Small black hole in de Sitter as an observer

We study the Euclidean path integral around magnetically charged lukewarm black holes in four-dimensional de Sitter space. We numerically determine the full one-loop spectrum of coupled graviton and photon fluctuations and find that the phase of the partition function agrees with that of pure gravity in empty de Sitter plus a worldline observer. In the small-mass limit, certain localized eigenmodes can be effectively viewed as describing the observer's motion and have the expected eigenvalues, allowing us to reconstruct the worldline action. We further identify these modes with translational zero modes of an extremal charged black hole in asymptotically flat spacetime, lifted by de Sitter curvature.

==> anc/AppendixB.nb <==
Notebook[{Cell["Appendix B: translation, matching and action", "Title"], 
  Cell["Inputs", "Section"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"ClearAll", "[", RowBox[{"\"Global`b2*\"", ",", 
            "\"Global`b3*\"", ",", "\"Global`b4*\"", ",", "p", ",", "w", ",", 
            "x", ",", "y", ",", "sigma", ",", "a0", ",", "p1", ",", "pNum", 
            ",", "pDNum", ",", "wNum", ",", "wDNum", ",", "q0Ynum"}], "]"}], 
        ";"}], "\n", RowBox[{RowBox[{"scratchDir", "=", 
          RowBox[{"If", "[", RowBox[{RowBox[{RowBox[{"StringQ", "[", 
                  "$InputFileName", "]"}], "&&", RowBox[
                 {RowBox[{"StringLength", "[", "$InputFileName", "]"}], ">", 
                  "0"}]}], ",", "\n", " ", RowBox[{"DirectoryName", "[", 
                RowBox[{"ExpandFileName", "[", "$InputFileName", "]"}], 
                "]"}], ",", RowBox[{"NotebookDirectory", "[", "]"}]}], 
            "]"}]}], ";"}], "\n", "(* l_dS=1. Inputs are operators and one \
saved solution; no radial/eigenvalue solver is run. *)"}]], "Input"], 
  Cell["B.2  The flat-RN translation", "Section"], 
  Cell["One continued profile and its horizon amplitudes", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b2Input", "=", RowBox[{"Get", "[", 
            RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[{"scratchDir", 
                  ",", "\"inputs\"", ",", "\"B2\"", ",", 
                  "\"translation_profile.m\""}], "}"}], "]"}], "]"}]}], 
        ";"}], "\n", RowBox[
       {RowBox[{RowBox[{"{", RowBox[{"a0val", ",", "aAlphaVal"}], "}"}], "=", 
          RowBox[{"LinearSolve", "[", RowBox[{RowBox[{"b2Input", "[", 
                "\"OuterValuesOfHorizonBasis\"", "]"}], ",", RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"alpha", "=", RowBox[
           {RowBox[{"(", RowBox[{"1", "+", RowBox[{"Sqrt", "[", "17", 
                  "]"}]}], ")"}], "/", "2"}]}], ";"}], "\n", 
      "(* N[{a0val,aAlphaVal},14] *)"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{RowBox[{"b2Poly", "[", RowBox[{"cc_", ",", "zz_"}], 
            "]"}], ":=", RowBox[{"Fold", "[", RowBox[
             {RowBox[{RowBox[{RowBox[{"#1", " ", "zz"}], "+", "#2"}], "&"}], 
              ",", "0", ",", RowBox[{"Reverse", "[", "cc", "]"}]}], "]"}]}], 
        ";"}], "\n", RowBox[{RowBox[{RowBox[{"b2DerivativeCoefficients", "[", 
            "cc_", "]"}], ":=", RowBox[{RowBox[{"Range", "[", 
              RowBox[{RowBox[{"Length", "[", "cc", "]"}], "-", "1"}], "]"}], 
            " ", RowBox[{"Rest", "[", "cc", "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b2PolyExponent", "[", 
            RowBox[{"cc_", ",", "pow_", ",", "zz_"}], "]"}], ":=", 
          RowBox[{RowBox[{"zz", "^", "pow"}], " ", RowBox[{"b2Poly", "[", 
              RowBox[{"cc", ",", "zz"}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b2PolyExponentD", "[", 
            RowBox[{"cc_", ",", "pow_", ",", "zz_"}], "]"}], ":=", 
          RowBox[{RowBox[{"If", "[", RowBox[{RowBox[{"pow", "===", "0"}], 
                ",", "0", ",", RowBox[{"pow", " ", RowBox[{"zz", "^", 
                    RowBox[{"(", RowBox[{"pow", "-", "1"}], ")"}]}], " ", 
                  RowBox[{"b2Poly", "[", RowBox[{"cc", ",", "zz"}], 
                    "]"}]}]}], "]"}], "+", RowBox[{RowBox[{"zz", "^", 
                "pow"}], " ", RowBox[{"b2Poly", "[", RowBox[
                 {RowBox[{"b2DerivativeCoefficients", "[", "cc", "]"}], ",", 
                  "zz"}], "]"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b2Bary", "[", RowBox[{"values_", ",", 
              RowBox[{"zz_", "?", "NumericQ"}]}], "]"}], ":=", 
          RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"hit", ",", 
                  "terms"}], "}"}], ",", "\n", " ", RowBox[{RowBox[
                 {"hit", "=", RowBox[{"FirstPosition", "[", RowBox[
                     {RowBox[{"b2Input", "[", "\"Nodes\"", "]"}], ",", 
                      RowBox[{"_", "?", RowBox[{"(", RowBox[{RowBox[
                          {RowBox[{"Abs", "[", RowBox[{"#", "-", "zz"}], 
                          "]"}], "<", RowBox[{"10", "^", RowBox[{"-", 
                          "45"}]}]}], "&"}], ")"}]}]}], "]"}]}], ";", "\n", 
                " ", RowBox[{"If", "[", RowBox[{RowBox[{"!", RowBox[
                       {"MissingQ", "[", "hit", "]"}]}], ",", RowBox[
                     {"Return", "[", RowBox[{"values", "[", RowBox[{"[", 
                          RowBox[{"First", "[", "hit", "]"}], "]"}], "]"}], 
                      "]"}]}], "]"}], ";", "\n", " ", RowBox[{"terms", "=", 
                  RowBox[{RowBox[{"b2Input", "[", "\"Weights\"", "]"}], "/", 
                    RowBox[{"(", RowBox[{"zz", "-", RowBox[{"b2Input", "[", 
                          "\"Nodes\"", "]"}]}], ")"}]}]}], ";", "\n", " ", 
                RowBox[{RowBox[{"(", RowBox[{"terms", ".", "values"}], ")"}], 
                  "/", RowBox[{"Total", "[", "terms", "]"}]}]}]}], "]"}]}], 
        ";"}], "\n", RowBox[
       {RowBox[{RowBox[{"b2Profile", "[", RowBox[{"zz_", "?", "NumericQ"}], 
            "]"}], ":=", RowBox[{"If", "[", RowBox[{RowBox[{"zz", "<", 
                RowBox[{"1", "/", "10"}]}], ",", "\n", " ", RowBox[{"{", 
                RowBox[{RowBox[{RowBox[{"a0val", " ", RowBox[
                       {"b2PolyExponent", "[", RowBox[{RowBox[{"b2Input", 
                          "[", "\"HorizonAnalyticP\"", "]"}], ",", "0", ",", 
                          "zz"}], "]"}]}], "+", RowBox[{"aAlphaVal", " ", 
                      RowBox[{"b2PolyExponent", "[", RowBox[{RowBox[
                          {"b2Input", "[", "\"HorizonFractionalP\"", "]"}], 
                          ",", "alpha", ",", "zz"}], "]"}]}]}], ",", "\n", 
                  "  ", RowBox[{RowBox[{"a0val", " ", RowBox[
                       {"b2PolyExponentD", "[", RowBox[{RowBox[{"b2Input", 
                          "[", "\"HorizonAnalyticP\"", "]"}], ",", "0", ",", 
                          "zz"}], "]"}]}], "+", RowBox[{"aAlphaVal", " ", 
                      RowBox[{"b2PolyExponentD", "[", RowBox[{RowBox[
                          {"b2Input", "[", "\"HorizonFractionalP\"", "]"}], 
                          ",", "alpha", ",", "zz"}], "]"}]}]}], ",", "\n", 
                  "  ", RowBox[{RowBox[{"a0val", " ", RowBox[
                       {"b2PolyExponent", "[", RowBox[{RowBox[{"b2Input", 
                          "[", "\"HorizonAnalyticW\"", "]"}], ",", "0", ",", 
                          "zz"}], "]"}]}], "+", RowBox[{"aAlphaVal", " ", 
                      RowBox[{"b2PolyExponent", "[", RowBox[{RowBox[
                          {"b2Input", "[", "\"HorizonFractionalW\"", "]"}], 
                          ",", "alpha", ",", "zz"}], "]"}]}]}], ",", "\n", 
                  "  ", RowBox[{RowBox[{"a0val", " ", RowBox[
                       {"b2PolyExponentD", "[", RowBox[{RowBox[{"b2Input", 
                          "[", "\"HorizonAnalyticW\"", "]"}], ",", "0", ",", 
                          "zz"}], "]"}]}], "+", RowBox[{"aAlphaVal", " ", 
                      RowBox[{"b2PolyExponentD", "[", RowBox[{RowBox[
                          {"b2Input", "[", "\"HorizonFractionalW\"", "]"}], 
                          ",", "alpha", ",", "zz"}], "]"}]}]}]}], "}"}], ",", 
              "\n", " ", RowBox[{RowBox[{RowBox[{"b2Bary", "[", RowBox[
                     {RowBox[{"b2Input", "[", "#", "]"}], ",", "zz"}], "]"}], 
                  "&"}], "/@", RowBox[{"{", RowBox[{"\"P\"", ",", "\"Py\"", 
                    ",", "\"W\"", ",", "\"Wy\""}], "}"}]}]}], "]"}]}], ";"}], 
      "\n", RowBox[{RowBox[{RowBox[{"pNum", "[", RowBox[{"zz_", "?", 
              "NumericQ"}], "]"}], ":=", RowBox[
           {RowBox[{"b2Profile", "[", "zz", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"pDNum", "[", RowBox[{"zz_", "?", "NumericQ"}], 
            "]"}], ":=", RowBox[{RowBox[{"b2Profile", "[", "zz", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"wNum", "[", RowBox[{"zz_", "?", "NumericQ"}], 
            "]"}], ":=", RowBox[{RowBox[{"b2Profile", "[", "zz", "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"wDNum", "[", RowBox[{"zz_", "?", "NumericQ"}], 
            "]"}], ":=", RowBox[{RowBox[{"b2Profile", "[", "zz", "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"profileRules", "=", RowBox[
           {"{", RowBox[{RowBox[{RowBox[{"p", "[", "y", "]"}], "->", 
                RowBox[{"pNum", "[", "y", "]"}]}], ",", RowBox[{
                RowBox[{RowBox[{"p", "'"}], "[", "y", "]"}], "->", 
                RowBox[{"pDNum", "[", "y", "]"}]}], ",", RowBox[{
                RowBox[{"w", "[", "y", "]"}], "->", RowBox[{"wNum", "[", "y", 
                  "]"}]}], ",", RowBox[{RowBox[{RowBox[{"w", "'"}], "[", "y", 
                  "]"}], "->", RowBox[{"wDNum", "[", "y", "]"}]}]}], "}"}]}], 
        ";"}]}]], "Input"], 
  Cell["Radial equations, endpoint series, and the five weighted fields", 
   "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b2PW", "=", RowBox[{"{", RowBox[
             {RowBox[{RowBox[{RowBox[{"y", "^", "2"}], RowBox[
                   {RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
                  " ", RowBox[{RowBox[{RowBox[{"p", "'"}], "'"}], "[", "y", 
                    "]"}]}], "-", RowBox[{"4", RowBox[{"(", RowBox[{"1", "-", 
                      "y", "+", RowBox[{"y", "^", "2"}]}], ")"}], 
                  RowBox[{"p", "[", "y", "]"}]}], "+", RowBox[{"4", 
                  RowBox[{"y", "^", "2"}], " ", RowBox[{"w", "[", "y", 
                    "]"}]}]}], ",", "\n", " ", RowBox[{RowBox[
                 {RowBox[{"y", "^", "2"}], RowBox[{RowBox[{"(", RowBox[
                       {"1", "-", "y"}], ")"}], "^", "2"}], " ", 
                  RowBox[{RowBox[{RowBox[{"w", "'"}], "'"}], "[", "y", 
                    "]"}]}], "+", RowBox[{"2", "y", RowBox[{RowBox[
                     {"(", RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], " ", 
                  RowBox[{RowBox[{"w", "'"}], "[", "y", "]"}]}], "-", 
                RowBox[{"2", "y", " ", RowBox[{"w", "[", "y", "]"}]}], "+", 
                RowBox[{"2", RowBox[{"p", "[", "y", "]"}]}]}]}], "}"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b2SecondRules", "=", 
          RowBox[{"First", "[", RowBox[{"Solve", "[", RowBox[{RowBox[
                 {"Thread", "[", RowBox[{"b2PW", "==", "0"}], "]"}], ",", 
                RowBox[{"{", RowBox[{RowBox[{RowBox[{RowBox[{"p", "'"}], 
                        "'"}], "[", "y", "]"}], ",", RowBox[{RowBox[
                       {RowBox[{"w", "'"}], "'"}], "[", "y", "]"}]}], 
                  "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2ThirdRules", "=", RowBox[{"Thread", "[", 
            RowBox[{RowBox[{"{", RowBox[{RowBox[{RowBox[{RowBox[
                       {RowBox[{"p", "'"}], "'"}], "'"}], "[", "y", "]"}], 
                  ",", RowBox[{RowBox[{RowBox[{RowBox[{"w", "'"}], "'"}], 
                      "'"}], "[", "y", "]"}]}], "}"}], "->", RowBox[{"(", 
                RowBox[{RowBox[{"D", "[", RowBox[{RowBox[{RowBox[{"{", 
                          RowBox[{RowBox[{RowBox[{RowBox[{"p", "'"}], "'"}], 
                          "[", "y", "]"}], ",", RowBox[{RowBox[{RowBox[{"w", 
                          "'"}], "'"}], "[", "y", "]"}]}], "}"}], "/.", 
                        "b2SecondRules"}], ",", "y"}], "]"}], "/.", 
                  "b2SecondRules"}], ")"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2ODErules", "=", RowBox[{"Join", "[", 
            RowBox[{"b2ThirdRules", ",", "b2SecondRules"}], "]"}]}], ";"}], 
      "\n", RowBox[{RowBox[{"q0Y", "=", RowBox[
           {"{", RowBox[{RowBox[{RowBox[{"-", RowBox[{"(", RowBox[{"1", "-", 
                      "y"}], ")"}]}], RowBox[{"w", "[", "y", "]"}]}], ",", 
              RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"p", "[", "y", 
                        "]"}], "/", "y"}], "+", RowBox[{"y", RowBox[
                       {"(", RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", "-", 
                          "y"}], ")"}], RowBox[{RowBox[{"w", "'"}], "[", "y", 
                          "]"}]}], "-", RowBox[{"w", "[", "y", "]"}]}], 
                        ")"}]}]}], ")"}], "/", "2"}], ",", "\n", " ", 
              RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], 
                RowBox[{RowBox[{"(", RowBox[{RowBox[{"2", RowBox[{RowBox[
                          {"p", "[", "y", "]"}], "/", "y"}]}], "-", 
                      RowBox[{RowBox[{"p", "'"}], "[", "y", "]"}]}], ")"}], 
                  "/", RowBox[{"(", RowBox[{"2", RowBox[{"Sqrt", "[", "2", 
                        "]"}]}], ")"}]}]}], ",", "\n", " ", 
              RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", RowBox[
                         {"1", "-", "y"}], ")"}], RowBox[{RowBox[{"p", "'"}], 
                        "[", "y", "]"}]}], "-", RowBox[{"2", RowBox[
                       {"p", "[", "y", "]"}]}], "+", RowBox[{"2", RowBox[
                       {"w", "[", "y", "]"}]}]}], ")"}], "/", "4"}], ",", 
              RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", RowBox[
                         {"1", "-", "y"}], ")"}], RowBox[{RowBox[{"p", "'"}], 
                        "[", "y", "]"}]}], "+", RowBox[{"2", RowBox[
                       {"p", "[", "y", "]"}]}], "-", RowBox[{"2", RowBox[
                       {"w", "[", "y", "]"}]}]}], ")"}], "/", "4"}]}], 
            "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"q0Ynum", "[", RowBox[{"zz_", "?", 
              "NumericQ"}], "]"}], ":=", RowBox[
           {RowBox[{"(", RowBox[{"q0Y", "/.", "profileRules"}], ")"}], "/.", 
            RowBox[{"y", "->", "zz"}]}]}], ";"}]}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b2F0", "=", RowBox[
           {RowBox[{"(", RowBox[{"1", "-", RowBox[{"1", "/", "x"}]}], ")"}], 
            "^", "2"}]}], ";", RowBox[{"b2PX", "=", 
          RowBox[{"p", "[", RowBox[{"1", "-", RowBox[{"1", "/", "x"}]}], 
            "]"}]}], ";", RowBox[{"b2WX", "=", 
          RowBox[{"w", "[", RowBox[{"1", "-", RowBox[{"1", "/", "x"}]}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2FiveFields", "=", RowBox[
           {"{", RowBox[{RowBox[{RowBox[{"D", "[", RowBox[{"b2F0", ",", 
                    "x"}], "]"}], "b2PX"}], ",", RowBox[{RowBox[
                 {"2", RowBox[{RowBox[{"D", "[", RowBox[{"b2PX", ",", "x"}], 
                      "]"}], "/", "b2F0"}]}], "-", RowBox[
                 {RowBox[{"D", "[", RowBox[{"b2F0", ",", "x"}], "]"}], 
                  RowBox[{"b2PX", "/", RowBox[{"b2F0", "^", "2"}]}]}]}], ",", 
              "\n", " ", RowBox[{RowBox[{"b2PX", "/", "b2F0"}], "+", 
                RowBox[{"x", " ", RowBox[{"D", "[", RowBox[{"b2WX", ",", 
                      "x"}], "]"}]}], "-", "b2WX"}], ",", RowBox[{"2", "x", 
                RowBox[{"(", RowBox[{"b2PX", "-", "b2WX"}], ")"}]}], ",", 
              RowBox[{RowBox[{"-", "b2WX"}], "/", "x"}]}], "}"}]}], ";"}], 
      "\n", RowBox[{RowBox[{RowBox[{"{", RowBox[{"b2Htt", ",", "b2Hxx", ",", 
              "b2Hx", ",", "b2HOmega", ",", "b2AV"}], "}"}], "=", 
          "b2FiveFields"}], ";"}], "\n", 
      RowBox[{RowBox[{"b2FromPhysical", "=", 
          RowBox[{"{", RowBox[{"b2AV", ",", RowBox[{RowBox[{"Sqrt", "[", 
                  "b2F0", "]"}], RowBox[{"b2Hx", "/", "2"}]}], ",", 
              RowBox[{RowBox[{"(", RowBox[{RowBox[{"x", " ", RowBox[{"b2Htt", 
                        "/", "b2F0"}]}], "-", RowBox[{"x", " ", "b2F0", " ", 
                      "b2Hxx"}]}], ")"}], "/", RowBox[{"(", RowBox[
                   {"4", RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], ",", 
              "\n", " ", RowBox[{RowBox[{RowBox[{"(", RowBox[{RowBox[
                       {"x", " ", RowBox[{"b2Htt", "/", "b2F0"}]}], "+", 
                      RowBox[{"x", " ", "b2F0", " ", "b2Hxx"}]}], ")"}], "/", 
                  "8"}], "-", RowBox[{"b2HOmega", "/", RowBox[{"(", 
                    RowBox[{"4", "x"}], ")"}]}]}], ",", RowBox[{
                RowBox[{RowBox[{"(", RowBox[{RowBox[{"x", " ", RowBox[
                         {"b2Htt", "/", "b2F0"}]}], "+", RowBox[{"x", " ", 
                        "b2F0", " ", "b2Hxx"}]}], ")"}], "/", "8"}], "+", 
                RowBox[{"b2HOmega", "/", RowBox[{"(", RowBox[{"4", "x"}], 
                    ")"}]}]}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2Reconstruction", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{RowBox[{"(", RowBox[{"b2FromPhysical", "/.", 
                    RowBox[{"x", "->", RowBox[{"1", "/", RowBox[{"(", 
                          RowBox[{"1", "-", "y"}], ")"}]}]}]}], ")"}], "-", 
                "q0Y"}], ",", RowBox[{"0", "<", "y", "<", "1"}]}], "]"}]}], 
        ";"}], "\n", "(* b2Reconstruction *)"}]], "Input"], 
  Cell[BoxData["(*\nb2PH=a0 Sum[b2Input[\"HorizonAnalyticP\"][[j+1]] \
y^j,{j,0,6}];\nb2WH=a0 Sum[b2Input[\"HorizonAnalyticW\"][[j+1]] \
y^j,{j,0,6}];\nChop[N[Normal[Series[{b2PH,b2WH},{y,0,4}]],12]]\nDet[{{s(s-1)-\
4,0},{2,s(s+1)}}]//Factor\n*)"], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b2Operator", "=", RowBox[
           {RowBox[{"Get", "[", RowBox[{"FileNameJoin", "[", RowBox[
                 {"{", RowBox[{"scratchDir", ",", "\"inputs\"", ",", 
                    "\"B2\"", ",", "\"rn_operator_y.m\""}], "}"}], "]"}], 
              "]"}], "[", "\"YStrongMatrices\"", "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2StaticMatrices", "=", 
          RowBox[{RowBox[{RowBox[{"(", RowBox[{RowBox[{"#", "[", RowBox[
                     {"[", RowBox[{RowBox[{"1", ";;", "5"}], ",", RowBox[
                         {"1", ";;", "5"}]}], "]"}], "]"}], "/.", 
                  RowBox[{"sigma", "->", "0"}]}], ")"}], "&"}], "/@", 
            "b2Operator"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2KernelResidual", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{"Together", "[", RowBox[{RowBox[{"(", RowBox[
                     {RowBox[{RowBox[{"b2StaticMatrices", "[", RowBox[
                          {"[", "1", "]"}], "]"}], ".", RowBox[{"D", "[", 
                          RowBox[{"q0Y", ",", RowBox[{"{", RowBox[{"y", ",", 
                          "2"}], "}"}]}], "]"}]}], "+", RowBox[{RowBox[
                         {"b2StaticMatrices", "[", RowBox[{"[", "2", "]"}], 
                          "]"}], ".", RowBox[{"D", "[", RowBox[{"q0Y", ",", 
                          "y"}], "]"}]}], "+", RowBox[{RowBox[
                         {"b2StaticMatrices", "[", RowBox[{"[", "3", "]"}], 
                          "]"}], ".", "q0Y"}]}], ")"}], "/.", "b2ODErules"}], 
                "]"}], ",", RowBox[{"0", "<", "y", "<", "1"}]}], "]"}]}], 
        ";"}], "\n", "(* b2KernelResidual *)"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{RowBox[{"b2D1", "[", RowBox[{"ff_", ",", "zz_", ",", 
              "hh_"}], "]"}], ":=", RowBox[
           {RowBox[{"(", RowBox[{RowBox[{"ff", "[", RowBox[{"zz", "-", 
                    RowBox[{"2", "hh"}]}], "]"}], "-", RowBox[{"8", 
                  RowBox[{"ff", "[", RowBox[{"zz", "-", "hh"}], "]"}]}], "+", 
                RowBox[{"8", RowBox[{"ff", "[", RowBox[{"zz", "+", "hh"}], 
                    "]"}]}], "-", RowBox[{"ff", "[", RowBox[{"zz", "+", 
                    RowBox[{"2", "hh"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", RowBox[{"12", "hh"}], ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b2D2", "[", RowBox[{"ff_", ",", "zz_", ",", 
              "hh_"}], "]"}], ":=", RowBox[
           {RowBox[{"(", RowBox[{RowBox[{"-", RowBox[{"ff", "[", RowBox[
                     {"zz", "+", RowBox[{"2", "hh"}]}], "]"}]}], "+", 
                RowBox[{"16", RowBox[{"ff", "[", RowBox[{"zz", "+", "hh"}], 
                    "]"}]}], "-", RowBox[{"30", RowBox[{"ff", "[", "zz", 
                    "]"}]}], "+", RowBox[{"16", RowBox[{"ff", "[", 
                    RowBox[{"zz", "-", "hh"}], "]"}]}], "-", RowBox[
                 {"ff", "[", RowBox[{"zz", "-", RowBox[{"2", "hh"}]}], 
                  "]"}]}], ")"}], "/", RowBox[{"(", RowBox[{"12", 
                RowBox[{"hh", "^", "2"}]}], ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2EquationSamples", "=", RowBox[{"Table", "[", 
            RowBox[{RowBox[{"{", RowBox[{"zz", ",", RowBox[{"N", "[", 
                    RowBox[{RowBox[{"{", RowBox[{RowBox[{RowBox[{RowBox[
                          {"zz", "^", "2"}], RowBox[{RowBox[{"(", RowBox[
                          {"1", "-", "zz"}], ")"}], "^", "2"}], " ", RowBox[
                          {"b2D2", "[", RowBox[{"pNum", ",", "zz", ",", 
                          RowBox[{"1", "/", "10000"}]}], "]"}]}], "-", 
                          RowBox[{"4", RowBox[{"(", RowBox[{"1", "-", "zz", 
                          "+", RowBox[{"zz", "^", "2"}]}], ")"}], RowBox[
                          {"pNum", "[", "zz", "]"}]}], "+", RowBox[{"4", 
                          RowBox[{"zz", "^", "2"}], " ", RowBox[{"wNum", "[", 
                          "zz", "]"}]}]}], ",", "\n", " ", RowBox[{RowBox[
                          {RowBox[{"zz", "^", "2"}], RowBox[{RowBox[{"(", 
                          RowBox[{"1", "-", "zz"}], ")"}], "^", "2"}], " ", 
                          RowBox[{"b2D2", "[", RowBox[{"wNum", ",", "zz", 
                          ",", RowBox[{"1", "/", "10000"}]}], "]"}]}], "+", 
                          RowBox[{"2", "zz", RowBox[{RowBox[{"(", RowBox[
                          {"1", "-", "zz"}], ")"}], "^", "2"}], " ", RowBox[
                          {"b2D1", "[", RowBox[{"wNum", ",", "zz", ",", 
                          RowBox[{"1", "/", "10000"}]}], "]"}]}], "-", 
                          RowBox[{"2", "zz", " ", RowBox[{"wNum", "[", "zz", 
                          "]"}]}], "+", RowBox[{"2", RowBox[{"pNum", "[", 
                          "zz", "]"}]}]}]}], "}"}], ",", "8"}], "]"}]}], 
                "}"}], ",", "\n", " ", RowBox[{"{", RowBox[{"zz", ",", 
                  RowBox[{"{", RowBox[{RowBox[{"1", "/", "50"}], ",", 
                      RowBox[{"1", "/", "5"}], ",", RowBox[{"1", "/", "2"}], 
                      ",", RowBox[{"4", "/", "5"}], ",", RowBox[{"19", "/", 
                        "20"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
      "(* b2EquationSamples//TableForm *)"}]], "Input"], 
  Cell["N0 and the coefficient 1.24", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{RowBox[{"b2NormDensity", "[", 
            RowBox[{"zz_", "?", "NumericQ"}], "]"}], ":=", 
          RowBox[{"With", "[", RowBox[{RowBox[{"{", RowBox[{"vv", "=", 
                  RowBox[{"q0Ynum", "[", "zz", "]"}]}], "}"}], ",", 
              RowBox[{RowBox[{"vv", ".", "vv"}], "/", RowBox[
                 {RowBox[{"(", RowBox[{"1", "-", "zz"}], ")"}], "^", 
                  "2"}]}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2Ymax", "=", RowBox[{"1", "-", 
            RowBox[{"b2Input", "[", "\"OuterEpsilon\"", "]"}]}]}], ";"}], 
      "\n", RowBox[{RowBox[{"N0val", "=", RowBox[
           {RowBox[{"NIntegrate", "[", RowBox[{RowBox[{"b2NormDensity", "[", 
                  "y", "]"}], ",", RowBox[{"{", RowBox[{"y", ",", "0", ",", 
                    RowBox[{"1", "/", "10"}], ",", RowBox[{"1", "/", "2"}], 
                    ",", RowBox[{"9", "/", "10"}], ",", "b2Ymax"}], "}"}], 
                ",", "\n", " ", RowBox[{"WorkingPrecision", "->", "35"}], 
                ",", RowBox[{"AccuracyGoal", "->", "16"}], ",", 
                RowBox[{"PrecisionGoal", "->", "16"}], ",", RowBox[
                 {"MaxRecursion", "->", "20"}], ",", "\n", " ", 
                RowBox[{"Method", "->", RowBox[{"{", RowBox[
                     {"\"GlobalAdaptive\"", ",", RowBox[
                       {"\"SymbolicProcessing\"", "->", "0"}]}], "}"}]}]}], 
              "]"}], "+", RowBox[{RowBox[{"(", RowBox[{"1", "-", "b2Ymax"}], 
                ")"}], RowBox[{"b2NormDensity", "[", "b2Ymax", "]"}]}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"p1val", "=", 
          RowBox[{"-", RowBox[{"pDNum", "[", "b2Ymax", "]"}]}]}], ";"}], 
      "\n", "(* N[{N0val,3/(2N0val),p1val},13] *)"}]], "Input"], 
  Cell["One numerical eigenvector against the translation", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b2Sample", "=", RowBox[{"First", "[", 
            RowBox[{RowBox[{"Get", "[", RowBox[{"FileNameJoin", "[", 
                  RowBox[{"{", RowBox[{"scratchDir", ",", "\"inputs\"", ",", 
                      "\"B2\"", ",", "\"sample_eigenpair.m\""}], "}"}], 
                  "]"}], "]"}], "[", "\"data\"", "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2Mass", "=", RowBox[{"b2Sample", "[", "\"M\"", 
            "]"}]}], ";", RowBox[{"b2Radius", "=", 
          RowBox[{"b2Sample", "[", "\"rNodes\"", "]"}]}], ";", 
        RowBox[{"b2Chi", "=", RowBox[{"b2Sample", "[", "\"chinodes\"", 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2Rh", "=", RowBox[
           {RowBox[{"(", RowBox[{"1", "-", RowBox[{"Sqrt", "[", RowBox[
                   {"1", "-", RowBox[{"4", "b2Mass"}]}], "]"}]}], ")"}], "/", 
            "2"}]}], ";", RowBox[{"b2Rc", "=", RowBox[{"1", "-", "b2Rh"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b2Jac", "=", 
          RowBox[{RowBox[{"(", RowBox[{"b2Rc", "-", "b2Rh"}], ")"}], 
            RowBox[{"b2Sample", "[", "\"kappa\"", "]"}], " ", 
            RowBox[{RowBox[{"Cosh", "[", RowBox[{RowBox[{"b2Sample", "[", 
                    "\"kappa\"", "]"}], RowBox[{"(", RowBox[{"1", "+", 
                      "b2Chi"}], ")"}]}], "]"}], "/", RowBox[{"Sinh", "[", 
                RowBox[{"2", RowBox[{"b2Sample", "[", "\"kappa\"", "]"}]}], 
                "]"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2Native", "=", RowBox[
           {RowBox[{"(", RowBox[{RowBox[{"#", "/", RowBox[{"Sqrt", "[", 
                    "b2Jac", "]"}]}], "&"}], ")"}], "/@", 
            RowBox[{"Partition", "[", RowBox[{RowBox[{"b2Sample", "[", 
                  "\"eigvec\"", "]"}], ",", RowBox[{"Length", "[", 
                  "b2Radius", "]"}]}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2Rotation", "=", RowBox[
           {"{", RowBox[{RowBox[{"{", RowBox[{"1", ",", "0", ",", "0", ",", 
                  "0", ",", "0"}], "}"}], ",", RowBox[{"{", RowBox[
                 {"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", RowBox[{"0", ",", RowBox[{"1", "/", RowBox[
                     {"Sqrt", "[", "2", "]"}]}], ",", RowBox[
                   {RowBox[{"-", "1"}], "/", RowBox[{"Sqrt", "[", "2", 
                      "]"}]}], ",", "0", ",", "0"}], "}"}], ",", "\n", " ", 
              RowBox[{"{", RowBox[{"0", ",", RowBox[{"1", "/", "2"}], ",", 
                  RowBox[{"1", "/", "2"}], ",", "0", ",", RowBox[
                   {RowBox[{"-", "1"}], "/", RowBox[{"Sqrt", "[", "2", 
                      "]"}]}]}], "}"}], ",", RowBox[{"{", RowBox[{"0", ",", 
                  RowBox[{"1", "/", "2"}], ",", RowBox[{"1", "/", "2"}], ",", 
                  "0", ",", RowBox[{"1", "/", RowBox[{"Sqrt", "[", "2", 
                      "]"}]}]}], "}"}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2SampleFields", "=", RowBox[{"b2Rotation", ".", 
            "b2Native"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2Order", "=", RowBox[{"Ordering", "[", "b2Radius", 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2Interpolants", "=", 
          RowBox[{RowBox[{RowBox[{"Interpolation", "[", RowBox[
                 {RowBox[{"Transpose", "[", RowBox[{"{", RowBox[
                       {RowBox[{RowBox[{"(", RowBox[{"b2Radius", "/", 
                          "b2Mass"}], ")"}], "[", RowBox[{"[", "b2Order", 
                          "]"}], "]"}], ",", RowBox[{"#", "[", RowBox[
                          {"[", "b2Order", "]"}], "]"}]}], "}"}], "]"}], ",", 
                  RowBox[{"InterpolationOrder", "->", "3"}]}], "]"}], "&"}], 
            "/@", "b2SampleFields"}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b2SampleQ", "[", RowBox[{"xx_", "?", 
              "NumericQ"}], "]"}], ":=", RowBox[{"Through", "[", 
            RowBox[{"b2Interpolants", "[", "xx", "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b2ReferenceQ", "[", RowBox[{"xx_", "?", 
              "NumericQ"}], "]"}], ":=", RowBox[{"N", "[", 
            RowBox[{"q0Ynum", "[", RowBox[{"1", "-", RowBox[{"1", "/", 
                  "xx"}]}], "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b2OverlapDensity", "[", 
            RowBox[{"xx_", "?", "NumericQ"}], "]"}], ":=", 
          RowBox[{"With", "[", RowBox[{RowBox[{"{", RowBox[
                 {RowBox[{"aa", "=", RowBox[{"b2SampleQ", "[", "xx", "]"}]}], 
                  ",", RowBox[{"bb", "=", RowBox[{"b2ReferenceQ", "[", "xx", 
                      "]"}]}]}], "}"}], ",", RowBox[{"{", RowBox[
                 {RowBox[{"aa", ".", "bb"}], ",", RowBox[{"aa", ".", "aa"}], 
                  ",", RowBox[{"bb", ".", "bb"}]}], "}"}]}], "]"}]}], ";"}], 
      "\n", RowBox[{RowBox[{RowBox[{"b2OverlapComponent", "[", 
            RowBox[{"kk_Integer", ",", RowBox[{"xx_", "?", "NumericQ"}]}], 
            "]"}], ":=", RowBox[{RowBox[{"b2OverlapDensity", "[", "xx", 
              "]"}], "[", RowBox[{"[", "kk", "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2OverlapIntegrals", "=", 
          RowBox[{"Table", "[", RowBox[{RowBox[{"NIntegrate", "[", 
                RowBox[{RowBox[{"b2OverlapComponent", "[", RowBox[{"kk", ",", 
                      "x"}], "]"}], ",", RowBox[{"{", RowBox[{"x", ",", 
                      RowBox[{"6", "/", "5"}], ",", "2", ",", "5", ",", 
                      "20"}], "}"}], ",", RowBox[{"AccuracyGoal", "->", 
                    "6"}], ",", RowBox[{"PrecisionGoal", "->", "6"}], ",", 
                  "\n", " ", RowBox[{"Method", "->", RowBox[{"{", RowBox[
                       {"\"GlobalAdaptive\"", ",", RowBox[
                         {"\"SymbolicProcessing\"", "->", "0"}]}], "}"}]}]}], 
                "]"}], ",", RowBox[{"{", RowBox[{"kk", ",", "3"}], "}"}]}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2Overlap", "=", RowBox[
           {RowBox[{"Abs", "[", RowBox[{"b2OverlapIntegrals", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", RowBox[{"Times", "@@", RowBox[
                 {"b2OverlapIntegrals", "[", RowBox[{"[", RowBox[{"2", ";;", 
                      "3"}], "]"}], "]"}]}], "]"}]}]}], ";"}], "\n", "(* \
{b2Sample[\"n\"],b2Mass,b2Sample[\"lambda\"],b2Overlap} *)"}]], "Input"], 
  Cell["Small sample of eigenvalues and the zero-mass fits", "Subsection"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"b2EigenvalueTable", "=", 
          RowBox[{"Rest", "[", RowBox[{"Import", "[", RowBox[{RowBox[
                 {"FileNameJoin", "[", RowBox[{"{", RowBox[{"scratchDir", 
                      ",", "\"inputs\"", ",", "\"B2\"", ",", 
                      "\"sample_eigenvalues.csv\""}], "}"}], "]"}], ",", 
                "\"CSV\""}], "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2EigenvalueFits", "=", RowBox[{"Table", "[", 
            RowBox[{RowBox[{"Fit", "[", RowBox[{RowBox[{RowBox[{"Select", 
                      "[", RowBox[{"b2EigenvalueTable", ",", RowBox[
                         {RowBox[{RowBox[{"#", "[", RowBox[{"[", "1", "]"}], 
                          "]"}], "==", "nn"}], "&"}]}], "]"}], "[", 
                    RowBox[{"[", RowBox[{"All", ",", RowBox[{"{", RowBox[
                          {"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
                  RowBox[{"{", RowBox[{"1", ",", "mu", ",", RowBox[{"mu", 
                        "^", "2"}]}], "}"}], ",", "mu"}], "]"}], ",", 
              RowBox[{"{", RowBox[{"nn", ",", "0", ",", "3"}], "}"}]}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b2EigenvalueLimits", "=", RowBox[{"b2EigenvalueFits", 
            "/.", RowBox[{"mu", "->", "0"}]}]}], ";"}], "\n", "(* \
b2FrequencyData=Transpose[{Range[0,3],b2EigenvalueLimits}]; *)", "\n", 
      RowBox[{RowBox[{"b2FrequencyCoefficient", "=", 
          RowBox[{RowBox[{"Total", "[", RowBox[{RowBox[{"(", RowBox[
                   {RowBox[{RowBox[{"Range", "[", RowBox[{"0", ",", "3"}], 
                        "]"}], "^", "2"}], "-", "1"}], ")"}], 
                "b2EigenvalueLimits"}], "]"}], "/", 
            RowBox[{"Total", "[", RowBox[{RowBox[{"(", RowBox[
                   {RowBox[{RowBox[{"Range", "[", RowBox[{"0", ",", "3"}], 
                        "]"}], "^", "2"}], "-", "1"}], ")"}], "^", "2"}], 
              "]"}]}]}], ";"}], "\n", 
      "(* {b2FrequencyData,b2FrequencyCoefficient} *)"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b2Checks", "=", RowBox[{"<|", 
            RowBox[{RowBox[{"\"Five-field reconstruction\"", "->", 
                RowBox[{"(", RowBox[{"b2Reconstruction", "===", RowBox[
                     {"ConstantArray", "[", RowBox[{"0", ",", "5"}], "]"}]}], 
                  ")"}]}], ",", RowBox[{"\"L0.q0\"", "->", RowBox[
                 {"(", RowBox[{"b2KernelResidual", "===", RowBox[
                     {"ConstantArray", "[", RowBox[{"0", ",", "5"}], "]"}]}], 
                  ")"}]}], ",", "\n", " ", RowBox[{
                "\"P/W finite-difference equations\"", "->", RowBox[
                 {"(", RowBox[{RowBox[{"Max", "[", RowBox[{"Abs", "[", 
                        RowBox[{"Flatten", "[", RowBox[{"b2EquationSamples", 
                          "[", RowBox[{"[", RowBox[{"All", ",", "2"}], "]"}], 
                          "]"}], "]"}], "]"}], "]"}], "<", RowBox[{"10", "^", 
                      RowBox[{"-", "7"}]}]}], ")"}]}], ",", "\n", " ", 
              RowBox[{"\"N0\"", "->", RowBox[{"(", RowBox[{RowBox[{"Abs", 
                      "[", RowBox[{"N0val", "-", "1.2081561080317218"}], 
                      "]"}], "<", RowBox[{"10", "^", RowBox[{"-", "7"}]}]}], 
                  ")"}]}], ",", "\n", " ", RowBox[{"\"K/N0\"", "->", 
                RowBox[{"(", RowBox[{RowBox[{"Abs", "[", RowBox[
                       {RowBox[{"3", "/", RowBox[{"(", RowBox[{"2", 
                          "N0val"}], ")"}]}], "-", "1.2415614091841782"}], 
                      "]"}], "<", RowBox[{"10", "^", RowBox[{"-", "7"}]}]}], 
                  ")"}]}], ",", "\n", " ", RowBox[{"\"Sample eigenvector\"", 
                "->", RowBox[{"TrueQ", "[", RowBox[{"b2Overlap", ">", 
                    "0.99"}], "]"}]}], ",", RowBox[{"\"Eigenvalue fit\"", 
                "->", RowBox[{"(", RowBox[{RowBox[{"Abs", "[", RowBox[
                       {"b2FrequencyCoefficient", "-", "1.24"}], "]"}], "<", 
                    "0.01"}], ")"}]}]}], "|>"}]}], ";"}], "\n", 
      "(* b2Checks *)", "\n", 
      RowBox[{RowBox[{RowBox[{"b2CheckOutput", "[", 
            RowBox[{"b2name_", ",", "b2actual_", ",", "b2expected_", ",", 
              RowBox[{"b2tolerance_", ":", "None"}]}], "]"}], ":=", 
          RowBox[{"(", "\n", " ", RowBox[{RowBox[{"Print", "[", 
                RowBox[{"b2name", ",", "\" (expect \"", ",", "b2expected", 
                  ",", "\n", "  ", RowBox[{"If", "[", RowBox[{RowBox[
                       {"b2tolerance", "===", "None"}], ",", "\"\"", ",", 
                      RowBox[{"Row", "[", RowBox[{"{", RowBox[
                          {"\"; absolute tolerance \"", ",", "b2tolerance"}], 
                          "}"}], "]"}]}], "]"}], ",", "\"):\""}], "]"}], ";", 
              "\n", " ", RowBox[{"Print", "[", "b2actual", "]"}]}], ")"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b2CheckOutput", "[", 
          RowBox[{"\"Five-field reconstruction residual\"", ",", 
            "b2Reconstruction", ",", "0"}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b2CheckOutput", "[", RowBox[{"\"L0.q0 residual\"", 
            ",", "b2KernelResidual", ",", "0"}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b2CheckOutput", "[", RowBox[
           {"\"P/W finite-difference equation residuals\"", ",", 
            RowBox[{"b2EquationSamples", "[", RowBox[{"[", RowBox[
                 {"All", ",", "2"}], "]"}], "]"}], ",", "0", ",", 
            RowBox[{"10", "^", RowBox[{"-", "7"}]}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b2CheckOutput", "[", RowBox[{"\"N0\"", ",", "N0val", 
            ",", "1.2081561080317218", ",", RowBox[{"10", "^", 
              RowBox[{"-", "7"}]}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b2CheckOutput", "[", RowBox[{"\"K/N0\"", ",", 
            RowBox[{"3", "/", RowBox[{"(", RowBox[{"2", "N0val"}], ")"}]}], 
            ",", "1.2415614091841782", ",", RowBox[{"10", "^", 
              RowBox[{"-", "7"}]}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b2CheckOutput", "[", RowBox[
           {"\"Sample eigenvector overlap\"", ",", "b2Overlap", ",", 
            "\"greater than 0.99 (unit overlap = 1)\""}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b2CheckOutput", "[", RowBox[
           {"\"Eigenvalue-fit coefficient\"", ",", "b2FrequencyCoefficient", 
            ",", "1.24", ",", "0.01"}], "]"}], ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"Five-field reconstruction residual\"", 
      "\" (expect \"", "0", "\"\"", "\"):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"L0.q0 residual\"", "\" (expect \"", "0", 
      "\"\"", "\"):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"P/W finite-difference equation residuals\"", 
      "\" (expect \"", "0", TemplateBox[{"\"; absolute tolerance \"", 
        FractionBox["1", "10000000"]}, "RowDefault"], "\"):\""}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{RowBox[{"{", RowBox[
             {"8.095540416877640091157`8.*^-16", ",", 
              "2.4124389586866456652026`8.*^-16"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"8.854693108437095784544552939`8.*^-11", ",", 
              RowBox[{"-", "4.317215678984113327032510151`8.*^-11"}]}], 
            "}"}], ",", RowBox[{"{", RowBox[{RowBox[{"-", 
                "2.3752828584739609671584828066`8.*^-10"}], ",", 
              "1.1802343055548006275948401068`8.*^-10"}], "}"}], ",", 
          RowBox[{"{", RowBox[{RowBox[{"-", 
                "2.0786503658653284404682927435`8.*^-10"}], ",", 
              "1.0376878474523341671697439333`8.*^-10"}], "}"}], ",", 
          RowBox[{"{", RowBox[{RowBox[{"-", 
                "8.405349639212383655756510623`8.*^-11"}], ",", 
              "4.201210449551814365814533812`8.*^-11"}], "}"}]}], "}"}]}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"N0\"", "\" (expect \"", "1.2081561080317218`", 
      TemplateBox[{"\"; absolute tolerance \"", FractionBox["1", 
         "10000000"]}, "RowDefault"], "\"):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {"1.2081561080352417964226271847343319170456353641009938668612`35."}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"K/N0\"", "\" (expect \"", 
      "1.2415614091841782`", TemplateBox[{"\"; absolute tolerance \"", 
        FractionBox["1", "10000000"]}, "RowDefault"], "\"):\""}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {"1.241561409178626728899123941873939383591622027941105257566`35."}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Sample eigenvector overlap\"", 
      "\" (expect \"", "\"greater than 0.99 (unit overlap = 1)\"", "\"\"", 
      "\"):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0.9999988032060857`"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Eigenvalue-fit coefficient\"", 
      "\" (expect \"", "1.24`", TemplateBox[{"\"; absolute tolerance \"", 
        "0.01`"}, "RowDefault"], "\"):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"1.2434931414054802`"}, "RowDefault"]], "Print"], 
  Cell["B.3. Static matching and the eigenvalue lift", "Section"], 
  Cell["Curvature operator in the five weighted fields", "Subsection"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"b3A2", " ", "=", " ", 
          RowBox[{RowBox[{"x", "^", "2"}], " ", RowBox[{"DiagonalMatrix", 
              "[", RowBox[{"{", RowBox[{"1", ",", " ", "1", ",", " ", "1", 
                  ",", " ", "1", ",", " ", RowBox[{"-", "1"}]}], "}"}], 
              "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3B2", " ", "=", " ", RowBox[{"x", " ", 
            RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"2", ",", " ", 
                    RowBox[{"1", "/", RowBox[{"(", RowBox[{"x", " ", "-", 
                          " ", "1"}], ")"}]}], ",", " ", "0", ",", " ", "0", 
                    ",", " ", "0"}], "}"}], ",", " ", RowBox[{"{", 
                  RowBox[{RowBox[{RowBox[{"-", "1"}], "/", RowBox[{"(", 
                        RowBox[{"x", " ", "-", " ", "1"}], ")"}]}], ",", " ", 
                    "2", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], 
                  "}"}], ",", "\n", "  ", RowBox[{"{", RowBox[{"0", ",", " ", 
                    "0", ",", " ", "2", ",", " ", "0", ",", " ", "0"}], 
                  "}"}], ",", " ", RowBox[{"{", RowBox[{"0", ",", " ", "0", 
                    ",", " ", "0", ",", " ", "2", ",", " ", "0"}], "}"}], 
                ",", " ", RowBox[{"{", RowBox[{"0", ",", " ", "0", ",", " ", 
                    "0", ",", " ", "0", ",", " ", RowBox[{"-", "2"}]}], 
                  "}"}]}], "}"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3C2", " ", "=", " ", 
          RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"0", ",", " ", 
                  RowBox[{RowBox[{"-", "1"}], "/", RowBox[{RowBox[{"(", 
                        RowBox[{"x", " ", "-", " ", "1"}], ")"}], "^", 
                      "2"}]}], ",", " ", "0", ",", " ", "0", ",", " ", "0"}], 
                "}"}], ",", "\n", "  ", RowBox[{"{", RowBox[{"0", ",", " ", 
                  RowBox[{RowBox[{"-", RowBox[{"(", RowBox[{RowBox[{"5", " ", 
                          RowBox[{"x", "^", "2"}]}], " ", "-", " ", RowBox[
                          {"8", " ", "x"}], " ", "+", " ", "2"}], ")"}]}], 
                    "/", RowBox[{RowBox[{"(", RowBox[{"x", " ", "-", " ", 
                          "1"}], ")"}], "^", "2"}]}], ",", " ", RowBox[
                   {RowBox[{"-", RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
                    RowBox[{"x", "/", RowBox[{"(", RowBox[{"x", " ", "-", 
                          " ", "1"}], ")"}]}]}], ",", " ", RowBox[{"2", " ", 
                    RowBox[{"x", "/", RowBox[{"(", RowBox[{"x", " ", "-", 
                          " ", "1"}], ")"}]}]}], ",", " ", "0"}], "}"}], ",", 
              "\n", "  ", RowBox[{"{", RowBox[{"0", ",", " ", RowBox[
                   {RowBox[{"-", RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
                    RowBox[{"x", "/", RowBox[{"(", RowBox[{"x", " ", "-", 
                          " ", "1"}], ")"}]}]}], ",", " ", RowBox[
                   {RowBox[{"-", "2"}], " ", RowBox[{RowBox[{"(", RowBox[
                         {RowBox[{"x", "^", "2"}], " ", "+", " ", RowBox[
                          {"2", " ", "x"}], " ", "-", " ", "5"}], ")"}], "/", 
                      RowBox[{RowBox[{"(", RowBox[{"x", " ", "-", " ", "1"}], 
                          ")"}], "^", "2"}]}]}], ",", " ", RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", " ", "0"}], 
                "}"}], ",", "\n", "  ", RowBox[{"{", RowBox[{"0", ",", " ", 
                  RowBox[{"2", " ", RowBox[{"x", "/", RowBox[{"(", RowBox[
                         {"x", " ", "-", " ", "1"}], ")"}]}]}], ",", " ", 
                  RowBox[{"2", " ", RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                  " ", RowBox[{"-", "4"}], ",", " ", "0"}], "}"}], ",", " ", 
              RowBox[{"{", RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", 
                  " ", "0", ",", " ", "8"}], "}"}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b3Dx", "[", "expr_", "]"}], " ", ":=", " ", 
          RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", " ", "-", " ", "y"}], 
                ")"}], "^", "2"}], " ", RowBox[{"D", "[", RowBox[{"expr", 
                ",", " ", "y"}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3Pyy", " ", "=", " ", 
          RowBox[{RowBox[{"(", RowBox[{RowBox[{"4", " ", RowBox[{"(", 
                    RowBox[{RowBox[{"y", "^", "2"}], " ", "-", " ", "y", " ", 
                      "+", " ", "1"}], ")"}], " ", RowBox[{"p", "[", "y", 
                    "]"}]}], " ", "-", " ", RowBox[{"4", " ", RowBox[
                   {"y", "^", "2"}], " ", RowBox[{"w", "[", "y", "]"}]}]}], 
              ")"}], "/", RowBox[{"(", RowBox[{RowBox[{"y", "^", "2"}], " ", 
                RowBox[{RowBox[{"(", RowBox[{"1", " ", "-", " ", "y"}], 
                    ")"}], "^", "2"}]}], ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3Wyy", " ", "=", " ", 
          RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"-", "2"}], " ", "y", 
                  " ", RowBox[{RowBox[{"(", RowBox[{"1", " ", "-", " ", 
                        "y"}], ")"}], "^", "2"}], " ", RowBox[
                   {RowBox[{"w", "'"}], "[", "y", "]"}]}], " ", "+", " ", 
                RowBox[{"2", " ", "y", " ", RowBox[{"w", "[", "y", "]"}]}], 
                " ", "-", " ", RowBox[{"2", " ", RowBox[{"p", "[", "y", 
                    "]"}]}]}], ")"}], "/", RowBox[{"(", RowBox[{
                RowBox[{"y", "^", "2"}], " ", RowBox[{RowBox[{"(", 
                    RowBox[{"1", " ", "-", " ", "y"}], ")"}], "^", "2"}]}], 
              ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3ODERules", " ", "=", " ", 
          RowBox[{"{", RowBox[{RowBox[{RowBox[{RowBox[{RowBox[
                     {RowBox[{"p", "'"}], "'"}], "'"}], "[", "y", "]"}], " ", 
                "->", " ", RowBox[{"Together", "[", RowBox[{RowBox[{"D", "[", 
                      RowBox[{"b3Pyy", ",", " ", "y"}], "]"}], " ", "/.", 
                    " ", RowBox[{"{", RowBox[{RowBox[{RowBox[{RowBox[
                          {RowBox[{"p", "'"}], "'"}], "[", "y", "]"}], " ", 
                          "->", " ", "b3Pyy"}], ",", " ", RowBox[{RowBox[
                          {RowBox[{RowBox[{"w", "'"}], "'"}], "[", "y", 
                          "]"}], " ", "->", " ", "b3Wyy"}]}], "}"}]}], 
                  "]"}]}], ",", "\n", "  ", RowBox[{RowBox[
                 {RowBox[{RowBox[{RowBox[{"w", "'"}], "'"}], "'"}], "[", "y", 
                  "]"}], " ", "->", " ", RowBox[{"Together", "[", 
                  RowBox[{RowBox[{"D", "[", RowBox[{"b3Wyy", ",", " ", "y"}], 
                      "]"}], " ", "/.", " ", RowBox[{"{", RowBox[
                       {RowBox[{RowBox[{RowBox[{RowBox[{"p", "'"}], "'"}], 
                          "[", "y", "]"}], " ", "->", " ", "b3Pyy"}], ",", 
                        " ", RowBox[{RowBox[{RowBox[{RowBox[{"w", "'"}], 
                          "'"}], "[", "y", "]"}], " ", "->", " ", 
                          "b3Wyy"}]}], "}"}]}], "]"}]}], ",", "\n", "  ", 
              RowBox[{RowBox[{RowBox[{RowBox[{"p", "'"}], "'"}], "[", "y", 
                  "]"}], " ", "->", " ", "b3Pyy"}], ",", " ", 
              RowBox[{RowBox[{RowBox[{RowBox[{"w", "'"}], "'"}], "[", "y", 
                  "]"}], " ", "->", " ", "b3Wyy"}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3ProjectionY", " ", "=", " ", 
          RowBox[{"Factor", "[", RowBox[{"Together", "[", 
              RowBox[{RowBox[{"(", RowBox[{RowBox[{"q0Y", ".", RowBox[
                       {"(", RowBox[{RowBox[{RowBox[{"(", RowBox[{"b3A2", 
                          " ", "/.", " ", RowBox[{"x", " ", "->", " ", RowBox[
                          {"1", "/", RowBox[{"(", RowBox[{"1", " ", "-", " ", 
                          "y"}], ")"}]}]}]}], ")"}], ".", RowBox[{"b3Dx", 
                          "[", RowBox[{"b3Dx", "[", "q0Y", "]"}], "]"}]}], 
                          " ", "+", "\n", "  ", RowBox[{RowBox[{"(", RowBox[
                          {"b3B2", " ", "/.", " ", RowBox[{"x", " ", "->", 
                          " ", RowBox[{"1", "/", RowBox[{"(", RowBox[{"1", 
                          " ", "-", " ", "y"}], ")"}]}]}]}], ")"}], ".", 
                          RowBox[{"b3Dx", "[", "q0Y", "]"}]}], " ", "+", " ", 
                          RowBox[{RowBox[{"(", RowBox[{"b3C2", " ", "/.", 
                          " ", RowBox[{"x", " ", "->", " ", RowBox[{"1", "/", 
                          RowBox[{"(", RowBox[{"1", " ", "-", " ", "y"}], 
                          ")"}]}]}]}], ")"}], ".", "q0Y"}]}], ")"}]}], "/", 
                    "\n", "  ", RowBox[{RowBox[{"(", RowBox[{"1", " ", "-", 
                          " ", "y"}], ")"}], "^", "2"}]}], ")"}], " ", "/.", 
                " ", "b3ODERules"}], "]"}], "]"}]}], ";"}]}]], "Input"], 
  Cell["Smooth cap equations and matching constants", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b3F", " ", "=", " ", RowBox[{"b3X", " ", 
            RowBox[{"(", RowBox[{"b3X", " ", "+", " ", "2"}], ")"}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b3pTrial", " ", "=", " ", 
          RowBox[{"b3p0", " ", "+", " ", RowBox[{"b3p1", " ", "b3X"}], " ", 
            "+", " ", RowBox[{"b3p2", " ", RowBox[{"b3X", "^", "2"}]}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b3pCoefficients", " ", "=", " ", 
          RowBox[{"First", "@", RowBox[{"Solve", "[", RowBox[{RowBox[
                 {"Thread", "[", RowBox[{RowBox[{"CoefficientList", "[", 
                      RowBox[{RowBox[{"Expand", "[", "\n", "  ", RowBox[
                          {RowBox[{"b3F", " ", RowBox[{"D", "[", RowBox[
                          {"b3pTrial", ",", " ", RowBox[{"{", RowBox[{"b3X", 
                          ",", " ", "2"}], "}"}]}], "]"}]}], " ", "-", " ", 
                          RowBox[{"4", " ", "b3pTrial"}], " ", "+", " ", 
                          RowBox[{"4", " ", "b3a", " ", "b3F"}]}], "]"}], 
                        ",", " ", "b3X"}], "]"}], " ", "==", " ", "0"}], 
                  "]"}], ",", "\n", "  ", RowBox[{"{", RowBox[{"b3p0", ",", 
                    " ", "b3p1", ",", " ", "b3p2"}], "}"}]}], "]"}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b3pCap", " ", "=", " ", 
          RowBox[{"b3pTrial", " ", "/.", " ", "b3pCoefficients"}]}], ";"}], 
      "\n", "(* The fractional RN branch contributes at mu^alpha, \
alpha=(1+Sqrt[17])/2>2. *)", "\n", 
      RowBox[{RowBox[{"b3wGeneral", " ", "=", " ", 
          RowBox[{RowBox[{"Integrate", "[", RowBox[{RowBox[{"b3a", " ", "+", 
                  " ", RowBox[{"b3c1", "/", "b3F"}]}], ",", " ", "b3X", ",", 
                " ", RowBox[{"Assumptions", " ", "->", " ", RowBox[
                   {"b3X", " ", ">", " ", "0"}]}]}], "]"}], " ", "+", " ", 
            "b3c0"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3wLogCoefficient", " ", "=", " ", 
          RowBox[{"Limit", "[", RowBox[{RowBox[{"b3X", " ", RowBox[
                 {"D", "[", RowBox[{"b3wGeneral", ",", " ", "b3X"}], "]"}]}], 
              ",", " ", RowBox[{"b3X", " ", "->", " ", "0"}], ",", " ", 
              RowBox[{"Direction", " ", "->", " ", "\"FromAbove\""}]}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3Regularity", " ", "=", " ", 
          RowBox[{"First", "@", RowBox[{"Solve", "[", RowBox[{RowBox[
                 {"b3wLogCoefficient", " ", "==", " ", "0"}], ",", " ", 
                "b3c1"}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3wSmooth", " ", "=", " ", 
          RowBox[{"Simplify", "[", RowBox[{RowBox[{"b3wGeneral", " ", "/.", 
                " ", "b3Regularity"}], ",", " ", RowBox[{"b3X", " ", ">", 
                " ", "0"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3xh", " ", "=", " ", 
          RowBox[{RowBox[{"(", RowBox[{"1", " ", "-", " ", RowBox[
                 {"Sqrt", "[", RowBox[{"1", " ", "-", " ", RowBox[{"4", " ", 
                      "b3mu"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", RowBox[{"2", " ", "b3mu"}], ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3xCap", " ", "=", " ", RowBox[{"b3xh", " ", "+", " ", 
            RowBox[{"b3mu", " ", RowBox[{"b3xh", "^", "2"}], " ", 
              "b3X"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3yCommon", " ", "=", " ", 
          RowBox[{"Normal", "@", RowBox[{"Series", "[", RowBox[{
                RowBox[{"1", " ", "-", " ", RowBox[{"1", "/", "b3xCap"}]}], 
                ",", " ", RowBox[{"{", RowBox[{"b3mu", ",", " ", "0", ",", 
                    " ", "2"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3WCap", " ", "=", " ", RowBox[{"b3a", " ", "+", " ", 
            RowBox[{"b3mu", " ", "b3wSmooth"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3WRN", " ", "=", " ", RowBox[{"b3a", " ", 
            RowBox[{"(", RowBox[{"1", " ", "+", " ", "b3yCommon"}], 
              ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3Matching", " ", "=", " ", 
          RowBox[{"First", "@", RowBox[{"Solve", "[", RowBox[{RowBox[
                 {RowBox[{"Coefficient", "[", RowBox[{RowBox[{"Expand", "[", 
                        RowBox[{"b3WCap", " ", "-", " ", "b3WRN"}], "]"}], 
                      ",", " ", "b3mu", ",", " ", "1"}], "]"}], " ", "==", 
                  " ", "0"}], ",", " ", "b3c0"}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3wCap", " ", "=", " ", RowBox[{"b3wSmooth", " ", 
            "/.", " ", "b3Matching"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3CapEquationsCheck", " ", "=", " ", 
          RowBox[{"FullSimplify", "[", RowBox[{RowBox[{"{", "\n", "  ", 
                RowBox[{RowBox[{RowBox[{"b3F", " ", RowBox[{"D", "[", 
                        RowBox[{"b3pCap", ",", " ", RowBox[{"{", RowBox[
                          {"b3X", ",", " ", "2"}], "}"}]}], "]"}]}], " ", 
                    "-", " ", RowBox[{"4", " ", "b3pCap"}], " ", "+", " ", 
                    RowBox[{"4", " ", "b3a", " ", "b3F"}]}], ",", "\n", "  ", 
                  RowBox[{RowBox[{"D", "[", RowBox[{RowBox[{"b3F", " ", 
                          RowBox[{"D", "[", RowBox[{"b3wCap", ",", " ", 
                          "b3X"}], "]"}]}], ",", " ", "b3X"}], "]"}], " ", 
                    "-", " ", RowBox[{"2", " ", "b3a", " ", RowBox[{"(", 
                        RowBox[{"b3X", " ", "+", " ", "1"}], ")"}]}]}]}], 
                "}"}], ",", " ", RowBox[{"b3X", " ", ">", " ", "0"}]}], 
            "]"}]}], ";"}], "\n", 
      "(* {b3pCap, b3wCap, b3yCommon, b3CapEquationsCheck} *)"}]], "Input"], 
  Cell["Expand the input radial action, retaining unknown field corrections", 
   "Subsection"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"b3Native", " ", "=", " ", 
          RowBox[{"Get", "[", RowBox[{"FileNameJoin", "[", RowBox[{"{", 
                RowBox[{"scratchDir", ",", " ", "\"inputs\"", ",", " ", 
                  "\"B3\"", ",", " ", "\"static_native_action.m\""}], "}"}], 
              "]"}], "]"}]}], ";"}], "\n", "(* Native order: \
{aVi,hStt,hSrr,hSri,hSij2}; the paper fields are an orthogonal rotation. *)", 
      "\n", RowBox[{RowBox[{"b3qNative", " ", "=", " ", 
          RowBox[{"{", RowBox[{RowBox[{RowBox[{"-", "b3a"}], " ", "+", " ", 
                RowBox[{"b3mu", " ", RowBox[{"b3A1", "[", "b3X", "]"}]}], 
                " ", "+", " ", RowBox[{RowBox[{"b3mu", "^", "2"}], " ", 
                  RowBox[{"b3A2field", "[", "b3X", "]"}]}]}], ",", "\n", 
              "  ", RowBox[{RowBox[{"b3mu", " ", RowBox[{"b3tt", "[", "b3X", 
                    "]"}]}], " ", "+", " ", RowBox[{RowBox[{"b3mu", "^", 
                    "2"}], " ", RowBox[{"b3tt2", "[", "b3X", "]"}]}]}], ",", 
              " ", RowBox[{RowBox[{"b3mu", " ", RowBox[{"b3rr", "[", "b3X", 
                    "]"}]}], " ", "+", " ", RowBox[{RowBox[{"b3mu", "^", 
                    "2"}], " ", RowBox[{"b3rr2", "[", "b3X", "]"}]}]}], ",", 
              "\n", "  ", RowBox[{RowBox[{"b3mu", " ", RowBox[{"b3ss", "[", 
                    "b3X", "]"}]}], " ", "+", " ", RowBox[
                 {RowBox[{"b3mu", "^", "2"}], " ", RowBox[{"b3ss2", "[", 
                    "b3X", "]"}]}]}], ",", "\n", "  ", RowBox[{
                RowBox[{RowBox[{"-", "b3a"}], "/", RowBox[{"Sqrt", "[", "2", 
                    "]"}]}], " ", "+", " ", RowBox[{"b3mu", " ", 
                  RowBox[{"b3H1", "[", "b3X", "]"}]}], " ", "+", " ", 
                RowBox[{RowBox[{"b3mu", "^", "2"}], " ", RowBox[{"b3H2", "[", 
                    "b3X", "]"}]}]}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3FieldRules", " ", "=", " ", 
          RowBox[{"Flatten", "@", RowBox[{"Table", "[", RowBox[{
                RowBox[{"Join", "[", RowBox[{RowBox[{"{", RowBox[
                       {RowBox[{RowBox[{RowBox[{"b3Native", "[", 
                          "\"Fields\"", "]"}], "[", RowBox[{"[", "i", "]"}], 
                          "]"}], "[", "b3r", "]"}], " ", "->", " ", RowBox[
                         {"b3qNative", "[", RowBox[{"[", "i", "]"}], "]"}]}], 
                      "}"}], ",", "\n", "  ", RowBox[{"Table", "[", 
                      RowBox[{RowBox[{RowBox[{RowBox[{RowBox[{"Derivative", 
                          "[", "k", "]"}], "[", RowBox[{RowBox[{"b3Native", 
                          "[", "\"Fields\"", "]"}], "[", RowBox[{"[", "i", 
                          "]"}], "]"}], "]"}], "[", "b3r", "]"}], " ", "->", 
                          "\n", "    ", RowBox[{RowBox[{"D", "[", RowBox[
                          {RowBox[{"b3qNative", "[", RowBox[{"[", "i", "]"}], 
                          "]"}], ",", " ", RowBox[{"{", RowBox[{"b3X", ",", 
                          " ", "k"}], "}"}]}], "]"}], "/", RowBox[{"(", 
                          RowBox[{RowBox[{"b3mu", "^", RowBox[{"(", RowBox[
                          {"2", " ", "k"}], ")"}]}], " ", RowBox[{"b3xh", 
                          "^", RowBox[{"(", RowBox[{"2", " ", "k"}], 
                          ")"}]}]}], ")"}]}]}], ",", " ", RowBox[{"{", 
                          RowBox[{"k", ",", " ", "1", ",", " ", "2"}], 
                          "}"}]}], "]"}]}], "]"}], ",", " ", RowBox[
                 {"{", RowBox[{"i", ",", " ", "5"}], "}"}]}], "]"}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b3fBackground", " ", "=", " ", 
          RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", " ", "-", " ", 
                  RowBox[{"b3mu", "/", "b3r"}]}], ")"}], "^", "2"}], " ", 
            "-", " ", RowBox[{"b3r", "^", "2"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3rCap", " ", "=", " ", RowBox[{"b3mu", " ", 
            "b3xCap"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3BackgroundRules", " ", "=", " ", 
          RowBox[{"Join", "[", RowBox[{RowBox[{"{", RowBox[
                 {RowBox[{"b3r", " ", "->", " ", RowBox[{"Normal", "@", 
                      RowBox[{"Series", "[", RowBox[{"b3rCap", ",", " ", 
                          RowBox[{"{", RowBox[{"b3mu", ",", " ", "0", ",", 
                          " ", "8"}], "}"}]}], "]"}]}]}], ",", "\n", "  ", 
                  RowBox[{RowBox[{"b3f", "[", "b3r", "]"}], " ", "->", " ", 
                    RowBox[{"Normal", "@", RowBox[{"Series", "[", RowBox[
                         {RowBox[{"b3fBackground", " ", "/.", " ", RowBox[
                          {"b3r", " ", "->", " ", "b3rCap"}]}], ",", " ", 
                          RowBox[{"{", RowBox[{"b3mu", ",", " ", "0", ",", 
                          " ", "8"}], "}"}]}], "]"}]}]}]}], "}"}], ",", "\n", 
              "  ", "(* b3temp -> Normal@Series[Sqrt[1 - 4 b3mu]/(2 Pi), \
{b3mu, 0, 8}], *)", "\n", "  ", RowBox[{"Table", "[", RowBox[
                 {RowBox[{RowBox[{RowBox[{RowBox[{"Derivative", "[", "k", 
                          "]"}], "[", "b3f", "]"}], "[", "b3r", "]"}], " ", 
                    "->", " ", RowBox[{"Normal", "@", RowBox[{"Series", "[", 
                        "\n", "    ", RowBox[{RowBox[{RowBox[{"D", "[", 
                          RowBox[{"b3fBackground", ",", " ", RowBox[{"{", 
                          RowBox[{"b3r", ",", " ", "k"}], "}"}]}], "]"}], 
                          " ", "/.", " ", RowBox[{"b3r", " ", "->", " ", 
                          "b3rCap"}]}], ",", " ", RowBox[{"{", RowBox[
                          {"b3mu", ",", " ", "0", ",", " ", "8"}], "}"}]}], 
                        "]"}]}]}], ",", " ", RowBox[{"{", RowBox[{"k", ",", 
                      " ", "1", ",", " ", "4"}], "}"}]}], "]"}]}], "]"}]}], 
        ";"}], "\n", "(* b3mu converts LagNew to the paper numerator; dr/dX = \
b3mu^2 x_h^2. *)", "\n", RowBox[{RowBox[{"b3DensitySeries", " ", "=", " ", 
          RowBox[{"PowerExpand", "@", RowBox[{"Normal", "@", 
              RowBox[{"Series", "[", RowBox[{RowBox[{RowBox[{"b3mu", "^", 
                      "3"}], " ", RowBox[{"b3xh", "^", "2"}], "\n", "  ", 
                    RowBox[{"(", RowBox[{RowBox[{RowBox[{"b3Native", "[", 
                          "\"LagNew\"", "]"}], " ", "/.", " ", 
                          "b3FieldRules"}], " ", "/.", " ", 
                        "b3BackgroundRules"}], ")"}]}], ",", " ", 
                  RowBox[{"{", RowBox[{"b3mu", ",", " ", "0", ",", " ", 
                      "2"}], "}"}]}], "]"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3DensityCoefficients", " ", "=", " ", 
          RowBox[{"Table", "[", RowBox[{RowBox[{"FullSimplify", "[", 
                RowBox[{RowBox[{"Coefficient", "[", RowBox[
                     {"b3DensitySeries", ",", " ", "b3mu", ",", " ", "k"}], 
                    "]"}], ",", "\n", "  ", RowBox[{"b3X", " ", ">", " ", 
                    "0"}]}], "]"}], ",", " ", RowBox[{"{", RowBox[
                 {"k", ",", " ", "0", ",", " ", "2"}], "}"}]}], "]"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b3GenericPrimitive", " ", "=", " ", 
          RowBox[{RowBox[{RowBox[{"-", RowBox[{"b3a", "^", "2"}]}], " ", 
              "b3F"}], " ", "-", " ", RowBox[{RowBox[{"(", RowBox[
                 {"b3a", "/", "2"}], ")"}], " ", "b3F", " ", "*", "\n", "  ", 
              RowBox[{"D", "[", RowBox[{RowBox[{RowBox[{"b3tt", "[", "b3X", 
                      "]"}], " ", "+", " ", RowBox[{"b3rr", "[", "b3X", 
                      "]"}], " ", "-", " ", RowBox[{"2", " ", RowBox[
                       {"b3A1", "[", "b3X", "]"}]}]}], ",", " ", "b3X"}], 
                "]"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3DensityIdentity", " ", "=", " ", 
          RowBox[{"FullSimplify", "[", RowBox[{RowBox[{RowBox[
                 {"b3DensityCoefficients", "[", RowBox[{"[", "3", "]"}], 
                  "]"}], " ", "-", " ", RowBox[{"D", "[", RowBox[
                   {"b3GenericPrimitive", ",", " ", "b3X"}], "]"}]}], ",", 
              " ", RowBox[{"b3X", " ", ">", " ", "0"}]}], "]"}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b3UnknownSecondOrderAbsent", " ", "=", " ", 
          RowBox[{"FreeQ", "[", RowBox[{RowBox[{"b3DensityCoefficients", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", "\n", "  ", 
              RowBox[{"Alternatives", "[", RowBox[{"b3A2field", ",", " ", 
                  "b3tt2", ",", " ", "b3rr2", ",", " ", "b3ss2", ",", " ", 
                  "b3H2"}], "]"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3OtherFirstOrderAbsent", " ", "=", " ", 
          RowBox[{"FreeQ", "[", RowBox[{RowBox[{"b3DensityCoefficients", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", " ", 
              RowBox[{"Alternatives", "[", RowBox[{"b3ss", ",", " ", 
                  "b3H1"}], "]"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3MetricSum", " ", "=", " ", 
          RowBox[{RowBox[{"D", "[", RowBox[{"b3pCap", ",", " ", "b3X"}], 
              "]"}], "/", "2"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3Primitive", " ", "=", " ", 
          RowBox[{"FullSimplify", "[", RowBox[{"b3GenericPrimitive", " ", 
              "/.", "\n", "  ", RowBox[{RowBox[{RowBox[{"b3rr", "'"}], "[", 
                  "b3X", "]"}], " ", "->", " ", RowBox[{RowBox[{"D", "[", 
                    RowBox[{"b3MetricSum", ",", " ", "b3X"}], "]"}], " ", 
                  "-", " ", RowBox[{RowBox[{"b3tt", "'"}], "[", "b3X", 
                    "]"}]}]}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3KnownPrimitive", " ", "=", " ", 
          RowBox[{"b3Primitive", " ", "/.", " ", RowBox[
             {RowBox[{RowBox[{"b3A1", "'"}], "[", "b3X", "]"}], " ", "->", 
              " ", "0"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3KnownDensity", " ", "=", " ", 
          RowBox[{"D", "[", RowBox[{"b3KnownPrimitive", ",", " ", "b3X"}], 
            "]"}]}], ";"}], "\n", "(* {b3DensityCoefficients[[1 ;; 2]], \
b3DensityIdentity, b3UnknownSecondOrderAbsent,\n  b3KnownPrimitive, \
b3KnownDensity} *)"}]], "Input"], 
  Cell["Subtract the extremal throat at the same sphere", "Subsection"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"b3CapIntegral", " ", "=", " ", 
          RowBox[{"Integrate", "[", RowBox[{"b3KnownDensity", ",", " ", 
              RowBox[{"{", RowBox[{"b3X", ",", " ", "0", ",", " ", "b3Xm"}], 
                "}"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3ThroatIntegral", " ", "=", " ", 
          RowBox[{"Integrate", "[", RowBox[{RowBox[{RowBox[{"-", "4"}], " ", 
                RowBox[{"b3a", "^", "2"}], " ", "y"}], ",", " ", 
              RowBox[{"{", RowBox[{"y", ",", " ", "0", ",", " ", "b3ym"}], 
                "}"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3CapMinusThroat", " ", "=", " ", 
          RowBox[{"FullSimplify", "[", RowBox[{"b3CapIntegral", " ", "-", 
              "\n", "  ", RowBox[{"Coefficient", "[", RowBox[
                 {RowBox[{"Normal", "@", RowBox[{"Series", "[", RowBox[
                       {RowBox[{"b3ThroatIntegral", " ", "/.", " ", RowBox[
                          {"b3ym", " ", "->", " ", RowBox[{"(", RowBox[
                          {"b3yCommon", " ", "/.", " ", RowBox[{"b3X", " ", 
                          "->", " ", "b3Xm"}]}], ")"}]}]}], ",", "\n", 
                        "    ", RowBox[{"{", RowBox[{"b3mu", ",", " ", "0", 
                          ",", " ", "2"}], "}"}]}], "]"}]}], ",", " ", 
                  "b3mu", ",", " ", "2"}], "]"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3ResponseCurrent", " ", "=", " ", 
          RowBox[{"FullSimplify", "[", RowBox[{"b3Primitive", " ", "-", " ", 
              "b3KnownPrimitive"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3HorizonResponse", " ", "=", " ", 
          RowBox[{"Limit", "[", RowBox[{RowBox[{"b3ResponseCurrent", " ", 
                "/.", " ", RowBox[{RowBox[{RowBox[{"b3A1", "'"}], "[", "b3X", 
                    "]"}], " ", "->", " ", "b3dA0"}]}], ",", "\n", "  ", 
              RowBox[{"b3X", " ", "->", " ", "0"}], ",", " ", 
              RowBox[{"Direction", " ", "->", " ", "\"FromAbove\""}]}], 
            "]"}]}], ";"}], "\n", "(* The same physical action and first \
radial derivative are matched; the outer response is not solved here. *)", 
      "\n", RowBox[{RowBox[{"b3ySphereExact", " ", "=", " ", 
          RowBox[{"1", " ", "-", " ", RowBox[{"1", "/", RowBox[{"(", 
                RowBox[{"b3xCap", " ", "/.", " ", RowBox[{"b3X", " ", "->", 
                    " ", "b3Xm"}]}], ")"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3DydXSphere", " ", "=", " ", 
          RowBox[{RowBox[{"D", "[", RowBox[{RowBox[{"1", " ", "-", " ", 
                  RowBox[{"1", "/", "b3xCap"}]}], ",", " ", "b3X"}], "]"}], 
            " ", "/.", " ", RowBox[{"b3X", " ", "->", " ", "b3Xm"}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b3ResponseMatchingEquations", " ", "=", 
          " ", RowBox[{"{", RowBox[{RowBox[{"b3ARn", " ", "==", " ", 
                "b3ACap"}], ",", " ", RowBox[{RowBox[{"b3DydXSphere", " ", 
                  "b3DRn"}], " ", "==", " ", "b3DCap"}]}], "}"}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b3ResponseMatching", " ", "=", " ", 
          RowBox[{"First", "@", RowBox[{"Solve", "[", RowBox[{
                "b3ResponseMatchingEquations", ",", " ", RowBox[
                 {"{", RowBox[{"b3ARn", ",", " ", "b3DRn"}], "}"}]}], 
              "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3CapUpperCurrent", " ", "=", " ", 
          RowBox[{RowBox[{"b3mu", "^", "2"}], " ", 
            RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"b3ResponseCurrent", 
                    " ", "/.", " ", RowBox[{"b3X", " ", "->", " ", 
                      "b3Xm"}]}], ")"}], " ", "/.", "\n", "  ", 
                RowBox[{RowBox[{RowBox[{"b3A1", "'"}], "[", "b3Xm", "]"}], 
                  " ", "->", " ", "b3DCap"}]}], ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3SphereLapse", " ", "=", " ", 
          RowBox[{RowBox[{"b3ySphereExact", "^", "2"}], " ", "-", " ", 
            RowBox[{RowBox[{"b3mu", "^", "2"}], "/", RowBox[{RowBox[
                 {"(", RowBox[{"1", " ", "-", " ", "b3ySphereExact"}], ")"}], 
                "^", "2"}]}]}]}], ";"}], "\n", "(* RN lower endpoint: -a0 f \
d_x(delta q1), delta q1=mu A_RN(y). *)", "\n", 
      RowBox[{RowBox[{"b3RNLowerCurrent", " ", "=", " ", 
          RowBox[{RowBox[{"-", "b3a"}], " ", "b3SphereLapse", " ", "b3mu", 
            " ", RowBox[{RowBox[{"(", RowBox[{"1", " ", "-", " ", 
                  "b3ySphereExact"}], ")"}], "^", "2"}], " ", "b3DRn"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b3InterfaceCancellation", " ", "=", 
          " ", RowBox[{"FullSimplify", "[", RowBox[{"Coefficient", "[", 
              RowBox[{RowBox[{"Normal", "@", RowBox[{"Series", "[", "\n", 
                    "  ", RowBox[{RowBox[{RowBox[{"(", RowBox[
                          {"b3CapUpperCurrent", " ", "+", " ", 
                          "b3RNLowerCurrent"}], ")"}], " ", "/.", " ", 
                        "b3ResponseMatching"}], ",", "\n", "  ", RowBox[
                       {"{", RowBox[{"b3mu", ",", " ", "0", ",", " ", "2"}], 
                        "}"}]}], "]"}]}], ",", " ", "b3mu", ",", " ", "2"}], 
              "]"}], "]"}]}], ";"}], "\n", "(* {b3CapIntegral, \
b3ThroatIntegral, b3CapMinusThroat, b3HorizonResponse,\n  \
b3InterfaceCancellation} *)"}]], "Input"], 
  Cell["The total derivative between the two quadratic forms", "Subsection"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"b3B2raw", " ", "=", " ", "b3B2"}], 
        ";", " ", RowBox[{RowBox[{"b3B2raw", "[", 
            RowBox[{"[", RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], " ", 
          "=", " ", "0"}], ";", " ", RowBox[
         {RowBox[{"b3B2raw", "[", RowBox[{"[", RowBox[{"2", ",", " ", "1"}], 
              "]"}], "]"}], " ", "=", " ", RowBox[{RowBox[{"-", "2"}], " ", 
            RowBox[{"x", "/", RowBox[{"(", RowBox[{"x", " ", "-", " ", "1"}], 
                ")"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3C2raw", " ", "=", " ", "b3C2"}], ";", " ", 
        RowBox[{RowBox[{"b3C2raw", "[", RowBox[{"[", RowBox[{"1", ",", " ", 
                "2"}], "]"}], "]"}], " ", "=", " ", "0"}], ";"}], "\n", 
      RowBox[{RowBox[{"b3qTest", " ", "=", " ", RowBox[{"Table", "[", 
            RowBox[{RowBox[{RowBox[{"b3q", "[", "i", "]"}], "[", "x", "]"}], 
              ",", " ", RowBox[{"{", RowBox[{"i", ",", " ", "5"}], "}"}]}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3Boundary", " ", "=", " ", 
          RowBox[{RowBox[{"-", "x"}], " ", RowBox[{"b3qTest", "[", 
              RowBox[{"[", "1", "]"}], "]"}], " ", 
            RowBox[{RowBox[{"b3qTest", "[", RowBox[{"[", "2", "]"}], "]"}], 
              "/", RowBox[{"(", RowBox[{"x", " ", "-", " ", "1"}], 
                ")"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3RawIdentity", " ", "=", " ", 
          RowBox[{"FullSimplify", "[", RowBox[{RowBox[{RowBox[{"b3qTest", 
                  ".", RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", RowBox[
                          {"b3B2raw", " ", "-", " ", "b3B2"}], ")"}], ".", 
                        RowBox[{"D", "[", RowBox[{"b3qTest", ",", " ", "x"}], 
                          "]"}]}], " ", "+", "\n", "  ", RowBox[
                       {RowBox[{"(", RowBox[{"b3C2raw", " ", "-", " ", 
                          "b3C2"}], ")"}], ".", "b3qTest"}]}], ")"}]}], " ", 
                "-", " ", RowBox[{"D", "[", RowBox[{"b3Boundary", ",", " ", 
                    "x"}], "]"}]}], ",", " ", RowBox[{"x", " ", ">", " ", 
                "1"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3BoundaryY", " ", "=", " ", 
          RowBox[{"(", RowBox[{RowBox[{"-", RowBox[{"q0Y", "[", RowBox[
                   {"[", "1", "]"}], "]"}]}], " ", RowBox[{RowBox[
                 {"q0Y", "[", RowBox[{"[", "2", "]"}], "]"}], "/", "y"}]}], 
            ")"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3HorizonP", " ", "=", " ", 
          RowBox[{"b3a", " ", RowBox[{"(", RowBox[{RowBox[{"2", " ", 
                  RowBox[{"y", "^", "2"}]}], " ", "-", " ", RowBox[
                 {"2", " ", RowBox[{"y", "^", "3"}]}], " ", "-", " ", 
                RowBox[{"5", " ", RowBox[{RowBox[{"y", "^", "4"}], "/", 
                    "3"}]}]}], ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3HorizonW", " ", "=", " ", 
          RowBox[{"b3a", " ", RowBox[{"(", RowBox[{"1", " ", "+", " ", "y", 
                " ", "+", " ", RowBox[{RowBox[{"y", "^", "2"}], "/", "3"}], 
                " ", "+", " ", RowBox[{"5", " ", RowBox[{RowBox[{"y", "^", 
                      "3"}], "/", "9"}]}]}], ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3HorizonRules", " ", "=", " ", 
          RowBox[{"{", RowBox[{RowBox[{RowBox[{"p", "[", "y", "]"}], " ", 
                "->", " ", "b3HorizonP"}], ",", " ", RowBox[{RowBox[
                 {"w", "[", "y", "]"}], " ", "->", " ", "b3HorizonW"}], ",", 
              "\n", "  ", RowBox[{RowBox[{RowBox[{"p", "'"}], "[", "y", 
                  "]"}], " ", "->", " ", RowBox[{"D", "[", RowBox[
                   {"b3HorizonP", ",", " ", "y"}], "]"}]}], ",", " ", 
              RowBox[{RowBox[{RowBox[{"w", "'"}], "[", "y", "]"}], " ", "->", 
                " ", RowBox[{"D", "[", RowBox[{"b3HorizonW", ",", " ", "y"}], 
                  "]"}]}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3HorizonBoundary", " ", "=", " ", 
          RowBox[{"Limit", "[", RowBox[{RowBox[{"b3BoundaryY", " ", "/.", 
                " ", "b3HorizonRules"}], ",", " ", RowBox[{"y", " ", "->", 
                " ", "0"}], ",", "\n", "  ", RowBox[{"Direction", " ", "->", 
                " ", "\"FromAbove\""}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3InfinityP", " ", "=", " ", 
          RowBox[{"1", " ", "+", " ", RowBox[{"b3pInf", " ", RowBox[{"(", 
                RowBox[{"1", " ", "-", " ", "y"}], ")"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3InfinityW", " ", "=", " ", 
          RowBox[{"1", " ", "+", " ", RowBox[{RowBox[{"(", RowBox[
                 {"1", " ", "+", " ", "b3pInf"}], ")"}], " ", 
              RowBox[{"(", RowBox[{"1", " ", "-", " ", "y"}], ")"}]}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b3InfinityRules", " ", "=", " ", 
          RowBox[{"{", RowBox[{RowBox[{RowBox[{"p", "[", "y", "]"}], " ", 
                "->", " ", "b3InfinityP"}], ",", " ", RowBox[{RowBox[
                 {"w", "[", "y", "]"}], " ", "->", " ", "b3InfinityW"}], ",", 
              "\n", "  ", RowBox[{RowBox[{RowBox[{"p", "'"}], "[", "y", 
                  "]"}], " ", "->", " ", RowBox[{"D", "[", RowBox[
                   {"b3InfinityP", ",", " ", "y"}], "]"}]}], ",", " ", 
              RowBox[{RowBox[{RowBox[{"w", "'"}], "[", "y", "]"}], " ", "->", 
                " ", RowBox[{"D", "[", RowBox[{"b3InfinityW", ",", " ", 
                    "y"}], "]"}]}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3InfinityBoundary", " ", "=", " ", 
          RowBox[{"Limit", "[", RowBox[{RowBox[{"b3BoundaryY", " ", "/.", 
                " ", "b3InfinityRules"}], ",", " ", RowBox[{"y", " ", "->", 
                " ", "1"}], ",", "\n", "  ", RowBox[{"Direction", " ", "->", 
                " ", "\"FromBelow\""}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3BoundaryDifference", " ", "=", " ", 
          RowBox[{"b3InfinityBoundary", " ", "-", " ", 
            "b3HorizonBoundary"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3J2", " ", "=", " ", RowBox[{"FullSimplify", "[", 
            RowBox[{"b3CapMinusThroat", " ", "+", " ", 
              "b3BoundaryDifference"}], "]"}]}], ";"}], "\n", 
      "(* {b3RawIdentity, b3BoundaryDifference, b3J2} *)"}]], "Input"], 
  Cell["Numerical projection and the static eigenvalue", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{RowBox[{"b3ProjectionSample", "[", 
            RowBox[{"b3z_", "?", "NumericQ"}], "]"}], " ", ":=", " ", 
          RowBox[{"N", "[", RowBox[{RowBox[{"(", RowBox[{"b3ProjectionY", 
                  " ", "/.", " ", "profileRules"}], ")"}], " ", "/.", " ", 
              RowBox[{"y", " ", "->", " ", "b3z"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3ProjectionValue", " ", "=", " ", 
          RowBox[{"NIntegrate", "[", RowBox[{RowBox[{"b3ProjectionSample", 
                "[", "y", "]"}], ",", " ", RowBox[{"{", RowBox[{"y", ",", 
                  " ", "0", ",", " ", RowBox[{"1", "/", "1000"}], ",", " ", 
                  RowBox[{"1", "/", "20"}], ",", " ", RowBox[{"1", "/", 
                    "2"}], ",", " ", RowBox[{"19", "/", "20"}], ",", " ", 
                  "1"}], "}"}], ",", "\n", "  ", RowBox[{"AccuracyGoal", " ", 
                "->", " ", "7"}], ",", " ", RowBox[{"PrecisionGoal", " ", 
                "->", " ", "7"}], ",", " ", RowBox[{"MaxRecursion", " ", 
                "->", " ", "20"}], ",", "\n", "  ", RowBox[{"Method", " ", 
                "->", " ", RowBox[{"{", RowBox[{"\"GlobalAdaptive\"", ",", 
                    " ", RowBox[{"\"SymbolicProcessing\"", " ", "->", " ", 
                      "0"}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3Lambda0", " ", "=", " ", 
          RowBox[{RowBox[{"(", RowBox[{"b3ProjectionValue", " ", "+", " ", 
                RowBox[{"(", RowBox[{"b3J2", " ", "/.", " ", RowBox[
                     {"b3a", " ", "->", " ", "a0val"}]}], ")"}]}], ")"}], 
            "/", "N0val"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b3Results", " ", "=", " ", 
          RowBox[{"<|", RowBox[{RowBox[{"\"N0\"", " ", "->", " ", "N0val"}], 
              ",", " ", RowBox[{"\"a0\"", " ", "->", " ", "a0val"}], ",", 
              " ", RowBox[{"\"CurvatureProjection\"", " ", "->", " ", 
                "b3ProjectionValue"}], ",", "\n", "  ", RowBox[{
                "\"CapMinusThroat\"", " ", "->", " ", RowBox[{"(", 
                  RowBox[{"b3CapMinusThroat", " ", "/.", " ", RowBox[
                     {"b3a", " ", "->", " ", "a0val"}]}], ")"}]}], ",", "\n", 
              "  ", RowBox[{"\"BoundaryConversion\"", " ", "->", " ", 
                RowBox[{"(", RowBox[{"b3BoundaryDifference", " ", "/.", " ", 
                    RowBox[{"b3a", " ", "->", " ", "a0val"}]}], ")"}]}], ",", 
              "\n", "  ", RowBox[{"\"J2\"", " ", "->", " ", RowBox[
                 {"(", RowBox[{"b3J2", " ", "/.", " ", RowBox[{"b3a", " ", 
                      "->", " ", "a0val"}]}], ")"}]}], ",", " ", 
              RowBox[{"\"lambda0\"", " ", "->", " ", "b3Lambda0"}], ",", 
              "\n", "  ", RowBox[{"\"ProjectionDifferenceFromPaper\"", " ", 
                "->", " ", RowBox[{"b3ProjectionValue", " ", "-", " ", 
                  RowBox[{"(", RowBox[{"-", "1.69756305"}], ")"}]}]}], ",", 
              "\n", "  ", RowBox[{"\"LambdaDifferenceFromPaper\"", " ", "->", 
                " ", RowBox[{"b3Lambda0", " ", "-", " ", RowBox[{"(", 
                    RowBox[{"-", "1.2415614"}], ")"}]}]}], ",", "\n", "  ", 
              RowBox[{"\"SymbolicChecks\"", " ", "->", " ", RowBox[
                 {"<|", RowBox[{RowBox[{"\"CapEquations\"", " ", "->", " ", 
                      RowBox[{"(", RowBox[{"b3CapEquationsCheck", " ", "===", 
                          " ", RowBox[{"{", RowBox[{"0", ",", " ", "0"}], 
                          "}"}]}], ")"}]}], ",", "\n", "    ", RowBox[
                     {"\"LowerActionOrders\"", " ", "->", " ", RowBox[
                       {"(", RowBox[{RowBox[{"b3DensityCoefficients", "[", 
                          RowBox[{"[", RowBox[{"1", " ", ";;", " ", "2"}], 
                          "]"}], "]"}], " ", "===", " ", RowBox[{"{", RowBox[
                          {"0", ",", " ", "0"}], "}"}]}], ")"}]}], ",", "\n", 
                    "    ", RowBox[{"\"TotalDerivative\"", " ", "->", " ", 
                      RowBox[{"(", RowBox[{"b3DensityIdentity", " ", "===", 
                          " ", "0"}], ")"}]}], ",", "\n", "    ", RowBox[
                     {"\"SecondOrderProfilesAbsent\"", " ", "->", " ", 
                      "b3UnknownSecondOrderAbsent"}], ",", "\n", "    ", 
                    RowBox[{"\"OtherFirstOrderProfilesAbsent\"", " ", "->", 
                      " ", "b3OtherFirstOrderAbsent"}], ",", "\n", "    ", 
                    RowBox[{"\"RawHermitianIdentity\"", " ", "->", " ", 
                      RowBox[{"(", RowBox[{"b3RawIdentity", " ", "===", " ", 
                          "0"}], ")"}]}], ",", "\n", "    ", RowBox[
                     {"\"MatchedResponseCurrent\"", " ", "->", " ", 
                      RowBox[{"(", RowBox[{"b3InterfaceCancellation", " ", 
                          "===", " ", "0"}], ")"}]}], ",", "\n", "    ", 
                    RowBox[{"\"SmoothHorizonResponse\"", " ", "->", " ", 
                      RowBox[{"(", RowBox[{"b3HorizonResponse", " ", "===", 
                          " ", "0"}], ")"}]}], ",", "\n", "    ", RowBox[
                     {"\"J2\"", " ", "->", " ", RowBox[{"(", RowBox[{"b3J2", 
                          " ", "===", " ", RowBox[{"b3a", "^", "2"}]}], 
                        ")"}]}]}], "|>"}]}]}], "|>"}]}], ";"}], "\n", 
      "(* b3Results *)", "\n", 
      RowBox[{RowBox[{RowBox[{"b3CheckOutput", "[", 
            RowBox[{"b3name_", ",", "b3actual_"}], "]"}], ":=", 
          RowBox[{"(", RowBox[{RowBox[{"Print", "[", RowBox[{"b3name", ",", 
                  "\" (expect 0 in every entry):\""}], "]"}], ";", 
              RowBox[{"Print", "[", "b3actual", "]"}]}], ")"}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b3CheckOutput", "[", 
          RowBox[{"\"Smooth-cap equation residuals\"", ",", 
            "b3CapEquationsCheck"}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b3CheckOutput", "[", RowBox[
           {"\"Lower action orders\"", ",", RowBox[{"b3DensityCoefficients", 
              "[", RowBox[{"[", RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], 
          "]"}], ";"}], "\n", RowBox[{RowBox[{"b3CheckOutput", "[", 
          RowBox[{"\"Action total-derivative residual\"", ",", 
            "b3DensityIdentity"}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b3CheckOutput", "[", RowBox[
           {"\"Number of second-order profiles present\"", ",", 
            RowBox[{"Length", "@", RowBox[{"Select", "[", "\n", " ", 
                RowBox[{RowBox[{"{", RowBox[{"b3A2field", ",", "b3tt2", ",", 
                      "b3rr2", ",", "b3ss2", ",", "b3H2"}], "}"}], ",", 
                  RowBox[{RowBox[{"!", RowBox[{"FreeQ", "[", RowBox[
                         {RowBox[{"b3DensityCoefficients", "[", RowBox[
                          {"[", "3", "]"}], "]"}], ",", "#"}], "]"}]}], 
                    "&"}]}], "]"}]}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b3CheckOutput", "[", RowBox[
           {"\"Number of other first-order profiles present\"", ",", 
            RowBox[{"Length", "@", RowBox[{"Select", "[", "\n", " ", 
                RowBox[{RowBox[{"{", RowBox[{"b3ss", ",", "b3H1"}], "}"}], 
                  ",", RowBox[{RowBox[{"!", RowBox[{"FreeQ", "[", RowBox[
                         {RowBox[{"b3DensityCoefficients", "[", RowBox[
                          {"[", "3", "]"}], "]"}], ",", "#"}], "]"}]}], 
                    "&"}]}], "]"}]}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b3CheckOutput", "[", RowBox[
           {"\"Raw/Hermitian total-derivative residual\"", ",", 
            "b3RawIdentity"}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b3CheckOutput", "[", RowBox[
           {"\"Matched response-current residual\"", ",", 
            "b3InterfaceCancellation"}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b3CheckOutput", "[", RowBox[
           {"\"Smooth-horizon response\"", ",", "b3HorizonResponse"}], "]"}], 
        ";"}], "\n", RowBox[{RowBox[{"b3CheckOutput", "[", 
          RowBox[{"\"J2 - a0^2\"", ",", RowBox[{"FullSimplify", "[", 
              RowBox[{"b3J2", "-", RowBox[{"b3a", "^", "2"}]}], "]"}]}], 
          "]"}], ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"Smooth-cap equation residuals\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{RowBox[{"{", RowBox[{"0", ",", "0"}], "}"}]}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Lower action orders\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{RowBox[{"{", RowBox[{"0", ",", "0"}], "}"}]}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Action total-derivative residual\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Number of second-order profiles present\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {"\"Number of other first-order profiles present\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Raw/Hermitian total-derivative residual\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Matched response-current residual\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Smooth-horizon response\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"J2 - a0^2\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell["B.4 Time dependence, horizon matching, and the quadratic action", 
   "Section"], Cell[BoxData[RowBox[{"(* Declared operator/action tensors: \
scripts/appendixB_matching inputs; raw boundary tensors from its \
physical_conversion calculation. *)", "\n", 
      RowBox[{RowBox[{"b4Input", "=", RowBox[{"FileNameJoin", "[", 
            RowBox[{"{", RowBox[{"scratchDir", ",", "\"inputs\"", ",", 
                "\"B4\""}], "}"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4RN", "=", RowBox[{RowBox[{"Get", "[", 
              RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[{"b4Input", 
                    ",", "\"RN.m\""}], "}"}], "]"}], "]"}], "/.", 
            RowBox[{"sigma", "->", "b4sigma"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Cap", "=", RowBox[
           {RowBox[{"Get", "[", RowBox[{"FileNameJoin", "[", RowBox[
                 {"{", RowBox[{"b4Input", ",", "\"Cap.m\""}], "}"}], "]"}], 
              "]"}], "/.", RowBox[{"{", RowBox[{RowBox[{"X", "->", "b4X"}], 
                ",", RowBox[{"n", "->", "b4n"}]}], "}"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Actions", "=", RowBox[
           {RowBox[{"Get", "[", RowBox[{"FileNameJoin", "[", RowBox[
                 {"{", RowBox[{"b4Input", ",", "\"Actions.m\""}], "}"}], 
                "]"}], "]"}], "/.", RowBox[{"{", RowBox[{RowBox[{"X", "->", 
                  "b4X"}], ",", RowBox[{"eta", "->", "b4eta"}], ",", 
                RowBox[{"n", "->", "b4n"}], ",", RowBox[{"C", "->", "b4C"}], 
                ",", RowBox[{"tt", "->", "b4tt"}], ",", RowBox[{"rr", "->", 
                  "b4rr"}], ",", RowBox[{"tr", "->", "b4tr"}], ",", 
                RowBox[{"a1", "->", "b4a1"}], ",", RowBox[{"b1", "->", 
                  "b4b1"}], ",", RowBox[{"s1", "->", "b4s1"}], ",", 
                RowBox[{"h1", "->", "b4h1"}]}], "}"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Boundary", "=", RowBox[
           {RowBox[{"Get", "[", RowBox[{"FileNameJoin", "[", RowBox[
                 {"{", RowBox[{"b4Input", ",", "\"Boundary.m\""}], "}"}], 
                "]"}], "]"}], "/.", RowBox[{"M", "->", "b4eps"}]}]}], ";"}], 
      "\n", RowBox[{RowBox[{RowBox[{"{", RowBox[{"b4Ay", ",", "b4By", ",", 
              "b4Cy"}], "}"}], "=", RowBox[{"b4RN", "[", 
            "\"YStrongMatrices\"", "]"}]}], ";", " ", 
        RowBox[{"b4Even", "=", RowBox[{"Range", "[", "5", "]"}]}], ";", " ", 
        RowBox[{"b4Odd", "=", RowBox[{"{", RowBox[{"6", ",", "7"}], "}"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4Checks", "=", RowBox[{"<|", "|>"}]}], 
        ";", " ", RowBox[{RowBox[{"b4Zero", "[", "b4e_", "]"}], ":=", 
          RowBox[{"And", "@@", RowBox[{"(", RowBox[{RowBox[
                 {RowBox[{"TrueQ", "[", RowBox[{RowBox[{"FullSimplify", "[", 
                        RowBox[{"Together", "[", "#", "]"}], "]"}], "===", 
                      "0"}], "]"}], "&"}], "/@", RowBox[{"Flatten", "[", 
                  RowBox[{"{", "b4e", "}"}], "]"}]}], ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b4Check", "[", RowBox[{"b4name_", ",", 
              "b4e_"}], "]"}], ":=", RowBox[{"Module", "[", 
            RowBox[{RowBox[{"{", RowBox[{"b4actual", "=", RowBox[
                   {"FullSimplify", "[", RowBox[{"Together", "[", "b4e", 
                      "]"}], "]"}]}], "}"}], ",", "\n", " ", 
              RowBox[{RowBox[{"AssociateTo", "[", RowBox[{"b4Checks", ",", 
                    RowBox[{"b4name", "->", RowBox[{"b4Zero", "[", 
                        "b4actual", "]"}]}]}], "]"}], ";", "\n", " ", 
                RowBox[{"Print", "[", RowBox[{"b4name", ",", 
                    "\" (expect 0 in every entry):\""}], "]"}], ";", 
                RowBox[{"Print", "[", "b4actual", "]"}]}]}], "]"}]}], ";"}], 
      "\n", RowBox[{RowBox[{RowBox[{"b4Apply", "[", 
            RowBox[{"b4op_", ",", "b4q_", ",", "b4z_"}], "]"}], ":=", 
          RowBox[{RowBox[{RowBox[{"b4op", "[", "\"A\"", "]"}], ".", 
              RowBox[{"D", "[", RowBox[{"b4q", ",", RowBox[{"{", RowBox[
                     {"b4z", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{RowBox[{"b4op", "[", "\"B\"", "]"}], ".", 
              RowBox[{"D", "[", RowBox[{"b4q", ",", "b4z"}], "]"}]}], "+", 
            RowBox[{RowBox[{"b4op", "[", "\"C\"", "]"}], ".", "b4q"}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{RowBox[{"b4Coefficient", "[", 
            RowBox[{"b4e_", ",", "b4z_", ",", "b4j_"}], "]"}], ":=", 
          RowBox[{"Map", "[", RowBox[{RowBox[{RowBox[{"Coefficient", "[", 
                  RowBox[{RowBox[{"Normal", "@", RowBox[{"Series", "[", 
                        RowBox[{"#", ",", RowBox[{"{", RowBox[{"b4z", ",", 
                          "0", ",", "b4j"}], "}"}]}], "]"}]}], ",", "b4z", 
                    ",", "b4j"}], "]"}], "&"}], ",", "b4e", ",", 
              RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b4Series", "[", RowBox[{"b4e_", ",", "b4z_", 
              ",", "b4j_"}], "]"}], ":=", RowBox[{"Normal", "@", 
            RowBox[{"Series", "[", RowBox[{"b4e", ",", RowBox[{"{", 
                  RowBox[{"b4z", ",", "0", ",", "b4j"}], "}"}]}], "]"}]}]}], 
        ";"}]}]], "Input"], 
  Cell["The seven fields and their frequency blocks", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b4Direct", "=", RowBox[{"Map", "[", 
            RowBox[{RowBox[{RowBox[{"Coefficient", "[", RowBox[{"#", ",", 
                    "b4sigma", ",", "2"}], "]"}], "&"}], ",", 
              RowBox[{"b4Cy", "[", RowBox[{"[", RowBox[{"b4Even", ",", 
                    "b4Even"}], "]"}], "]"}], ",", RowBox[{"{", "2", "}"}]}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Mix", "=", RowBox[{"Map", "[", 
            RowBox[{RowBox[{RowBox[{"Coefficient", "[", RowBox[{"#", ",", 
                    "b4sigma", ",", "1"}], "]"}], "&"}], ",", 
              RowBox[{"b4Cy", "[", RowBox[{"[", RowBox[{"b4Odd", ",", 
                    "b4Even"}], "]"}], "]"}], ",", RowBox[{"{", "2", "}"}]}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[{"\"Direct frequency block\"", 
            ",", RowBox[{"b4Direct", "-", RowBox[{RowBox[{"DiagonalMatrix", 
                  "[", RowBox[{"{", RowBox[{"1", ",", "1", ",", "1", ",", 
                      "1", ",", RowBox[{"-", "1"}]}], "}"}], "]"}], "/", 
                RowBox[{"y", "^", "2"}]}]}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"No diagonal linear-frequency term\"", ",", 
            RowBox[{"Coefficient", "[", RowBox[{RowBox[{"b4Cy", "[", 
                  RowBox[{"[", RowBox[{"b4Even", ",", "b4Even"}], "]"}], 
                  "]"}], ",", "b4sigma", ",", "1"}], "]"}]}], "]"}], ";"}], 
      "\n", RowBox[{RowBox[{RowBox[{"b4qFromPW", "[", 
            RowBox[{"b4z_", ",", "b4p_", ",", "b4py_", ",", "b4w_", ",", 
              "b4wy_"}], "]"}], ":=", RowBox[
           {"{", RowBox[{RowBox[{RowBox[{"-", RowBox[{"(", RowBox[{"1", "-", 
                      "b4z"}], ")"}]}], "b4w"}], ",", RowBox[{RowBox[
                 {"(", RowBox[{RowBox[{"b4p", "/", "b4z"}], "+", RowBox[
                     {"b4z", RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", 
                          RowBox[{"1", "-", "b4z"}], ")"}], "b4wy"}], "-", 
                          "b4w"}], ")"}]}]}], ")"}], "/", "2"}], ",", 
              RowBox[{RowBox[{"(", RowBox[{"1", "-", "b4z"}], ")"}], 
                RowBox[{RowBox[{"(", RowBox[{RowBox[{"2", RowBox[{"b4p", "/", 
                          "b4z"}]}], "-", "b4py"}], ")"}], "/", RowBox[
                   {"(", RowBox[{"2", RowBox[{"Sqrt", "[", "2", "]"}]}], 
                    ")"}]}]}], ",", RowBox[{RowBox[{"(", RowBox[
                   {RowBox[{RowBox[{"(", RowBox[{"1", "-", "b4z"}], ")"}], 
                      "b4py"}], "-", RowBox[{"2", "b4p"}], "+", RowBox[
                     {"2", "b4w"}]}], ")"}], "/", "4"}], ",", 
              RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", RowBox[
                         {"1", "-", "b4z"}], ")"}], "b4py"}], "+", 
                    RowBox[{"2", "b4p"}], "-", RowBox[{"2", "b4w"}]}], ")"}], 
                "/", "4"}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4q", "=", RowBox[{"b4qFromPW", "[", 
            RowBox[{"y", ",", RowBox[{"b4p", "[", "y", "]"}], ",", 
              RowBox[{RowBox[{"b4p", "'"}], "[", "y", "]"}], ",", 
              RowBox[{"b4w", "[", "y", "]"}], ",", RowBox[{RowBox[
                 {"b4w", "'"}], "[", "y", "]"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4StaticRules", "=", RowBox[
           {"{", RowBox[{RowBox[{RowBox[{RowBox[{RowBox[{"b4p", "'"}], "'"}], 
                  "[", "y", "]"}], "->", RowBox[{RowBox[{"(", RowBox[
                     {RowBox[{"4", RowBox[{"(", RowBox[{"1", "-", "y", "+", 
                          RowBox[{"y", "^", "2"}]}], ")"}], RowBox[{"b4p", 
                          "[", "y", "]"}]}], "-", RowBox[{"4", RowBox[
                         {"y", "^", "2"}], RowBox[{"b4w", "[", "y", 
                          "]"}]}]}], ")"}], "/", RowBox[{"(", RowBox[
                     {RowBox[{"y", "^", "2"}], RowBox[{RowBox[{"(", RowBox[
                          {"1", "-", "y"}], ")"}], "^", "2"}]}], ")"}]}]}], 
              ",", RowBox[{RowBox[{RowBox[{RowBox[{"b4w", "'"}], "'"}], "[", 
                  "y", "]"}], "->", RowBox[{RowBox[{"(", RowBox[
                     {RowBox[{"2", "y", " ", RowBox[{"b4w", "[", "y", 
                          "]"}]}], "-", RowBox[{"2", RowBox[{"b4p", "[", "y", 
                          "]"}]}], "-", RowBox[{"2", "y", RowBox[{RowBox[
                          {"(", RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
                        RowBox[{RowBox[{"b4w", "'"}], "[", "y", "]"}]}]}], 
                    ")"}], "/", RowBox[{"(", RowBox[{RowBox[{"y", "^", "2"}], 
                      RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], 
                        "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4StaticRules", "=", RowBox[{"Join", "[", 
            RowBox[{RowBox[{"{", RowBox[{RowBox[{RowBox[{RowBox[
                       {RowBox[{RowBox[{"b4p", "'"}], "'"}], "'"}], "[", "y", 
                      "]"}], "->", RowBox[{"D", "[", RowBox[{RowBox[{"Last", 
                          "[", RowBox[{"b4StaticRules", "[", RowBox[{"[", 
                          "1", "]"}], "]"}], "]"}], ",", "y"}], "]"}]}], ",", 
                  RowBox[{RowBox[{RowBox[{RowBox[{RowBox[{"b4w", "'"}], 
                          "'"}], "'"}], "[", "y", "]"}], "->", RowBox[
                     {"D", "[", RowBox[{RowBox[{"Last", "[", RowBox[
                          {"b4StaticRules", "[", RowBox[{"[", "2", "]"}], 
                          "]"}], "]"}], ",", "y"}], "]"}]}]}], "}"}], ",", 
              "b4StaticRules"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Static field reconstruction\"", ",", 
            RowBox[{RowBox[{RowBox[{"(", RowBox[{RowBox[{"(", RowBox[
                       {RowBox[{RowBox[{"b4Ay", "[", RowBox[{"[", RowBox[
                          {"b4Even", ",", "b4Even"}], "]"}], "]"}], ".", 
                          RowBox[{"D", "[", RowBox[{"b4q", ",", RowBox[{"{", 
                          RowBox[{"y", ",", "2"}], "}"}]}], "]"}]}], "+", 
                        RowBox[{RowBox[{"b4By", "[", RowBox[{"[", RowBox[
                          {"b4Even", ",", "b4Even"}], "]"}], "]"}], ".", 
                          RowBox[{"D", "[", RowBox[{"b4q", ",", "y"}], 
                          "]"}]}], "+", RowBox[{RowBox[{"b4Cy", "[", RowBox[
                          {"[", RowBox[{"b4Even", ",", "b4Even"}], "]"}], 
                          "]"}], ".", "b4q"}]}], ")"}], "/.", RowBox[
                     {"b4sigma", "->", "0"}]}], ")"}], "/.", 
                "b4StaticRules"}], "/.", "b4StaticRules"}]}], "]"}], 
        ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"Direct frequency block\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", 
              "0", ",", "0"}], "}"}], ",", RowBox[
           {"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", 
              "0", ",", "0"}], "}"}], ",", RowBox[
           {"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", 
              "0", ",", "0"}], "}"}]}], "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"No diagonal linear-frequency term\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", 
              "0", ",", "0"}], "}"}], ",", RowBox[
           {"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", 
              "0", ",", "0"}], "}"}], ",", RowBox[
           {"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", 
              "0", ",", "0"}], "}"}]}], "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Static field reconstruction\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}, "RowDefault"]], "Print"], 
  Cell["Horizon series and the two induced fields", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b4Pcoef", "=", RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", "15"}], "]"}]}], ";", 
        RowBox[{"b4Wcoef", "=", RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", "15"}], "]"}]}], ";", 
        RowBox[{RowBox[{"b4Wcoef", "[", RowBox[{"[", "1", "]"}], "]"}], "=", 
          "1"}], ";"}], "\n", 
      RowBox[{RowBox[{"Do", "[", RowBox[
           {RowBox[{RowBox[{RowBox[{"b4Pcoef", "[", RowBox[{"[", RowBox[
                     {"b4j", "+", "1"}], "]"}], "]"}], "=", RowBox[
                 {"FullSimplify", "[", RowBox[{RowBox[{"-", RowBox[{"(", 
                        RowBox[{RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[
                          {"-", "2"}], RowBox[{"(", RowBox[{"b4j", "-", 
                          "1"}], ")"}], RowBox[{"(", RowBox[{"b4j", "-", 
                          "2"}], ")"}]}], "+", "4"}], ")"}], RowBox[
                          {"b4Pcoef", "[", RowBox[{"[", "b4j", "]"}], 
                          "]"}]}], "+", RowBox[{"If", "[", RowBox[{RowBox[
                          {"b4j", ">=", "2"}], ",", RowBox[{RowBox[{RowBox[
                          {"(", RowBox[{RowBox[{RowBox[{"(", RowBox[{"b4j", 
                          "-", "2"}], ")"}], RowBox[{"(", RowBox[{"b4j", "-", 
                          "3"}], ")"}]}], "-", "4"}], ")"}], RowBox[
                          {"b4Pcoef", "[", RowBox[{"[", RowBox[{"b4j", "-", 
                          "1"}], "]"}], "]"}]}], "+", RowBox[{"4", RowBox[
                          {"b4Wcoef", "[", RowBox[{"[", RowBox[{"b4j", "-", 
                          "1"}], "]"}], "]"}]}]}], ",", "0"}], "]"}]}], 
                        ")"}]}], "/", RowBox[{"(", RowBox[{RowBox[{"b4j", 
                          RowBox[{"(", RowBox[{"b4j", "-", "1"}], ")"}]}], 
                        "-", "4"}], ")"}]}], "]"}]}], ";", 
              RowBox[{RowBox[{"b4Wcoef", "[", RowBox[{"[", RowBox[{"b4j", 
                      "+", "1"}], "]"}], "]"}], "=", RowBox[{"FullSimplify", 
                  "[", RowBox[{RowBox[{"(", RowBox[{RowBox[{"2", RowBox[
                          {"(", RowBox[{RowBox[{"b4j", "^", "2"}], "-", 
                          "b4j", "+", "1"}], ")"}], RowBox[{"b4Wcoef", "[", 
                          RowBox[{"[", "b4j", "]"}], "]"}]}], "-", RowBox[
                         {"If", "[", RowBox[{RowBox[{"b4j", ">=", "2"}], ",", 
                          RowBox[{RowBox[{"(", RowBox[{"b4j", "-", "2"}], 
                          ")"}], RowBox[{"(", RowBox[{"b4j", "-", "1"}], 
                          ")"}], RowBox[{"b4Wcoef", "[", RowBox[{"[", RowBox[
                          {"b4j", "-", "1"}], "]"}], "]"}]}], ",", "0"}], 
                          "]"}], "-", RowBox[{"2", RowBox[{"b4Pcoef", "[", 
                          RowBox[{"[", RowBox[{"b4j", "+", "1"}], "]"}], 
                          "]"}]}]}], ")"}], "/", RowBox[{"(", RowBox[
                       {"b4j", RowBox[{"(", RowBox[{"b4j", "+", "1"}], 
                          ")"}]}], ")"}]}], "]"}]}]}], ",", 
            RowBox[{"{", RowBox[{"b4j", ",", "1", ",", "14"}], "}"}]}], 
          "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Ps", "=", RowBox[{"a0", " ", 
            RowBox[{"Sum", "[", RowBox[{RowBox[{RowBox[{"b4Pcoef", "[", 
                    RowBox[{"[", RowBox[{"b4j", "+", "1"}], "]"}], "]"}], 
                  RowBox[{"y", "^", "b4j"}]}], ",", RowBox[{"{", 
                  RowBox[{"b4j", ",", "0", ",", "14"}], "}"}]}], "]"}]}]}], 
        ";", RowBox[{"b4Ws", "=", RowBox[{"a0", " ", 
            RowBox[{"Sum", "[", RowBox[{RowBox[{RowBox[{"b4Wcoef", "[", 
                    RowBox[{"[", RowBox[{"b4j", "+", "1"}], "]"}], "]"}], 
                  RowBox[{"y", "^", "b4j"}]}], ",", RowBox[{"{", 
                  RowBox[{"b4j", ",", "0", ",", "14"}], "}"}]}], "]"}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4q0s", "=", 
          RowBox[{"b4Series", "[", RowBox[{RowBox[{"b4qFromPW", "[", 
                RowBox[{"y", ",", "b4Ps", ",", RowBox[{"D", "[", RowBox[
                     {"b4Ps", ",", "y"}], "]"}], ",", "b4Ws", ",", 
                  RowBox[{"D", "[", RowBox[{"b4Ws", ",", "y"}], "]"}]}], 
                "]"}], ",", "y", ",", "12"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Vtrial", "=", RowBox[{"Table", "[", 
            RowBox[{RowBox[{"Sum", "[", RowBox[{RowBox[{RowBox[{"b4vc", "[", 
                      RowBox[{"b4i", ",", "b4k"}], "]"}], RowBox[{"y", "^", 
                      "b4k"}]}], ",", RowBox[{"{", RowBox[{"b4k", ",", 
                      RowBox[{"-", "1"}], ",", "10"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", RowBox[{"b4i", ",", "2"}], "}"}]}], "]"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4Vres", "=", 
          RowBox[{"b4Series", "[", RowBox[{RowBox[{RowBox[
                 {RowBox[{"(", RowBox[{RowBox[{"b4Ay", "[", RowBox[{"[", 
                          RowBox[{"b4Odd", ",", "b4Odd"}], "]"}], "]"}], 
                      "/.", RowBox[{"b4sigma", "->", "0"}]}], ")"}], ".", 
                  RowBox[{"D", "[", RowBox[{"b4Vtrial", ",", RowBox[
                       {"{", RowBox[{"y", ",", "2"}], "}"}]}], "]"}]}], "+", 
                RowBox[{RowBox[{"(", RowBox[{RowBox[{"b4By", "[", RowBox[
                         {"[", RowBox[{"b4Odd", ",", "b4Odd"}], "]"}], "]"}], 
                      "/.", RowBox[{"b4sigma", "->", "0"}]}], ")"}], ".", 
                  RowBox[{"D", "[", RowBox[{"b4Vtrial", ",", "y"}], "]"}]}], 
                "+", RowBox[{RowBox[{"(", RowBox[{RowBox[{"b4Cy", "[", 
                        RowBox[{"[", RowBox[{"b4Odd", ",", "b4Odd"}], "]"}], 
                        "]"}], "/.", RowBox[{"b4sigma", "->", "0"}]}], ")"}], 
                  ".", "b4Vtrial"}], "+", RowBox[{"b4Mix", ".", "b4q0s"}]}], 
              ",", "y", ",", "10"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Veq", "=", RowBox[{"DeleteCases", "[", 
            RowBox[{RowBox[{"Flatten", "@", RowBox[{"Table", "[", 
                  RowBox[{RowBox[{RowBox[{"Coefficient", "[", RowBox[
                         {RowBox[{"b4Vres", "[", RowBox[{"[", "b4i", "]"}], 
                          "]"}], ",", "y", ",", "b4k"}], "]"}], "==", "0"}], 
                    ",", RowBox[{"{", RowBox[{"b4i", ",", "2"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"b4k", ",", RowBox[{"-", "1"}], ",", 
                        "10"}], "}"}]}], "]"}]}], ",", "True"}], "]"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4Vsol", "=", 
          RowBox[{"First", "@", RowBox[{"Solve", "[", RowBox[{"b4Veq", ",", 
                RowBox[{"Flatten", "@", RowBox[{"Table", "[", RowBox[
                     {RowBox[{"b4vc", "[", RowBox[{"b4i", ",", "b4k"}], 
                        "]"}], ",", RowBox[{"{", RowBox[{"b4i", ",", "2"}], 
                        "}"}], ",", RowBox[{"{", RowBox[{"b4k", ",", RowBox[
                          {"-", "1"}], ",", "10"}], "}"}]}], "]"}]}]}], 
              "]"}]}]}], ";", RowBox[{"b4Vs", "=", 
          RowBox[{"FullSimplify", "[", RowBox[{"b4Vtrial", "/.", "b4Vsol"}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Induced-field coefficient equations\"", ",", 
            RowBox[{"b4Vres", "/.", "b4Vsol"}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Induced pole and constant\"", ",", 
            RowBox[{"{", RowBox[{RowBox[{RowBox[{"Coefficient", "[", 
                    RowBox[{RowBox[{"b4Vs", "[", RowBox[{"[", "2", "]"}], 
                        "]"}], ",", "y", ",", RowBox[{"-", "1"}]}], "]"}], 
                  "+", RowBox[{"a0", "/", "2"}]}], ",", RowBox[
                 {RowBox[{"Coefficient", "[", RowBox[{RowBox[{"b4Vs", "[", 
                        RowBox[{"[", "2", "]"}], "]"}], ",", "y", ",", "0"}], 
                    "]"}], "+", RowBox[{"3", RowBox[{"a0", "/", "2"}]}]}]}], 
              "}"}]}], "]"}], ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"Induced-field coefficient equations\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{RowBox[{"{", RowBox[{"0", ",", "0"}], "}"}]}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Induced pole and constant\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{RowBox[{"{", RowBox[{"0", ",", "0"}], "}"}]}, 
     "RowDefault"]], "Print"], 
  Cell["The smooth cap and its first-response matching equations", 
   "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b4F", "=", RowBox[{"b4X", RowBox[
             {"(", RowBox[{"b4X", "+", "2"}], ")"}]}]}], ";", 
        RowBox[{"b4a", "=", RowBox[{"b4C", RowBox[{RowBox[{"(", 
                RowBox[{"b4X", "/", RowBox[{"(", RowBox[{"b4X", "+", "2"}], 
                    ")"}]}], ")"}], "^", RowBox[{"(", RowBox[{"b4n", "/", 
                  "2"}], ")"}]}]}]}], ";", RowBox[{"b4d", "=", 
          RowBox[{RowBox[{"-", "b4n"}], " ", "b4a", 
            RowBox[{RowBox[{"(", RowBox[{RowBox[{"b4X", "^", "2"}], "+", 
                  RowBox[{RowBox[{"(", RowBox[{"b4n", "+", "2"}], ")"}], 
                    "b4X"}], "+", RowBox[{"b4n", "^", "2"}], "+", "b4n", "-", 
                  "2"}], ")"}], "/", RowBox[{"(", RowBox[{"2", "b4F"}], 
                ")"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4u", "=", RowBox[{"b4a", RowBox[
             {"(", RowBox[{RowBox[{"b4us", " ", "b4X"}], "+", "b4Bd", "+", 
                RowBox[{"b4ul", " ", RowBox[{"Log", "[", "b4X", "]"}]}]}], 
              ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Phi0", "=", RowBox[{"{", RowBox[{"b4a", ",", 
              RowBox[{RowBox[{"(", RowBox[{"b4u", "-", "b4d"}], ")"}], "/", 
                "2"}], ",", RowBox[{RowBox[{"(", RowBox[{"b4u", "+", "b4d"}], 
                  ")"}], "/", "2"}], ",", RowBox[{RowBox[{"-", "b4d"}], "/", 
                RowBox[{"Sqrt", "[", "2", "]"}]}], ",", RowBox[{"b4n", " ", 
                RowBox[{"b4a", "/", RowBox[{"(", RowBox[{"2", RowBox[
                       {"Sqrt", "[", "b4F", "]"}]}], ")"}]}]}], ",", 
              RowBox[{RowBox[{"-", "b4n"}], " ", RowBox[{"b4a", "/", 
                  RowBox[{"(", RowBox[{"2", RowBox[{"Sqrt", "[", "b4F", 
                        "]"}]}], ")"}]}]}], ",", RowBox[{"b4a", "/", 
                RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[{"\"Leading cap equations\"", 
            ",", RowBox[{"FullSimplify", "[", RowBox[{RowBox[{"PowerExpand", 
                  "[", RowBox[{"b4Apply", "[", RowBox[{RowBox[{"b4Cap", "[", 
                        "\"K0\"", "]"}], ",", "b4Phi0", ",", "b4X"}], "]"}], 
                  "]"}], ",", RowBox[{"Assumptions", "->", RowBox[
                   {"{", RowBox[{RowBox[{"b4X", ">", "0"}], ",", RowBox[
                       {"b4n", ">=", "1"}]}], "}"}]}]}], "]"}]}], "]"}], 
        ";"}], "\n", RowBox[{RowBox[{"b4Heads", "=", 
          RowBox[{"{", RowBox[{"b4aa", ",", "b4bb", ",", "b4ss", ",", 
              "b4hh"}], "}"}]}], ";", RowBox[{"b4Resp", "=", 
          RowBox[{"b4a", RowBox[{"(", RowBox[{"Table", "[", RowBox[
                 {RowBox[{RowBox[{RowBox[{"b4Heads", "[", RowBox[{"[", "b4i", 
                          "]"}], "]"}], "[", "0", "]"}], "+", RowBox[
                     {RowBox[{RowBox[{"b4Heads", "[", RowBox[{"[", "b4i", 
                          "]"}], "]"}], "[", "1", "]"}], "b4X"}], "+", 
                    RowBox[{RowBox[{RowBox[{"b4Heads", "[", RowBox[{"[", 
                          "b4i", "]"}], "]"}], "[", "2", "]"}], RowBox[
                       {"Log", "[", "b4X", "]"}]}]}], ",", RowBox[
                   {"{", RowBox[{"b4i", ",", "4"}], "}"}]}], "]"}], 
              ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Phi1", "=", RowBox[
           {"{", RowBox[{RowBox[{"b4Resp", "[", RowBox[{"[", "1", "]"}], 
                "]"}], ",", "0", ",", "0", ",", "0", ",", RowBox[{"b4Resp", 
                "[", RowBox[{"[", "2", "]"}], "]"}], ",", RowBox[{"b4Resp", 
                "[", RowBox[{"[", "3", "]"}], "]"}], ",", RowBox[{"b4Resp", 
                "[", RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4CapRes", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{RowBox[{"(", RowBox[{RowBox[{"b4Apply", "[", 
                      RowBox[{RowBox[{"b4Cap", "[", "\"K0\"", "]"}], ",", 
                        "b4Phi1", ",", "b4X"}], "]"}], "+", RowBox[
                     {"b4Apply", "[", RowBox[{RowBox[{"b4Cap", "[", "\"K1\"", 
                          "]"}], ",", "b4Phi0", ",", "b4X"}], "]"}]}], ")"}], 
                "/", "b4a"}], ",", RowBox[{"Assumptions", "->", 
                RowBox[{"{", RowBox[{RowBox[{"b4X", ">", "0"}], ",", 
                    RowBox[{"b4n", ">=", "1"}]}], "}"}]}]}], "]"}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b4CapRows", "=", RowBox[{"Join", "[", 
            RowBox[{RowBox[{"{", RowBox[{RowBox[{"b4CapRes", "[", RowBox[
                     {"[", "1", "]"}], "]"}], ",", RowBox[{RowBox[{"(", 
                      RowBox[{RowBox[{"b4CapRes", "[", RowBox[{"[", "2", 
                          "]"}], "]"}], "+", RowBox[{"b4CapRes", "[", 
                          RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", 
                    "2"}]}], "}"}], ",", RowBox[{"b4CapRes", "[", 
                RowBox[{"[", RowBox[{"{", RowBox[{"5", ",", "6", ",", "7"}], 
                    "}"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4CapTail", "=", RowBox[
           {RowBox[{RowBox[{"Expand", "[", RowBox[{"(", RowBox[
                   {RowBox[{"b4Series", "[", RowBox[{RowBox[{"PowerExpand", 
                          "[", RowBox[{"#", "/.", RowBox[{"b4X", "->", 
                          RowBox[{"1", "/", RowBox[{"b4z", "^", "2"}]}]}]}], 
                          "]"}], ",", "b4z", ",", "0"}], "]"}], "/.", 
                    RowBox[{"{", RowBox[{RowBox[{RowBox[{"Log", "[", RowBox[
                          {"b4z", "^", RowBox[{"(", RowBox[{"-", "2"}], 
                          ")"}]}], "]"}], "->", RowBox[{RowBox[{"-", "2"}], 
                          "b4log"}]}], ",", RowBox[{RowBox[{"Sqrt", "[", 
                          RowBox[{"b4z", "^", RowBox[{"(", RowBox[{"-", 
                          "2"}], ")"}]}], "]"}], "->", RowBox[{"1", "/", 
                          "b4z"}]}], ",", RowBox[{RowBox[{"Log", "[", "b4z", 
                          "]"}], "->", "b4log"}]}], "}"}]}], ")"}], "]"}], 
              "&"}], "/@", "b4CapRows"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4CapEq", "=", RowBox[{"DeleteCases", "[", 
            RowBox[{RowBox[{"Flatten", "@", RowBox[{"Table", "[", 
                  RowBox[{RowBox[{RowBox[{"Coefficient", "[", RowBox[
                         {RowBox[{"Coefficient", "[", RowBox[{RowBox[
                          {"b4CapTail", "[", RowBox[{"[", "b4i", "]"}], 
                          "]"}], ",", "b4z", ",", "b4k"}], "]"}], ",", 
                          "b4log", ",", "b4j"}], "]"}], "==", "0"}], ",", 
                    RowBox[{"{", RowBox[{"b4i", ",", "5"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"b4k", ",", RowBox[{"-", "4"}], ",", 
                        "0"}], "}"}], ",", RowBox[{"{", RowBox[{"b4j", ",", 
                        "0", ",", "1"}], "}"}]}], "]"}]}], ",", "True"}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4CapSol", "=", RowBox[{"First", "@", 
            RowBox[{"Solve", "[", RowBox[{"b4CapEq", ",", RowBox[
                 {"Join", "[", RowBox[{RowBox[{"Flatten", "@", RowBox[
                       {"Table", "[", RowBox[{RowBox[{RowBox[{"b4Heads", "[", 
                          RowBox[{"[", "b4i", "]"}], "]"}], "[", "b4j", 
                          "]"}], ",", RowBox[{"{", RowBox[{"b4i", ",", "4"}], 
                          "}"}], ",", RowBox[{"{", RowBox[{"b4j", ",", "0", 
                          ",", "2"}], "}"}]}], "]"}]}], ",", RowBox[
                     {"{", RowBox[{"b4us", ",", "b4ul"}], "}"}]}], "]"}]}], 
              "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"First cap response recurrence\"", ",", 
            RowBox[{RowBox[{"(", RowBox[{"Subtract", "@@@", "b4CapEq"}], 
                ")"}], "/.", "b4CapSol"}]}], "]"}], ";", 
        RowBox[{"b4Check", "[", RowBox[{"\"Scalar and metric tail slopes\"", 
            ",", RowBox[{RowBox[{"{", RowBox[{RowBox[{"b4aa", "[", "1", 
                    "]"}], ",", RowBox[{"b4us", "+", "2"}]}], "}"}], "/.", 
              "b4CapSol"}]}], "]"}], ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"Leading cap equations\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"First cap response recurrence\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0"}], "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Scalar and metric tail slopes\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{RowBox[{"{", RowBox[{"0", ",", "0"}], "}"}]}, 
     "RowDefault"]], "Print"], 
  Cell["Matching the physical fields on the same sphere", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b4xh", "=", RowBox[
           {RowBox[{"(", RowBox[{"1", "-", RowBox[{"Sqrt", "[", RowBox[
                   {"1", "-", RowBox[{"4", "b4eps"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", RowBox[{"2", "b4eps"}], ")"}]}]}], ";", 
        RowBox[{"b4xm", "=", RowBox[{"b4xh", "+", RowBox[{"b4eps", " ", 
              RowBox[{"b4xh", "^", "2"}], RowBox[{"(", RowBox[{"b4e", "-", 
                  "1"}], ")"}]}]}]}], ";", RowBox[{"b4etam", "=", 
          RowBox[{RowBox[{"(", RowBox[{"1", "-", RowBox[{"1", "/", 
                  "b4xm"}]}], ")"}], "/", "b4eps"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4eta1", "=", RowBox[{"b4e", 
            RowBox[{"(", RowBox[{"2", "-", "b4e"}], ")"}]}]}], ";", 
        RowBox[{"b4Check", "[", RowBox[{"\"Common-sphere coordinate\"", ",", 
            RowBox[{RowBox[{"b4Series", "[", RowBox[{"b4etam", ",", "b4eps", 
                  ",", "1"}], "]"}], "-", "b4e", "-", RowBox[{"b4eps", " ", 
                "b4eta1"}]}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4fc", "=", RowBox[
           {RowBox[{"(", RowBox[{"1", "-", RowBox[{"1", "/", "b4xm"}]}], 
              ")"}], "^", "2"}]}], ";", RowBox[{"b4fd", "=", 
          RowBox[{"b4fc", "-", RowBox[{RowBox[{"b4eps", "^", "2"}], 
              RowBox[{"b4xm", "^", "2"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Weight", "=", RowBox[{"DiagonalMatrix", "[", 
            RowBox[{"{", RowBox[{"1", ",", RowBox[{"b4fc", "/", "b4fd"}], 
                ",", RowBox[{"b4fd", "/", "b4fc"}], ",", "1", ",", 
                RowBox[{"Sqrt", "[", RowBox[{"b4fc", "/", "b4fd"}], "]"}], 
                ",", RowBox[{"Sqrt", "[", RowBox[{"b4fd", "/", "b4fc"}], 
                  "]"}], ",", "1"}], "}"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Ar", "=", RowBox[{"b4C", " ", 
            RowBox[{"Exp", "[", RowBox[{RowBox[{"-", "b4n"}], "/", "b4e"}], 
              "]"}]}]}], ";", RowBox[{"b4Ad", "=", 
          RowBox[{"b4C", RowBox[{RowBox[{"(", RowBox[{RowBox[{"(", 
                    RowBox[{"b4e", "-", "1"}], ")"}], "/", RowBox[
                   {"(", RowBox[{"b4e", "+", "1"}], ")"}]}], ")"}], "^", 
              RowBox[{"(", RowBox[{"b4n", "/", "2"}], ")"}]}]}]}], ";", 
        RowBox[{"b4Fr", "=", RowBox[{"b4e", "^", "2"}]}], ";", 
        RowBox[{"b4Fd", "=", RowBox[{RowBox[{"b4e", "^", "2"}], "-", "1"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4wb", "=", 
          RowBox[{"b4e", "/", RowBox[{"Sqrt", "[", "b4Fd", "]"}]}]}], ";", 
        RowBox[{"b4ws", "=", RowBox[{"1", "/", "b4wb"}]}], ";", 
        RowBox[{"b4wb1", "=", RowBox[{"2", RowBox[{"b4wb", "/", 
              RowBox[{"(", RowBox[{"b4e", "+", "1"}], ")"}]}]}]}], ";", 
        RowBox[{"b4ws1", "=", RowBox[{RowBox[{"-", "2"}], 
            RowBox[{"b4ws", "/", RowBox[{"(", RowBox[{"b4e", "+", "1"}], 
                ")"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4TailA", "=", RowBox[{"b4Ar", 
            RowBox[{"(", RowBox[{RowBox[{"b4la", " ", RowBox[{"Log", "[", 
                    "b4e", "]"}]}], "+", "b4ca"}], ")"}]}]}], ";", 
        RowBox[{"b4TailB", "=", RowBox[{"b4Ar", RowBox[
             {"(", RowBox[{RowBox[{"b4be", " ", "b4e"}], "+", RowBox[
                 {"b4bl", " ", RowBox[{"Log", "[", "b4e", "]"}]}], "+", 
                "b4bc"}], ")"}]}]}], ";", RowBox[{"b4TailS", "=", 
          RowBox[{"b4Ar", RowBox[{"(", RowBox[{RowBox[{"b4se", " ", "b4e"}], 
                "+", RowBox[{"b4sl", " ", RowBox[{"Log", "[", "b4e", "]"}]}], 
                "+", "b4sc"}], ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4AD1", "=", RowBox[{"b4TailA", "+", 
            RowBox[{"b4eta1", " ", RowBox[{"D", "[", RowBox[{"b4Ar", ",", 
                  "b4e"}], "]"}]}]}]}], ";", 
        RowBox[{"b4BD1", "=", RowBox[{RowBox[{"b4wb", RowBox[{"(", 
                RowBox[{"b4TailB", "+", RowBox[{"b4eta1", " ", RowBox[
                     {"D", "[", RowBox[{RowBox[{"b4n", " ", RowBox[{"b4Ar", 
                          "/", RowBox[{"(", RowBox[{"2", "b4e"}], ")"}]}]}], 
                        ",", "b4e"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"b4wb1", " ", "b4n", " ", RowBox[{"b4Ar", "/", 
                RowBox[{"(", RowBox[{"2", "b4e"}], ")"}]}]}]}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b4SD1", "=", RowBox[
           {RowBox[{"b4ws", RowBox[{"(", RowBox[{"b4TailS", "+", 
                  RowBox[{"b4eta1", " ", RowBox[{"D", "[", RowBox[
                       {RowBox[{RowBox[{"-", "b4n"}], " ", RowBox[{"b4Ar", 
                          "/", RowBox[{"(", RowBox[{"2", "b4e"}], ")"}]}]}], 
                        ",", "b4e"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"b4ws1", " ", "b4n", " ", RowBox[{"b4Ar", "/", 
                RowBox[{"(", RowBox[{"2", "b4e"}], ")"}]}]}]}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b4PhysicalB", "=", RowBox[{"PowerExpand", "@", 
            RowBox[{"FullSimplify", "[", RowBox[{RowBox[{"b4Series", "[", 
                  RowBox[{RowBox[{"b4Weight", "[", RowBox[{"[", RowBox[
                         {"5", ",", "5"}], "]"}], "]"}], ",", "b4eps", ",", 
                    "1"}], "]"}], ",", RowBox[{"Assumptions", "->", 
                  RowBox[{"{", RowBox[{RowBox[{"b4e", ">", "1"}], ",", 
                      RowBox[{"b4eps", ">", "0"}]}], "}"}]}]}], "]"}]}]}], 
        ";", RowBox[{"b4Check", "[", RowBox[
           {"\"Physical mixed-field weight through first order\"", ",", 
            RowBox[{"b4PhysicalB", "-", "b4wb", "-", RowBox[{"b4eps", " ", 
                "b4wb1"}]}]}], "]"}], ";"}], "\n", "(*\nb4PhysicalDerivative= \
D[b4Weight.Table[b4qf[b4i][b4e],{b4i,7}],b4e];\nb4Check[\"Product rule for \
the physical-field \
map\",b4PhysicalDerivative-D[b4Weight,b4e].Table[b4qf[b4i][b4e],{b4i,7}]-b4We\
ight.Table[b4qf[b4i]'[b4e],{b4i,7}]];\n*)", "\n", 
      RowBox[{RowBox[{"b4BcRule", "=", RowBox[{"First", "@", 
            RowBox[{"Solve", "[", RowBox[{RowBox[{RowBox[{"Limit", "[", 
                    RowBox[{RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[
                          {"-", "2"}], "b4e"}], "+", "b4Bc"}], ")"}], "-", 
                        RowBox[{"(", RowBox[{RowBox[{RowBox[{"-", "2"}], 
                          RowBox[{"(", RowBox[{"b4e", "-", "1"}], ")"}]}], 
                          "+", "b4Bd"}], ")"}]}], ",", RowBox[{"b4e", "->", 
                        "Infinity"}]}], "]"}], "==", "0"}], ",", "b4Bc"}], 
              "]"}]}]}], ";", RowBox[{"Print", "[", 
          RowBox[{"\"Constant matching: \"", ",", "b4BcRule"}], "]"}], ";"}], 
      "\n", RowBox[{RowBox[{"b4JD", "=", RowBox[
           {RowBox[{RowBox[{"-", "b4Ad"}], RowBox[{"(", RowBox[
                 {RowBox[{"b4n", " ", "b4AD1"}], "+", RowBox[{"b4Fd", " ", 
                    RowBox[{"D", "[", RowBox[{"b4AD1", ",", "b4e"}], 
                      "]"}]}]}], ")"}]}], "-", RowBox[{"b4n", " ", "b4Ad", 
              RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", RowBox[
                         {"b4e", "-", "b4n"}], ")"}], RowBox[{"(", RowBox[
                         {"b4BD1", "-", "b4SD1"}], ")"}]}], "+", RowBox[
                     {"b4Fd", " ", RowBox[{"D", "[", RowBox[{RowBox[{"b4BD1", 
                          "-", "b4SD1"}], ",", "b4e"}], "]"}]}]}], ")"}], 
                "/", RowBox[{"(", RowBox[{"2", RowBox[{"Sqrt", "[", "b4Fd", 
                      "]"}]}], ")"}]}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4JR", "=", RowBox[{RowBox[{RowBox[{"-", "b4Ar"}], 
              RowBox[{"(", RowBox[{RowBox[{"b4n", " ", "b4TailA"}], "+", 
                  RowBox[{"b4Fr", " ", RowBox[{"D", "[", RowBox[{"b4TailA", 
                        ",", "b4e"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"b4n", " ", "b4Ar", RowBox[{RowBox[{"(", RowBox[
                   {RowBox[{RowBox[{"(", RowBox[{"b4e", "-", "b4n"}], ")"}], 
                      RowBox[{"(", RowBox[{"b4TailB", "-", "b4TailS"}], 
                        ")"}]}], "+", RowBox[{"b4Fr", " ", RowBox[{"D", "[", 
                        RowBox[{RowBox[{"b4TailB", "-", "b4TailS"}], ",", 
                          "b4e"}], "]"}]}]}], ")"}], "/", RowBox[
                 {"(", RowBox[{"2", "b4e"}], ")"}]}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4ResponseAction", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{"Limit", "[", RowBox[{RowBox[{"b4JD", "-", 
                    "b4JR"}], ",", RowBox[{"b4e", "->", "Infinity"}]}], 
                "]"}], ",", RowBox[{"Assumptions", "->", RowBox[{"b4n", ">", 
                  "0"}]}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Matched raw first-response action\"", ",", 
            RowBox[{"b4ResponseAction", "-", RowBox[{RowBox[{"b4C", "^", 
                  "2"}], "b4n", RowBox[{RowBox[{"(", RowBox[{"4", "+", 
                      RowBox[{"3", "b4n"}]}], ")"}], "/", "2"}]}]}]}], "]"}], 
        ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"Common-sphere coordinate\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {"\"Physical mixed-field weight through first order\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Constant matching: \"", 
      RowBox[{"{", RowBox[{"b4Bc", "\[Rule]", RowBox[{"2", "+", "b4Bd"}]}], 
        "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Matched raw first-response action\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell["Action variations are total derivatives", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{RowBox[{"b4Variation", "[", RowBox[{"b4L_", ",", 
              "b4f_", ",", "b4z_"}], "]"}], ":=", 
          RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"b4c0", ",", 
                  "b4c1", ",", "b4c2"}], "}"}], ",", RowBox[{RowBox[
                 {RowBox[{"{", RowBox[{"b4c0", ",", "b4c1", ",", "b4c2"}], 
                    "}"}], "=", RowBox[{RowBox[{RowBox[{"FullSimplify", "[", 
                        RowBox[{RowBox[{"Coefficient", "[", RowBox[{"b4L", 
                          ",", "#"}], "]"}], ",", RowBox[{"Assumptions", 
                          "->", RowBox[{"{", RowBox[{RowBox[{"b4z", ">", 
                          "0"}], ",", RowBox[{"b4n", ">=", "1"}]}], 
                          "}"}]}]}], "]"}], "&"}], "/@", RowBox[{"{", 
                      RowBox[{RowBox[{"b4f", "[", "b4z", "]"}], ",", 
                        RowBox[{RowBox[{"b4f", "'"}], "[", "b4z", "]"}], ",", 
                        RowBox[{RowBox[{RowBox[{"b4f", "'"}], "'"}], "[", 
                          "b4z", "]"}]}], "}"}]}]}], ";", RowBox[
                 {"{", RowBox[{RowBox[{"b4c0", "-", RowBox[{"D", "[", 
                        RowBox[{"b4c1", ",", "b4z"}], "]"}], "+", RowBox[
                       {"D", "[", RowBox[{"b4c2", ",", RowBox[{"{", RowBox[
                          {"b4z", ",", "2"}], "}"}]}], "]"}]}], ",", 
                    RowBox[{RowBox[{RowBox[{"(", RowBox[{"b4c1", "-", RowBox[
                          {"D", "[", RowBox[{"b4c2", ",", "b4z"}], "]"}]}], 
                          ")"}], RowBox[{"b4f", "[", "b4z", "]"}]}], "+", 
                      RowBox[{"b4c2", " ", RowBox[{RowBox[{"b4f", "'"}], "[", 
                          "b4z", "]"}]}]}]}], "}"}]}]}], "]"}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b4DiskVar", "=", 
          RowBox[{RowBox[{RowBox[{"b4Variation", "[", RowBox[
                 {RowBox[{"b4Actions", "[", "\"DiskResponseM2\"", "]"}], ",", 
                  "#", ",", "b4X"}], "]"}], "&"}], "/@", 
            RowBox[{"{", RowBox[{"b4a1", ",", "b4b1", ",", "b4s1", ",", 
                "b4h1"}], "}"}]}]}], ";", RowBox[{"b4RNVar", "=", 
          RowBox[{RowBox[{RowBox[{"b4Variation", "[", RowBox[
                 {RowBox[{"b4Actions", "[", "\"CuspResponseM2\"", "]"}], ",", 
                  "#", ",", "b4eta"}], "]"}], "&"}], "/@", 
            RowBox[{"{", RowBox[{"b4a1", ",", "b4b1", ",", "b4s1", ",", 
                "b4h1"}], "}"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Cap response Euler coefficients\"", ",", 
            RowBox[{"FullSimplify", "[", RowBox[{RowBox[{"PowerExpand", "[", 
                  RowBox[{"b4DiskVar", "[", RowBox[{"[", RowBox[{"All", ",", 
                        "1"}], "]"}], "]"}], "]"}], ",", RowBox[
                 {"Assumptions", "->", RowBox[{"{", RowBox[{RowBox[{"b4X", 
                        ">", "0"}], ",", RowBox[{"b4n", ">=", "1"}]}], 
                    "}"}]}]}], "]"}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"RN response Euler coefficients\"", ",", 
            RowBox[{"b4RNVar", "[", RowBox[{"[", RowBox[{"All", ",", "1"}], 
                "]"}], "]"}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Cap response density = current derivative\"", ",", 
            RowBox[{"FullSimplify", "[", RowBox[{RowBox[{"PowerExpand", "[", 
                  RowBox[{RowBox[{"b4Actions", "[", "\"DiskResponseM2\"", 
                      "]"}], "-", RowBox[{"D", "[", RowBox[{RowBox[{"Total", 
                          "[", RowBox[{"b4DiskVar", "[", RowBox[{"[", RowBox[
                          {"All", ",", "2"}], "]"}], "]"}], "]"}], ",", 
                        "b4X"}], "]"}]}], "]"}], ",", RowBox[{"Assumptions", 
                  "->", RowBox[{"{", RowBox[{RowBox[{"b4X", ">", "0"}], ",", 
                      RowBox[{"b4n", ">=", "1"}]}], "}"}]}]}], "]"}]}], 
          "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"RN response density = current derivative\"", ",", 
            RowBox[{RowBox[{"b4Actions", "[", "\"CuspResponseM2\"", "]"}], 
              "-", RowBox[{"D", "[", RowBox[{RowBox[{"Total", "[", 
                    RowBox[{"b4RNVar", "[", RowBox[{"[", RowBox[{"All", ",", 
                          "2"}], "]"}], "]"}], "]"}], ",", "b4eta"}], 
                "]"}]}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4ExpectedJD", "=", RowBox[
           {RowBox[{RowBox[{"-", "b4a"}], RowBox[{"(", RowBox[
                 {RowBox[{"b4n", " ", RowBox[{"b4a1", "[", "b4X", "]"}]}], 
                  "+", RowBox[{"b4F", " ", RowBox[{RowBox[{"b4a1", "'"}], 
                      "[", "b4X", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"b4n", " ", "b4a", RowBox[{RowBox[{"(", RowBox[
                   {RowBox[{RowBox[{"(", RowBox[{"b4X", "+", "1", "-", 
                          "b4n"}], ")"}], RowBox[{"(", RowBox[{RowBox[
                          {"b4b1", "[", "b4X", "]"}], "-", RowBox[{"b4s1", 
                          "[", "b4X", "]"}]}], ")"}]}], "+", RowBox[
                     {"b4F", RowBox[{"(", RowBox[{RowBox[{RowBox[{"b4b1", 
                          "'"}], "[", "b4X", "]"}], "-", RowBox[{RowBox[
                          {"b4s1", "'"}], "[", "b4X", "]"}]}], ")"}]}]}], 
                  ")"}], "/", RowBox[{"(", RowBox[{"2", RowBox[{"Sqrt", "[", 
                      "b4F", "]"}]}], ")"}]}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4ExpectedJR", "=", RowBox[
           {RowBox[{RowBox[{"-", "b4C"}], " ", RowBox[{"Exp", "[", 
                RowBox[{RowBox[{"-", "b4n"}], "/", "b4eta"}], "]"}], 
              RowBox[{"(", RowBox[{RowBox[{"b4n", " ", RowBox[{"b4a1", "[", 
                      "b4eta", "]"}]}], "+", RowBox[{RowBox[{"b4eta", "^", 
                      "2"}], " ", RowBox[{RowBox[{"b4a1", "'"}], "[", 
                      "b4eta", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"b4n", " ", "b4C", " ", RowBox[{"Exp", "[", 
                RowBox[{RowBox[{"-", "b4n"}], "/", "b4eta"}], "]"}], 
              RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", RowBox[
                         {"b4eta", "-", "b4n"}], ")"}], RowBox[{"(", 
                        RowBox[{RowBox[{"b4b1", "[", "b4eta", "]"}], "-", 
                          RowBox[{"b4s1", "[", "b4eta", "]"}]}], ")"}]}], 
                    "+", RowBox[{RowBox[{"b4eta", "^", "2"}], RowBox[
                       {"(", RowBox[{RowBox[{RowBox[{"b4b1", "'"}], "[", 
                          "b4eta", "]"}], "-", RowBox[{RowBox[{"b4s1", "'"}], 
                          "[", "b4eta", "]"}]}], ")"}]}]}], ")"}], "/", 
                RowBox[{"(", RowBox[{"2", "b4eta"}], ")"}]}]}]}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Cap current used in physical matching\"", ",", 
            RowBox[{"FullSimplify", "[", RowBox[{RowBox[{"PowerExpand", "[", 
                  RowBox[{RowBox[{"Total", "[", RowBox[{"b4DiskVar", "[", 
                        RowBox[{"[", RowBox[{"All", ",", "2"}], "]"}], "]"}], 
                      "]"}], "-", "b4ExpectedJD"}], "]"}], ",", 
                RowBox[{"Assumptions", "->", RowBox[{"{", RowBox[
                     {RowBox[{"b4X", ">", "0"}], ",", RowBox[{"b4n", ">=", 
                        "1"}]}], "}"}]}]}], "]"}]}], "]"}], ";", 
        RowBox[{"b4Check", "[", RowBox[
           {"\"RN current used in physical matching\"", ",", 
            RowBox[{RowBox[{"Total", "[", RowBox[{"b4RNVar", "[", 
                  RowBox[{"[", RowBox[{"All", ",", "2"}], "]"}], "]"}], 
                "]"}], "-", "b4ExpectedJR"}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4LeadingDisk", "=", RowBox[
           {RowBox[{"b4Actions", "[", "\"DiskLeadingM2\"", "]"}], "/.", 
            RowBox[{"{", RowBox[{RowBox[{"b4tt", "->", RowBox[{"Function", 
                    "[", RowBox[{"b4X", ",", RowBox[{RowBox[{"b4U", "[", 
                          "b4X", "]"}], "/", "2"}]}], "]"}]}], ",", 
                RowBox[{"b4rr", "->", RowBox[{"Function", "[", RowBox[
                     {"b4X", ",", RowBox[{RowBox[{"b4U", "[", "b4X", "]"}], 
                        "/", "2"}]}], "]"}]}]}], "}"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4ZeroResp", "=", RowBox[{"Flatten", "@", 
            RowBox[{"Table", "[", RowBox[{RowBox[{"{", RowBox[
                   {RowBox[{RowBox[{"b4f", "[", "b4eta", "]"}], "->", "0"}], 
                    ",", RowBox[{RowBox[{RowBox[{RowBox[{"Derivative", "[", 
                          "1", "]"}], "[", "b4f", "]"}], "[", "b4eta", "]"}], 
                      "->", "0"}], ",", RowBox[{RowBox[{RowBox[{RowBox[
                          {"Derivative", "[", "2", "]"}], "[", "b4f", "]"}], 
                        "[", "b4eta", "]"}], "->", "0"}]}], "}"}], ",", 
                RowBox[{"{", RowBox[{"b4f", ",", RowBox[{"{", RowBox[
                       {"b4a1", ",", "b4b1", ",", "b4s1", ",", "b4h1"}], 
                      "}"}]}], "}"}]}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4LeadingRN", "=", RowBox[
           {RowBox[{RowBox[{"b4Actions", "[", "\"CuspLeadingM2\"", "]"}], 
              "/.", "b4ZeroResp"}], "/.", RowBox[{"{", RowBox[{
                RowBox[{"b4tt", "->", RowBox[{"Function", "[", RowBox[
                     {"b4eta", ",", RowBox[{RowBox[{"b4V", "[", "b4eta", 
                          "]"}], "/", "2"}]}], "]"}]}], ",", RowBox[
                 {"b4rr", "->", RowBox[{"Function", "[", RowBox[{"b4eta", 
                      ",", RowBox[{RowBox[{"b4V", "[", "b4eta", "]"}], "/", 
                        "2"}]}], "]"}]}]}], "}"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4LeadingVarD", "=", RowBox[{"b4Variation", "[", 
            RowBox[{"b4LeadingDisk", ",", "b4U", ",", "b4X"}], "]"}]}], ";", 
        RowBox[{"b4LeadingVarR", "=", RowBox[{"b4Variation", "[", 
            RowBox[{"b4LeadingRN", ",", "b4V", ",", "b4eta"}], "]"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4SourceD", "=", 
          RowBox[{"FullSimplify", "[", RowBox[{RowBox[{"b4LeadingDisk", "/.", 
                RowBox[{"{", RowBox[{RowBox[{RowBox[{"b4U", "[", "b4X", 
                        "]"}], "->", "0"}], ",", RowBox[{RowBox[
                       {RowBox[{"b4U", "'"}], "[", "b4X", "]"}], "->", "0"}], 
                    ",", RowBox[{RowBox[{RowBox[{RowBox[{"b4U", "'"}], "'"}], 
                        "[", "b4X", "]"}], "->", "0"}]}], "}"}]}], ",", 
              RowBox[{"Assumptions", "->", RowBox[{"{", RowBox[
                   {RowBox[{"b4X", ">", "0"}], ",", RowBox[{"b4n", ">=", 
                      "1"}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4SourceR", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{"b4LeadingRN", "/.", RowBox[{"{", RowBox[
                 {RowBox[{RowBox[{"b4V", "[", "b4eta", "]"}], "->", "0"}], 
                  ",", RowBox[{RowBox[{RowBox[{"b4V", "'"}], "[", "b4eta", 
                      "]"}], "->", "0"}], ",", RowBox[{RowBox[
                     {RowBox[{RowBox[{"b4V", "'"}], "'"}], "[", "b4eta", 
                      "]"}], "->", "0"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4IntD", "=", RowBox[{RowBox[{"FullSimplify", "[", 
              RowBox[{RowBox[{"Integrate", "[", RowBox[{"b4SourceD", ",", 
                    "b4X", ",", RowBox[{"GenerateConditions", "->", 
                      "False"}]}], "]"}], ",", RowBox[{"Assumptions", "->", 
                  RowBox[{"{", RowBox[{RowBox[{"b4X", ">", "0"}], ",", 
                      RowBox[{"b4n", ">=", "1"}]}], "}"}]}]}], "]"}], "+", 
            RowBox[{"(", RowBox[{RowBox[{"b4LeadingVarD", "[", RowBox[
                   {"[", "2", "]"}], "]"}], "/.", RowBox[{"b4U", "->", 
                  RowBox[{"(", RowBox[{"Function", "@@", RowBox[{"{", 
                        RowBox[{"b4X", ",", RowBox[{"b4a", RowBox[{"(", 
                          RowBox[{RowBox[{RowBox[{"-", "2"}], "b4X"}], "+", 
                          "b4Bd"}], ")"}]}]}], "}"}]}], ")"}]}]}], ")"}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4IntR", "=", 
          RowBox[{RowBox[{"FullSimplify", "[", RowBox[{"Integrate", "[", 
                RowBox[{"b4SourceR", ",", "b4eta", ",", RowBox[
                   {"GenerateConditions", "->", "False"}]}], "]"}], "]"}], 
            "+", RowBox[{"(", RowBox[{RowBox[{"b4LeadingVarR", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "/.", RowBox[{"b4V", "->", 
                  RowBox[{"Function", "[", RowBox[{"b4eta", ",", RowBox[
                       {"b4C", " ", RowBox[{"Exp", "[", RowBox[{RowBox[
                          {"-", "b4n"}], "/", "b4eta"}], "]"}], RowBox[
                         {"(", RowBox[{RowBox[{RowBox[{"-", "2"}], "b4eta"}], 
                          "+", "b4Bc"}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4IntR1", "=", 
          RowBox[{"Integrate", "[", RowBox[{RowBox[{"b4Actions", "[", 
                "\"CuspLeadingM1\"", "]"}], ",", "b4eta", ",", 
              RowBox[{"GenerateConditions", "->", "False"}]}], "]"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4LeadingAction", "=", 
          RowBox[{"FullSimplify", "[", RowBox[{RowBox[{"Limit", "[", 
                RowBox[{RowBox[{RowBox[{RowBox[{"(", RowBox[{"b4IntD", "/.", 
                          RowBox[{"b4X", "->", RowBox[{"b4e", "-", "1"}]}]}], 
                        ")"}], "-", RowBox[{"(", RowBox[{"b4IntR", "/.", 
                          RowBox[{"b4eta", "->", "b4e"}]}], ")"}], "-", 
                      RowBox[{"b4eta1", RowBox[{"(", RowBox[{RowBox[{"D", 
                          "[", RowBox[{"b4IntR1", ",", "b4eta"}], "]"}], 
                          "/.", RowBox[{"b4eta", "->", "b4e"}]}], ")"}]}]}], 
                    "/.", "b4BcRule"}], ",", RowBox[{"b4e", "->", 
                    "Infinity"}]}], "]"}], ",", RowBox[{"Assumptions", "->", 
                RowBox[{"b4n", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Leading cap-minus-RN action\"", ",", 
            RowBox[{"b4LeadingAction", "-", RowBox[{RowBox[{"b4C", "^", 
                  "2"}], RowBox[{RowBox[{"(", RowBox[{"4", "-", RowBox[
                       {"4", "b4n"}], "-", RowBox[{"3", RowBox[{"b4n", "^", 
                          "2"}]}]}], ")"}], "/", "2"}]}]}]}], "]"}], ";"}], 
      "\n", RowBox[{RowBox[{"b4RawDifference", "=", 
          RowBox[{"FullSimplify", "[", RowBox[{"b4LeadingAction", "+", 
              "b4ResponseAction"}], "]"}]}], ";", 
        RowBox[{"b4Check", "[", RowBox[{"\"Raw cap-minus-RN action\"", ",", 
            RowBox[{"b4RawDifference", "-", RowBox[{"2", RowBox[{"b4C", "^", 
                  "2"}]}]}]}], "]"}], ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"Cap response Euler coefficients\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"RN response Euler coefficients\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Cap response density = current derivative\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"RN response density = current derivative\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Cap current used in physical matching\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"RN current used in physical matching\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Leading cap-minus-RN action\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Raw cap-minus-RN action\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell["RN decay and the first two endpoint responses", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b4Scaled", "=", RowBox[
           {RowBox[{"{", RowBox[{RowBox[{"b4Ay", "/", RowBox[{"b4sigma", "^", 
                    "2"}]}], ",", RowBox[{"b4By", "/", "b4sigma"}], ",", 
                "b4Cy"}], "}"}], "/.", RowBox[{"y", "->", RowBox[{"b4sigma", 
                " ", "b4z"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4InnerOps", "=", RowBox[{"Table", "[", 
            RowBox[{RowBox[{"AssociationThread", "[", RowBox[
                 {RowBox[{"{", RowBox[{"\"A\"", ",", "\"B\"", ",", "\"C\""}], 
                    "}"}], ",", RowBox[{RowBox[{RowBox[{"b4Coefficient", "[", 
                        RowBox[{"#", ",", "b4sigma", ",", "b4j"}], "]"}], 
                      "&"}], "/@", "b4Scaled"}]}], "]"}], ",", 
              RowBox[{"{", RowBox[{"b4j", ",", "0", ",", "2"}], "}"}]}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Q0", "=", RowBox[{RowBox[{"Exp", "[", 
              RowBox[{RowBox[{"-", "1"}], "/", "b4z"}], "]"}], 
            RowBox[{"{", RowBox[{"2", ",", RowBox[{RowBox[{"-", "1"}], "/", 
                  "b4z"}], ",", "0", ",", RowBox[{"-", "1"}], ",", "1", ",", 
                "0", ",", RowBox[{"1", "/", "b4z"}]}], "}"}]}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Decaying RN leading field\"", ",", RowBox[{"b4Apply", "[", 
              RowBox[{RowBox[{"b4InnerOps", "[", RowBox[{"[", "1", "]"}], 
                  "]"}], ",", "b4Q0", ",", "b4z"}], "]"}]}], "]"}], ";"}], 
      "\n", RowBox[{RowBox[{"b4Q1trial", "=", 
          RowBox[{RowBox[{"Exp", "[", RowBox[{RowBox[{"-", "1"}], "/", 
                "b4z"}], "]"}], RowBox[{"Sum", "[", RowBox[{RowBox[
                 {RowBox[{"Table", "[", RowBox[{RowBox[{RowBox[{"b4d1", "[", 
                          RowBox[{"b4k", ",", "b4i"}], "]"}], "+", RowBox[
                         {RowBox[{"b4l1", "[", RowBox[{"b4k", ",", "b4i"}], 
                          "]"}], RowBox[{"Log", "[", "b4z", "]"}]}]}], ",", 
                      RowBox[{"{", RowBox[{"b4i", ",", "7"}], "}"}]}], "]"}], 
                  RowBox[{"b4z", "^", "b4k"}]}], ",", RowBox[{"{", 
                  RowBox[{"b4k", ",", RowBox[{"-", "3"}], ",", "3"}], 
                  "}"}]}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Q1res", "=", RowBox[
           {RowBox[{"b4Apply", "[", RowBox[{RowBox[{"b4InnerOps", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "b4Q1trial", ",", 
                "b4z"}], "]"}], "+", RowBox[{"b4Apply", "[", 
              RowBox[{RowBox[{"b4InnerOps", "[", RowBox[{"[", "2", "]"}], 
                  "]"}], ",", "b4Q0", ",", "b4z"}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Q1poly", "=", RowBox[
           {RowBox[{RowBox[{"Expand", "[", RowBox[{RowBox[{"Numerator", "[", 
                    RowBox[{"Together", "[", RowBox[{"#", " ", RowBox[
                         {"Exp", "[", RowBox[{"1", "/", "b4z"}], "]"}]}], 
                      "]"}], "]"}], "/.", RowBox[{RowBox[{"Log", "[", "b4z", 
                      "]"}], "->", "b4log"}]}], "]"}], "&"}], "/@", 
            "b4Q1res"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Q1eq", "=", RowBox[{"Flatten", "[", 
            RowBox[{RowBox[{RowBox[{"Values", "[", RowBox[
                   {"CoefficientRules", "[", RowBox[{"#", ",", RowBox[
                       {"{", RowBox[{"b4z", ",", "b4log"}], "}"}]}], "]"}], 
                  "]"}], "&"}], "/@", "b4Q1poly"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Q1sol", "=", RowBox[{"First", "@", 
            RowBox[{"Solve", "[", RowBox[{RowBox[{"Thread", "[", 
                  RowBox[{"b4Q1eq", "==", "0"}], "]"}], ",", RowBox[
                 {"Flatten", "@", RowBox[{"Table", "[", RowBox[
                     {RowBox[{"{", RowBox[{RowBox[{"b4d1", "[", RowBox[
                          {"b4k", ",", "b4i"}], "]"}], ",", RowBox[{"b4l1", 
                          "[", RowBox[{"b4k", ",", "b4i"}], "]"}]}], "}"}], 
                      ",", RowBox[{"{", RowBox[{"b4k", ",", RowBox[{"-", 
                          "3"}], ",", "3"}], "}"}], ",", RowBox[{"{", 
                        RowBox[{"b4i", ",", "7"}], "}"}]}], "]"}]}]}], 
              "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Q1", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{"b4Q1trial", "/.", "b4Q1sol"}], "/.", 
              RowBox[{"{", RowBox[{RowBox[{RowBox[{"b4d1", "[", RowBox[
                       {RowBox[{"-", "1"}], ",", "2"}], "]"}], "->", "b4A"}], 
                  ",", RowBox[{RowBox[{"b4d1", "[", RowBox[{"0", ",", "1"}], 
                      "]"}], "->", RowBox[{RowBox[{"-", "3"}], "-", 
                      RowBox[{"2", "b4A"}]}]}]}], "}"}]}], "]"}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"First RN response equation\"", ",", 
            RowBox[{RowBox[{"b4Apply", "[", RowBox[{RowBox[{"b4InnerOps", 
                    "[", RowBox[{"[", "1", "]"}], "]"}], ",", "b4Q1", ",", 
                  "b4z"}], "]"}], "+", RowBox[{"b4Apply", "[", 
                RowBox[{RowBox[{"b4InnerOps", "[", RowBox[{"[", "2", "]"}], 
                    "]"}], ",", "b4Q0", ",", "b4z"}], "]"}]}]}], "]"}], 
        ";"}], "\n", RowBox[{RowBox[{"b4Q2trial", "=", 
          RowBox[{"Sum", "[", RowBox[{RowBox[{RowBox[{"Table", "[", 
                  RowBox[{RowBox[{"b4q2c", "[", RowBox[{"b4k", ",", "b4j", 
                        ",", "b4i"}], "]"}], ",", RowBox[{"{", RowBox[
                       {"b4i", ",", "7"}], "}"}]}], "]"}], RowBox[
                 {"b4z", "^", "b4k"}], " ", RowBox[{RowBox[{"Log", "[", 
                    "b4z", "]"}], "^", "b4j"}]}], ",", RowBox[{"{", 
                RowBox[{"b4k", ",", RowBox[{"-", "4"}], ",", "2"}], "}"}], 
              ",", RowBox[{"{", RowBox[{"b4j", ",", "0", ",", "2"}], "}"}]}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Q2res", "=", RowBox[
           {RowBox[{"b4Apply", "[", RowBox[{RowBox[{"b4InnerOps", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "b4Q2trial", ",", 
                "b4z"}], "]"}], "+", RowBox[{"b4Apply", "[", 
              RowBox[{RowBox[{"b4InnerOps", "[", RowBox[{"[", "2", "]"}], 
                  "]"}], ",", "b4Q1", ",", "b4z"}], "]"}], "+", 
            RowBox[{"b4Apply", "[", RowBox[{RowBox[{"b4InnerOps", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", "b4Q0", ",", "b4z"}], 
              "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Q2tail", "=", RowBox[
           {RowBox[{RowBox[{"Expand", "[", RowBox[{RowBox[{"b4Series", "[", 
                    RowBox[{RowBox[{"PowerExpand", "[", RowBox[{"#", "/.", 
                          RowBox[{"b4z", "->", RowBox[{"1", "/", "b4t"}]}]}], 
                        "]"}], ",", "b4t", ",", "4"}], "]"}], "/.", 
                  RowBox[{RowBox[{"Log", "[", "b4t", "]"}], "->", 
                    "b4log"}]}], "]"}], "&"}], "/@", "b4Q2res"}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b4Q2eq", "=", RowBox[{"DeleteCases", "[", 
            RowBox[{RowBox[{"Flatten", "@", RowBox[{"Table", "[", 
                  RowBox[{RowBox[{RowBox[{"Coefficient", "[", RowBox[
                         {RowBox[{"Coefficient", "[", RowBox[{RowBox[
                          {"b4Q2tail", "[", RowBox[{"[", "b4i", "]"}], "]"}], 
                          ",", "b4log", ",", "b4j"}], "]"}], ",", "b4t", ",", 
                          "b4k"}], "]"}], "==", "0"}], ",", RowBox[
                     {"{", RowBox[{"b4i", ",", "7"}], "}"}], ",", RowBox[
                     {"{", RowBox[{"b4j", ",", "0", ",", "2"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"b4k", ",", RowBox[{"-", "2"}], ",", 
                        "4"}], "}"}]}], "]"}]}], ",", "True"}], "]"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4Q2sol", "=", 
          RowBox[{"First", "@", RowBox[{"Solve", "[", RowBox[{"b4Q2eq", ",", 
                RowBox[{"Flatten", "@", RowBox[{"Table", "[", RowBox[
                     {RowBox[{"b4q2c", "[", RowBox[{"b4k", ",", "b4j", ",", 
                          "b4i"}], "]"}], ",", RowBox[{"{", RowBox[{"b4k", 
                          ",", RowBox[{"-", "4"}], ",", "2"}], "}"}], ",", 
                      RowBox[{"{", RowBox[{"b4j", ",", "0", ",", "2"}], 
                        "}"}], ",", RowBox[{"{", RowBox[{"b4i", ",", "7"}], 
                        "}"}]}], "]"}]}]}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Q2raw", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{"b4Q2trial", "/.", "b4Q2sol"}], "]"}]}], ";", 
        RowBox[{"b4Match2", "=", RowBox[{"First", "@", 
            RowBox[{"Solve", "[", RowBox[{RowBox[{RowBox[{"Coefficient", "[", 
                    RowBox[{RowBox[{"Expand", "[", RowBox[{RowBox[{"b4Q2raw", 
                          "[", RowBox[{"[", "1", "]"}], "]"}], "/.", RowBox[
                          {RowBox[{"Log", "[", "b4z", "]"}], "->", "0"}]}], 
                        "]"}], ",", "b4z", ",", "2"}], "]"}], "==", 
                  RowBox[{RowBox[{"-", "4"}], "/", "3"}]}], ",", 
                RowBox[{"b4q2c", "[", RowBox[{RowBox[{"-", "4"}], ",", "0", 
                    ",", "2"}], "]"}]}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Q2", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{"b4Q2raw", "/.", "b4Match2"}], "]"}]}], ";", 
        RowBox[{"b4Check", "[", RowBox[{"\"Second RN response recurrence\"", 
            ",", RowBox[{RowBox[{"(", RowBox[{"Subtract", "@@@", "b4Q2eq"}], 
                ")"}], "/.", "b4Q2sol"}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Outer", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{"b4Series", "[", RowBox[{RowBox[{"PowerExpand", 
                    "[", RowBox[{RowBox[{"(", RowBox[{"b4Q0", "+", RowBox[
                          {"b4sigma", " ", "b4Q1"}], "+", RowBox[{RowBox[
                          {"b4sigma", "^", "2"}], "b4Q2"}]}], ")"}], "/.", 
                      RowBox[{"{", RowBox[{RowBox[{"b4z", "->", RowBox[
                          {"y", "/", "b4sigma"}]}], ",", RowBox[{"b4A", "->", 
                          RowBox[{RowBox[{RowBox[{"-", "2"}], RowBox[{"Log", 
                          "[", "b4sigma", "]"}]}], "+", "b4A0"}]}]}], 
                        "}"}]}], "]"}], ",", "b4sigma", ",", "2"}], "]"}], 
              ",", RowBox[{"Assumptions", "->", RowBox[{"{", RowBox[
                   {RowBox[{"b4sigma", ">", "0"}], ",", RowBox[{"y", ">", 
                      "0"}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4E", "=", RowBox[{RowBox[{"Coefficient", "[", 
              RowBox[{"b4Outer", ",", "b4sigma", ",", "1"}], "]"}], "[", 
            RowBox[{"[", "b4Even", "]"}], "]"}]}], ";", 
        RowBox[{"b4G", "=", RowBox[{RowBox[{"Coefficient", "[", 
              RowBox[{"b4Outer", ",", "b4sigma", ",", "2"}], "]"}], "[", 
            RowBox[{"[", "b4Even", "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b4EvenApply", "[", "b4q_", "]"}], ":=", 
          RowBox[{"Together", "[", RowBox[{RowBox[{RowBox[{"(", RowBox[
                   {RowBox[{"b4Ay", "[", RowBox[{"[", RowBox[{"b4Even", ",", 
                          "b4Even"}], "]"}], "]"}], "/.", RowBox[{"b4sigma", 
                      "->", "0"}]}], ")"}], ".", RowBox[{"D", "[", 
                  RowBox[{"b4q", ",", RowBox[{"{", RowBox[{"y", ",", "2"}], 
                      "}"}]}], "]"}]}], "+", RowBox[{RowBox[{"(", 
                  RowBox[{RowBox[{"b4By", "[", RowBox[{"[", RowBox[{"b4Even", 
                          ",", "b4Even"}], "]"}], "]"}], "/.", RowBox[
                     {"b4sigma", "->", "0"}]}], ")"}], ".", RowBox[
                 {"D", "[", RowBox[{"b4q", ",", "y"}], "]"}]}], "+", 
              RowBox[{RowBox[{"(", RowBox[{RowBox[{"b4Cy", "[", RowBox[
                       {"[", RowBox[{"b4Even", ",", "b4Even"}], "]"}], "]"}], 
                    "/.", RowBox[{"b4sigma", "->", "0"}]}], ")"}], ".", 
                "b4q"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Fixed-radius first-response equation through y\"", ",", 
            RowBox[{"b4Series", "[", RowBox[{RowBox[{"b4EvenApply", "[", 
                  "b4E", "]"}], ",", "y", ",", "1"}], "]"}]}], "]"}], 
        ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"Decaying RN leading field\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"First RN response equation\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Second RN response recurrence\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {"\"Fixed-radius first-response equation through y\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}, "RowDefault"]], "Print"], 
  Cell["The finite kinetic integral and its endpoint values", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b4V1", "=", RowBox[
           {RowBox[{"-", RowBox[{"(", RowBox[{RowBox[{RowBox[{"b4p", "[", 
                      "y", "]"}], "/", RowBox[{"y", "^", "2"}]}], "+", 
                  RowBox[{RowBox[{"(", RowBox[{"2", "-", RowBox[{"3", 
                          "y"}]}], ")"}], RowBox[{RowBox[{"b4w", "[", "y", 
                        "]"}], "/", "y"}]}], "-", RowBox[{RowBox[{"(", 
                      RowBox[{"1", "-", "y"}], ")"}], RowBox[{RowBox[
                       {"b4w", "'"}], "[", "y", "]"}]}], "+", RowBox[
                   {"2", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], 
                      "^", "2"}], RowBox[{"(", RowBox[{RowBox[{"b4v", "[", 
                          "y", "]"}], "-", RowBox[{"y", " ", RowBox[
                          {RowBox[{"b4v", "'"}], "[", "y", "]"}]}]}], 
                      ")"}]}]}], ")"}]}], "/", RowBox[
             {"(", RowBox[{"2", RowBox[{"Sqrt", "[", "2", "]"}], 
                RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}]}], ")"}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4Density", "=", 
          RowBox[{RowBox[{"(", RowBox[{RowBox[{"b4q", ".", "b4Direct", ".", 
                  "b4q"}], "+", RowBox[{RowBox[{"(", RowBox[{"b4Mix", ".", 
                      "b4q"}], ")"}], ".", RowBox[{"{", RowBox[{"b4V1", ",", 
                      RowBox[{"b4v", "[", "y", "]"}]}], "}"}]}]}], ")"}], 
            "/", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "^", 
              "2"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Primitive", "=", RowBox[
           {RowBox[{"(", RowBox[{RowBox[{RowBox[{"-", "2"}], RowBox[
                   {RowBox[{RowBox[{"b4p", "[", "y", "]"}], "^", "2"}], "/", 
                    RowBox[{"(", RowBox[{RowBox[{"y", "^", "3"}], RowBox[
                         {"(", RowBox[{"1", "-", "y"}], ")"}]}], ")"}]}]}], 
                "-", RowBox[{"2", RowBox[{RowBox[{RowBox[{"b4w", "[", "y", 
                        "]"}], "^", "2"}], "/", RowBox[{"(", RowBox[
                       {"1", "-", "y"}], ")"}]}]}], "+", RowBox[
                 {"2", RowBox[{"(", RowBox[{"1", "+", RowBox[{"7", "y"}], 
                      "-", RowBox[{"6", RowBox[{"y", "^", "2"}]}]}], ")"}], 
                  RowBox[{"b4p", "[", "y", "]"}], RowBox[{RowBox[{"b4w", "[", 
                      "y", "]"}], "/", RowBox[{"(", RowBox[{RowBox[{"y", "^", 
                          "2"}], RowBox[{"(", RowBox[{"1", "-", "y"}], 
                          ")"}]}], ")"}]}]}], "+", RowBox[{"4", RowBox[
                   {"b4v", "[", "y", "]"}], RowBox[{"(", RowBox[
                     {RowBox[{RowBox[{"(", RowBox[{"3", "-", RowBox[{"2", 
                          "y"}]}], ")"}], RowBox[{"b4p", "[", "y", "]"}]}], 
                      "+", RowBox[{RowBox[{"(", RowBox[{"1", "-", RowBox[
                          {"2", "y"}]}], ")"}], RowBox[{"b4w", "[", "y", 
                          "]"}]}]}], ")"}]}], "+", RowBox[
                 {RowBox[{RowBox[{"b4p", "'"}], "[", "y", "]"}], 
                  RowBox[{"(", RowBox[{RowBox[{RowBox[{"b4p", "[", "y", 
                          "]"}], "/", RowBox[{"y", "^", "2"}]}], "+", 
                      RowBox[{RowBox[{"(", RowBox[{"2", "-", RowBox[{"3", 
                          "y"}]}], ")"}], RowBox[{RowBox[{"b4w", "[", "y", 
                          "]"}], "/", "y"}]}], "+", RowBox[{"2", RowBox[
                         {RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "^", 
                          "2"}], RowBox[{"b4v", "[", "y", "]"}]}], "-", 
                      RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], 
                        RowBox[{RowBox[{"b4w", "'"}], "[", "y", "]"}]}], "-", 
                      RowBox[{"2", "y", RowBox[{RowBox[{"(", RowBox[{"1", 
                          "-", "y"}], ")"}], "^", "2"}], RowBox[{RowBox[
                          {"b4v", "'"}], "[", "y", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"2", RowBox[{RowBox[{"b4w", "'"}], "[", "y", "]"}], 
                  RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", "-", 
                          RowBox[{"2", "y"}]}], ")"}], RowBox[{RowBox[{"b4p", 
                          "[", "y", "]"}], "/", "y"}]}], "+", RowBox[
                       {"b4w", "[", "y", "]"}], "-", RowBox[{"2", "y", 
                        RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], 
                        RowBox[{"b4v", "[", "y", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"4", RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], 
                  RowBox[{RowBox[{"b4v", "'"}], "[", "y", "]"}], 
                  RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", "-", 
                          RowBox[{"2", "y"}]}], ")"}], RowBox[{"b4p", "[", 
                          "y", "]"}]}], "+", RowBox[{"y", " ", RowBox[
                         {"b4w", "[", "y", "]"}]}]}], ")"}]}]}], ")"}], "/", 
            "8"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4OddRule", "=", RowBox[
           {RowBox[{RowBox[{RowBox[{"b4v", "'"}], "'"}], "[", "y", "]"}], 
            "->", RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"-", "2"}], 
                    "y", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], 
                      "^", "2"}], RowBox[{RowBox[{"b4v", "'"}], "[", "y", 
                      "]"}]}], "+", RowBox[{"2", RowBox[{"(", RowBox[
                       {"1", "+", RowBox[{RowBox[{"(", RowBox[{"1", "-", 
                          "y"}], ")"}], "^", "2"}]}], ")"}], RowBox[
                     {"b4v", "[", "y", "]"}]}], "-", RowBox[
                   {RowBox[{"(", RowBox[{RowBox[{"2", "y"}], "-", "1"}], 
                      ")"}], RowBox[{RowBox[{"b4w", "'"}], "[", "y", "]"}]}], 
                  "-", RowBox[{RowBox[{"(", RowBox[{RowBox[{"3", "y"}], "-", 
                        "2"}], ")"}], RowBox[{RowBox[{"b4w", "[", "y", "]"}], 
                      "/", RowBox[{"(", RowBox[{"y", RowBox[{"(", RowBox[
                          {"1", "-", "y"}], ")"}]}], ")"}]}]}], "+", 
                  RowBox[{RowBox[{"b4p", "[", "y", "]"}], "/", RowBox[
                     {"(", RowBox[{RowBox[{"y", "^", "2"}], RowBox[{"(", 
                          RowBox[{"1", "-", "y"}], ")"}]}], ")"}]}]}], ")"}], 
              "/", RowBox[{"(", RowBox[{RowBox[{"y", "^", "2"}], 
                  RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "^", 
                    "2"}]}], ")"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Kinetic total-derivative identity\"", ",", 
            RowBox[{RowBox[{RowBox[{"(", RowBox[{RowBox[{"D", "[", RowBox[
                       {"b4Primitive", ",", "y"}], "]"}], "-", "b4Density"}], 
                  ")"}], "/.", "b4StaticRules"}], "/.", "b4OddRule"}]}], 
          "]"}], ";"}], "\n", RowBox[{RowBox[{"b4InnerPrimitive", "=", 
          RowBox[{"FullSimplify", "[", RowBox[{"Limit", "[", 
              RowBox[{RowBox[{"b4Primitive", "/.", RowBox[{"{", RowBox[
                     {RowBox[{"b4p", "->", RowBox[{"(", RowBox[{"Function", 
                          "@@", RowBox[{"{", RowBox[{"y", ",", "b4Ps"}], 
                          "}"}]}], ")"}]}], ",", RowBox[{"b4w", "->", 
                        RowBox[{"(", RowBox[{"Function", "@@", RowBox[{"{", 
                          RowBox[{"y", ",", "b4Ws"}], "}"}]}], ")"}]}], ",", 
                      RowBox[{"b4v", "->", RowBox[{"(", RowBox[{"Function", 
                          "@@", RowBox[{"{", RowBox[{"y", ",", RowBox[
                          {"b4Vs", "[", RowBox[{"[", "2", "]"}], "]"}]}], 
                          "}"}]}], ")"}]}]}], "}"}]}], ",", RowBox[
                 {"y", "->", "0"}], ",", RowBox[{"Direction", "->", 
                  "\"FromAbove\""}]}], "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4OuterPrimitive", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{"Limit", "[", RowBox[{RowBox[{"b4Primitive", "/.", 
                  RowBox[{"{", RowBox[{RowBox[{"b4p", "->", RowBox[
                         {"Function", "[", RowBox[{"y", ",", RowBox[{"1", 
                          "+", RowBox[{"b4p1", RowBox[{"(", RowBox[{"1", "-", 
                          "y"}], ")"}]}]}]}], "]"}]}], ",", RowBox[{"b4w", 
                        "->", RowBox[{"Function", "[", RowBox[{"y", ",", 
                          RowBox[{"1", "+", RowBox[{RowBox[{"(", RowBox[
                          {"b4p1", "+", "1"}], ")"}], RowBox[{"(", RowBox[
                          {"1", "-", "y"}], ")"}]}]}]}], "]"}]}], ",", 
                      RowBox[{"b4v", "->", RowBox[{"Function", "[", RowBox[
                          {"y", ",", RowBox[{RowBox[{"-", RowBox[{"(", RowBox[
                          {"b4p1", "+", "4"}], ")"}]}], "/", "2"}]}], 
                          "]"}]}]}], "}"}]}], ",", RowBox[{"y", "->", "1"}], 
                ",", RowBox[{"Direction", "->", "\"FromBelow\""}]}], "]"}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[{"\"Kinetic endpoint values\"", 
            ",", RowBox[{"{", RowBox[{RowBox[{"b4InnerPrimitive", "-", 
                  RowBox[{"3", RowBox[{RowBox[{"a0", "^", "2"}], "/", 
                      "4"}]}]}], ",", RowBox[{"b4OuterPrimitive", "-", 
                  RowBox[{"3", "/", "2"}]}]}], "}"}]}], "]"}], ";", 
        RowBox[{"Print", "[", RowBox[
           {"\"Integral from the two endpoints: \"", ",", 
            RowBox[{"b4OuterPrimitive", "-", "b4InnerPrimitive"}]}], "]"}], 
        ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"Kinetic total-derivative identity\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Kinetic endpoint values\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{RowBox[{"{", RowBox[{"0", ",", "0"}], "}"}]}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Integral from the two endpoints: \"", 
      RowBox[{FractionBox["3", "2"], "-", FractionBox[
         RowBox[{"3", " ", SuperscriptBox["a0", "2"]}], "4"]}]}, 
     "RowDefault"]], "Print"], 
  Cell["Converting the raw cap-minus-RN action to the same Hermitian form", 
   "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b4EtaX", "=", RowBox[{"1", "/", 
            RowBox[{"(", RowBox[{"1", "-", RowBox[{"b4eps", " ", "b4eta"}]}], 
              ")"}]}]}], ";", RowBox[{"b4ExtF", "=", 
          RowBox[{RowBox[{RowBox[{"(", RowBox[{"x", "-", "1"}], ")"}], "^", 
              "2"}], "/", RowBox[{"x", "^", "2"}]}]}], ";", 
        RowBox[{"b4FullF", "=", RowBox[{"b4ExtF", "-", 
            RowBox[{RowBox[{"b4eps", "^", "2"}], RowBox[{"x", "^", 
                "2"}]}]}]}], ";", RowBox[{"b4Rot", "=", 
          RowBox[{"b4RN", "[", "\"PaperFromNative\"", "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4FieldMap", "=", RowBox[{"b4Rot", ".", 
            RowBox[{"DiagonalMatrix", "[", RowBox[{"{", RowBox[{"1", ",", 
                  RowBox[{"b4ExtF", "/", "b4FullF"}], ",", RowBox[{"b4FullF", 
                    "/", "b4ExtF"}], ",", "1", ",", RowBox[{"Sqrt", "[", 
                    RowBox[{"b4ExtF", "/", "b4FullF"}], "]"}], ",", 
                  RowBox[{"Sqrt", "[", RowBox[{"b4FullF", "/", "b4ExtF"}], 
                    "]"}], ",", "1"}], "}"}], "]"}], ".", 
            RowBox[{"Transpose", "[", "b4Rot", "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4RN0", "=", RowBox[{"b4C", " ", 
            RowBox[{"Exp", "[", RowBox[{RowBox[{"-", "b4n"}], "/", "b4eta"}], 
              "]"}], RowBox[{"{", RowBox[{"1", ",", RowBox[
                 {RowBox[{"-", "b4n"}], "/", RowBox[{"(", RowBox[{"2", 
                      "b4eta"}], ")"}]}], ",", "0", ",", RowBox[
                 {RowBox[{"-", "1"}], "/", "2"}], ",", RowBox[{"1", "/", 
                  "2"}], ",", "0", ",", RowBox[{"b4n", "/", RowBox[
                   {"(", RowBox[{"2", "b4eta"}], ")"}]}]}], "}"}]}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b4RN1", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{RowBox[{"(", RowBox[{"b4C", " ", RowBox[
                     {"b4n", "/", "2"}]}], ")"}], RowBox[{"(", RowBox[
                   {"b4Q1", "/.", RowBox[{"b4z", "->", RowBox[{"b4eta", "/", 
                        "b4n"}]}]}], ")"}]}], ",", RowBox[{"Assumptions", 
                "->", RowBox[{"{", RowBox[{RowBox[{"b4eta", ">", "0"}], ",", 
                    RowBox[{"b4n", ">", "0"}]}], "}"}]}]}], "]"}]}], ";", 
        RowBox[{"b4Profile", "=", RowBox[{"b4RN0", "+", 
            RowBox[{"b4eps", " ", "b4RN1"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4FullProfile", "=", RowBox[
           {RowBox[{"(", RowBox[{"b4FieldMap", "/.", RowBox[{"x", "->", 
                  "b4EtaX"}]}], ")"}], ".", "b4Profile"}]}], ";", 
        RowBox[{"b4Dx", "=", RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", "-", 
                  RowBox[{"b4eps", " ", "b4eta"}]}], ")"}], "^", "2"}], "/", 
            "b4eps"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4BoundaryFull", "=", 
          RowBox[{RowBox[{"b4FullProfile", ".", RowBox[{"(", RowBox[
                 {RowBox[{"b4Boundary", "[", 
                    "\"FullScaledRawToHermitianQQPrime\"", "]"}], "/.", 
                  RowBox[{"x", "->", "b4EtaX"}]}], ")"}], ".", 
              RowBox[{"(", RowBox[{"b4Dx", " ", RowBox[{"D", "[", RowBox[
                     {"b4FullProfile", ",", "b4eta"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"b4FullProfile", ".", RowBox[{"(", RowBox[
                 {RowBox[{"b4Boundary", "[", 
                    "\"FullScaledRawToHermitianQQ\"", "]"}], "/.", 
                  RowBox[{"x", "->", "b4EtaX"}]}], ")"}], ".", 
              "b4FullProfile"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4BoundaryRN", "=", RowBox[
           {RowBox[{"b4Profile", ".", RowBox[{"(", RowBox[
                 {RowBox[{RowBox[{"b4RN", "[", 
                      "\"RawToHermitianEndpointMatrices\"", "]"}], "[", 
                    "\"QQPrime\"", "]"}], "/.", RowBox[{"x", "->", 
                    "b4EtaX"}]}], ")"}], ".", RowBox[{"(", RowBox[
                 {"b4Dx", " ", RowBox[{"D", "[", RowBox[{"b4Profile", ",", 
                      "b4eta"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"b4Profile", ".", RowBox[{"(", RowBox[
                 {RowBox[{RowBox[{"b4RN", "[", 
                      "\"RawToHermitianEndpointMatrices\"", "]"}], "[", 
                    "\"QQ\"", "]"}], "/.", RowBox[{"x", "->", "b4EtaX"}]}], 
                ")"}], ".", "b4Profile"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4BoundaryExpansion", "=", 
          RowBox[{"PowerExpand", "@", RowBox[{"FullSimplify", "[", 
              RowBox[{RowBox[{"b4Series", "[", RowBox[{RowBox[
                     {"b4BoundaryFull", "-", "b4BoundaryRN"}], ",", "b4eps", 
                    ",", "2"}], "]"}], ",", RowBox[{"Assumptions", "->", 
                  RowBox[{"{", RowBox[{RowBox[{"b4eta", ">", "1"}], ",", 
                      RowBox[{"b4n", ">", "0"}], ",", RowBox[{"b4eps", ">", 
                        "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4BoundaryM2", "=", RowBox[
           {RowBox[{"(", RowBox[{RowBox[{"Coefficient", "[", RowBox[
                   {"b4BoundaryExpansion", ",", "b4eps", ",", "2"}], "]"}], 
                "+", RowBox[{"b4eta", RowBox[{"(", RowBox[{"2", "-", 
                      "b4eta"}], ")"}], RowBox[{"D", "[", RowBox[
                     {RowBox[{"Coefficient", "[", RowBox[
                         {"b4BoundaryExpansion", ",", "b4eps", ",", "1"}], 
                        "]"}], ",", "b4eta"}], "]"}]}]}], ")"}], "/.", 
            RowBox[{"b4eta", "->", RowBox[{"1", "/", "b4t"}]}]}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b4BoundaryFinite", "=", 
          RowBox[{"FullSimplify", "[", RowBox[{RowBox[{"Coefficient", "[", 
                RowBox[{RowBox[{"Expand", "[", RowBox[{"b4Series", "[", 
                      RowBox[{RowBox[{"PowerExpand", "[", RowBox[
                          {"b4BoundaryM2", "/.", RowBox[{RowBox[{"Sqrt", "[", 
                          RowBox[{RowBox[{"-", "1"}], "+", RowBox[{"b4t", 
                          "^", RowBox[{"-", "2"}]}]}], "]"}], "->", RowBox[
                          {RowBox[{"Sqrt", "[", RowBox[{"1", "-", RowBox[
                          {"b4t", "^", "2"}]}], "]"}], "/", "b4t"}]}]}], 
                          "]"}], ",", "b4t", ",", "0"}], "]"}], "]"}], ",", 
                  "b4t", ",", "0"}], "]"}], ",", RowBox[{"Assumptions", "->", 
                RowBox[{"b4n", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Raw-to-Hermitian boundary difference\"", ",", 
            RowBox[{"b4BoundaryFinite", "-", RowBox[{"2", RowBox[{"b4C", "^", 
                  "2"}]}]}]}], "]"}], ";", RowBox[{"b4Check", "[", 
          RowBox[{"\"No cap-minus-RN n^2 action\"", ",", 
            RowBox[{"Coefficient", "[", RowBox[{RowBox[{"Expand", "[", 
                  RowBox[{"b4RawDifference", "-", "b4BoundaryFinite"}], 
                  "]"}], ",", "b4n", ",", "2"}], "]"}]}], "]"}], ";"}]}]], 
   "Input"], Cell[BoxData[TemplateBox[
     {"\"Raw-to-Hermitian boundary difference\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"No cap-minus-RN n^2 action\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell["The fixed-domain comparator and its conserved boundary pairing", 
   "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b4HardTrial", "=", RowBox[{"Sum", "[", 
            RowBox[{RowBox[{RowBox[{"Table", "[", RowBox[{RowBox[{"b4hc", 
                      "[", RowBox[{"b4k", ",", "b4j", ",", "b4i"}], "]"}], 
                    ",", RowBox[{"{", RowBox[{"b4i", ",", "5"}], "}"}]}], 
                  "]"}], RowBox[{"y", "^", "b4k"}], " ", RowBox[
                 {RowBox[{"Log", "[", "y", "]"}], "^", "b4j"}]}], ",", 
              RowBox[{"{", RowBox[{"b4k", ",", RowBox[{"-", "2"}], ",", 
                  "3"}], "}"}], ",", RowBox[{"{", RowBox[{"b4j", ",", "0", 
                  ",", "2"}], "}"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4HardRes", "=", RowBox[
           {RowBox[{"b4EvenApply", "[", "b4HardTrial", "]"}], "+", 
            RowBox[{RowBox[{"Map", "[", RowBox[{RowBox[{RowBox[
                     {"Coefficient", "[", RowBox[{"#", ",", "b4sigma", ",", 
                        "1"}], "]"}], "&"}], ",", RowBox[{"b4Cy", "[", 
                    RowBox[{"[", RowBox[{"b4Even", ",", "b4Odd"}], "]"}], 
                    "]"}], ",", RowBox[{"{", "2", "}"}]}], "]"}], ".", 
              RowBox[{"(", RowBox[{"b4Vs", "/.", RowBox[{"a0", "->", 
                    RowBox[{"-", "2"}]}]}], ")"}]}], "+", 
            RowBox[{"b4Direct", ".", RowBox[{"(", RowBox[{"b4q0s", "/.", 
                  RowBox[{"a0", "->", RowBox[{"-", "2"}]}]}], ")"}]}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4HardTail", "=", 
          RowBox[{RowBox[{RowBox[{"Expand", "[", RowBox[{RowBox[{"b4Series", 
                    "[", RowBox[{"#", ",", "y", ",", "1"}], "]"}], "/.", 
                  RowBox[{RowBox[{"Log", "[", "y", "]"}], "->", "b4log"}]}], 
                "]"}], "&"}], "/@", "b4HardRes"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4HardEq", "=", RowBox[{"DeleteCases", "[", 
            RowBox[{RowBox[{"Flatten", "@", RowBox[{"Table", "[", 
                  RowBox[{RowBox[{RowBox[{"Coefficient", "[", RowBox[
                         {RowBox[{"Coefficient", "[", RowBox[{RowBox[
                          {"b4HardTail", "[", RowBox[{"[", "b4i", "]"}], 
                          "]"}], ",", "b4log", ",", "b4j"}], "]"}], ",", "y", 
                          ",", "b4k"}], "]"}], "==", "0"}], ",", RowBox[
                     {"{", RowBox[{"b4i", ",", "5"}], "}"}], ",", RowBox[
                     {"{", RowBox[{"b4j", ",", "0", ",", "2"}], "}"}], ",", 
                    RowBox[{"{", RowBox[{"b4k", ",", RowBox[{"-", "2"}], ",", 
                        "1"}], "}"}]}], "]"}]}], ",", "True"}], "]"}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4HardSol", "=", 
          RowBox[{"First", "@", RowBox[{"Solve", "[", RowBox[{"b4HardEq", 
                ",", RowBox[{"Flatten", "@", RowBox[{"Table", "[", 
                    RowBox[{RowBox[{"b4hc", "[", RowBox[{"b4k", ",", "b4j", 
                          ",", "b4i"}], "]"}], ",", RowBox[{"{", RowBox[
                         {"b4k", ",", RowBox[{"-", "2"}], ",", "3"}], "}"}], 
                      ",", RowBox[{"{", RowBox[{"b4j", ",", "0", ",", "2"}], 
                        "}"}], ",", RowBox[{"{", RowBox[{"b4i", ",", "5"}], 
                        "}"}]}], "]"}]}]}], "]"}]}]}], ";", 
        RowBox[{"b4Hard", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{"b4HardTrial", "/.", "b4HardSol"}], "]"}]}], ";", 
        RowBox[{"b4Check", "[", RowBox[
           {"\"Fixed-domain coefficient equations\"", ",", 
            RowBox[{RowBox[{"(", RowBox[{"Subtract", "@@@", "b4HardEq"}], 
                ")"}], "/.", "b4HardSol"}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4K", "=", RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", RowBox[{"{", RowBox[{"5", ",", "5"}], "}"}]}], 
            "]"}]}], ";", RowBox[{RowBox[{"b4K", "[", 
            RowBox[{"[", RowBox[{"1", ",", "2"}], "]"}], "]"}], "=", 
          RowBox[{RowBox[{"-", "2"}], "y", RowBox[{RowBox[{"(", 
                RowBox[{"1", "-", "y"}], ")"}], "^", "2"}]}]}], ";", 
        RowBox[{RowBox[{"b4K", "[", RowBox[{"[", RowBox[{"2", ",", "1"}], 
              "]"}], "]"}], "=", RowBox[{"2", "y", 
            RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "^", 
              "2"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{RowBox[{"b4Pi", "[", "b4q_", "]"}], ":=", 
          RowBox[{"Together", "[", RowBox[{RowBox[{"2", RowBox[{"y", "^", 
                  "2"}], RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], 
                  "^", "2"}], RowBox[{RowBox[{"DiagonalMatrix", "[", 
                    RowBox[{"{", RowBox[{"1", ",", "1", ",", "1", ",", "1", 
                        ",", RowBox[{"-", "1"}]}], "}"}], "]"}], ".", 
                  RowBox[{"D", "[", RowBox[{"b4q", ",", "y"}], "]"}]}]}], 
              "+", RowBox[{RowBox[{"Transpose", "[", "b4K", "]"}], ".", 
                "b4q"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Static", "=", RowBox[{"b4q0s", "/.", 
            RowBox[{"a0", "->", RowBox[{"-", "2"}]}]}]}], ";", 
        RowBox[{"b4Delta", "=", RowBox[{"b4G", "-", "b4Hard"}]}], ";", 
        RowBox[{"b4Current", "=", RowBox[{"b4Series", "[", 
            RowBox[{RowBox[{RowBox[{"b4Static", ".", RowBox[{"b4Pi", "[", 
                    "b4Delta", "]"}]}], "-", RowBox[{"b4Delta", ".", 
                  RowBox[{"b4Pi", "[", "b4Static", "]"}]}]}], ",", "y", ",", 
              "1"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[{"\"Comparison current\"", ",", 
            RowBox[{"b4Current", "-", RowBox[{"3", RowBox[{"(", RowBox[
                   {"2", "+", RowBox[{"b4hc", "[", RowBox[{RowBox[{"-", 
                          "1"}], ",", "1", ",", "2"}], "]"}]}], ")"}]}]}]}], 
          "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4LogMode", "=", RowBox[{"D", "[", 
            RowBox[{"b4Hard", ",", RowBox[{"b4hc", "[", RowBox[
                 {RowBox[{"-", "1"}], ",", "1", ",", "2"}], "]"}]}], "]"}]}], 
        ";", RowBox[{"b4LogNorm", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{"Limit", "[", RowBox[{RowBox[{RowBox[{"y", "^", "2"}], 
                  RowBox[{RowBox[{"(", RowBox[{"b4LogMode", ".", 
                        "b4LogMode"}], ")"}], "/", RowBox[{RowBox[{"Log", 
                        "[", "y", "]"}], "^", "2"}]}]}], ",", RowBox[
                 {"y", "->", "0"}], ",", RowBox[{"Direction", "->", 
                  "\"FromAbove\""}]}], "]"}], "]"}]}], ";", 
        RowBox[{"Print", "[", RowBox[
           {"\"Excluded log(y)/y mode norm coefficient: \"", ",", 
            "b4LogNorm"}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Jomega", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{"(", RowBox[{"b4Current", "/.", RowBox[
                   {RowBox[{"b4hc", "[", RowBox[{RowBox[{"-", "1"}], ",", 
                        "1", ",", "2"}], "]"}], "->", "0"}]}], ")"}], 
              RowBox[{RowBox[{"a0", "^", "2"}], "/", "8"}]}], "]"}]}], ";", 
        RowBox[{"b4Check", "[", RowBox[{"\"RN frequency boundary action\"", 
            ",", RowBox[{"b4Jomega", "-", RowBox[{"3", RowBox[
                 {RowBox[{"a0", "^", "2"}], "/", "4"}]}]}]}], "]"}], 
        ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"Fixed-domain coefficient equations\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0"}], "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Comparison current\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Excluded log(y)/y mode norm coefficient: \"", 
      "7"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"RN frequency boundary action\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell["Cancellation of the apparent linear frequency term", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b4Symmetric", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{"Limit", "[", RowBox[{RowBox[{RowBox[{"(", RowBox[
                     {RowBox[{"b4Static", ".", RowBox[{"b4Pi", "[", "b4E", 
                          "]"}]}], "+", RowBox[{"b4E", ".", RowBox[{"b4Pi", 
                          "[", "b4Static", "]"}]}]}], ")"}], "/", "2"}], ",", 
                RowBox[{"y", "->", "0"}], ",", RowBox[{"Direction", "->", 
                  "\"FromAbove\""}]}], "]"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Sig7", "=", RowBox[{"DiagonalMatrix", "[", 
            RowBox[{"{", RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], "]"}]}], 
        ";", RowBox[{"b4K7", "=", RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", RowBox[{"{", RowBox[{"7", ",", "7"}], "}"}]}], 
            "]"}]}], ";", RowBox[{RowBox[{"b4K7", "[", 
            RowBox[{"[", RowBox[{"1", ",", "2"}], "]"}], "]"}], "=", 
          RowBox[{RowBox[{"-", "2"}], "b4sigma", " ", "b4z", 
            RowBox[{RowBox[{"(", RowBox[{"1", "-", RowBox[{"b4sigma", " ", 
                    "b4z"}]}], ")"}], "^", "2"}]}]}], ";", 
        RowBox[{RowBox[{"b4K7", "[", RowBox[{"[", RowBox[{"2", ",", "1"}], 
              "]"}], "]"}], "=", RowBox[{"-", RowBox[{"b4K7", "[", 
              RowBox[{"[", RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], ";"}], 
      "\n", RowBox[{RowBox[{"b4ResolvedDensity", "=", 
          RowBox[{RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", "-", RowBox[
                     {"b4sigma", " ", "b4z"}]}], ")"}], "^", "2"}], 
              RowBox[{"b4z", "^", "2"}], RowBox[{RowBox[{"D", "[", 
                  RowBox[{"b4Q0", ",", "b4z"}], "]"}], ".", "b4Sig7", ".", 
                RowBox[{"D", "[", RowBox[{"b4Q0", ",", "b4z"}], "]"}]}]}], 
            "+", RowBox[{"b4Q0", ".", "b4K7", ".", RowBox[{"(", 
                RowBox[{RowBox[{"D", "[", RowBox[{"b4Q0", ",", "b4z"}], 
                    "]"}], "/", "b4sigma"}], ")"}]}], "+", 
            RowBox[{RowBox[{"b4Q0", ".", RowBox[{"(", RowBox[{"b4Cy", "/.", 
                    RowBox[{"y", "->", RowBox[{"b4sigma", " ", "b4z"}]}]}], 
                  ")"}], ".", "b4Q0"}], "/", RowBox[{RowBox[{"(", 
                  RowBox[{"1", "-", RowBox[{"b4sigma", " ", "b4z"}]}], ")"}], 
                "^", "2"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Schur", "=", RowBox[
           {RowBox[{RowBox[{"(", RowBox[{RowBox[{"b4q0s", ".", "b4Direct", 
                    ".", "b4q0s"}], "+", RowBox[{RowBox[{"(", RowBox[
                       {"b4Mix", ".", "b4q0s"}], ")"}], ".", "b4Vs"}]}], 
                ")"}], "/", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], 
                  ")"}], "^", "2"}]}], "/.", RowBox[{"a0", "->", 
              RowBox[{"-", "2"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Defect", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{"Limit", "[", RowBox[{RowBox[
                   {"b4ResolvedDensity", "-", RowBox[{"(", RowBox[
                       {RowBox[{RowBox[{"b4sigma", "^", "2"}], "b4Schur"}], 
                        "/.", RowBox[{"y", "->", RowBox[{"b4sigma", " ", 
                          "b4z"}]}]}], ")"}]}], ",", RowBox[{"b4sigma", "->", 
                    "0"}], ",", RowBox[{"Direction", "->", 
                    "\"FromAbove\""}]}], "]"}], ",", RowBox[{"Assumptions", 
                "->", RowBox[{"b4z", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4DefectPrimitive", "=", RowBox[{"Integrate", "[", 
            RowBox[{"b4Defect", ",", "b4z", ",", RowBox[{
                "GenerateConditions", "->", "False"}]}], "]"}]}], ";", 
        RowBox[{"b4DefectArea", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{"Limit", "[", RowBox[{"b4DefectPrimitive", ",", 
                  RowBox[{"b4z", "->", "Infinity"}]}], "]"}], "-", 
              RowBox[{"Limit", "[", RowBox[{"b4DefectPrimitive", ",", 
                  RowBox[{"b4z", "->", "0"}], ",", RowBox[{"Direction", "->", 
                    "\"FromAbove\""}]}], "]"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Linear-frequency action cancellation\"", ",", 
            RowBox[{"b4DefectArea", "-", "b4Symmetric"}]}], "]"}], ";"}], 
      "\n", RowBox[{RowBox[{"b4CompletedCoefficient", "=", 
          RowBox[{"FullSimplify", "[", RowBox[{"b4OuterPrimitive", "-", 
              "b4InnerPrimitive", "+", "b4Jomega"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"Completed quadratic frequency coefficient\"", ",", 
            RowBox[{"b4CompletedCoefficient", "-", RowBox[{"3", "/", 
                "2"}]}]}], "]"}], ";"}], "\n", "(* \
b4SampleCap=N[b4Phi0/.{b4n->2,b4X->3,b4C->-a0val,b4us->-2,b4ul->0,b4Bd->0}];P\
rint[\"Sample n=2, X=3 cap fields: \",b4SampleCap]; *)", "\n", 
      RowBox[{RowBox[{"Print", "[", RowBox[
           {"\"Completed frequency numerator / n^2 and spectral coefficient: \
\"", ",", RowBox[{"{", RowBox[{"b4CompletedCoefficient", ",", RowBox[
                 {"b4CompletedCoefficient", "/", "N0val"}]}], "}"}]}], "]"}], 
        ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"Linear-frequency action cancellation\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Completed quadratic frequency coefficient\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {"\"Completed frequency numerator / n^2 and spectral coefficient: \"", 
      RowBox[{"{", RowBox[{FractionBox["3", "2"], ",", 
          "1.241561409178626728899123941873939383591622027941105257566`35."}]\
, "}"}]}, "RowDefault"]], "Print"], 
  Cell["n = 1: the smooth displacement representative", "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b4n1a", "=", RowBox[{"b4C", " ", 
            RowBox[{"Sqrt", "[", RowBox[{"b4X", "/", RowBox[{"(", 
                  RowBox[{"b4X", "+", "2"}], ")"}]}], "]"}]}]}], ";", 
        RowBox[{"b4n1d", "=", RowBox[{RowBox[{"-", "b4n1a"}], 
            RowBox[{RowBox[{"(", RowBox[{"b4X", "+", "3"}], ")"}], "/", 
              RowBox[{"(", RowBox[{"2", RowBox[{"(", RowBox[{"b4X", "+", 
                      "2"}], ")"}]}], ")"}]}]}]}], ";", 
        RowBox[{"b4n1u", "=", RowBox[{"b4n1a", RowBox[
             {"(", RowBox[{RowBox[{RowBox[{"-", "2"}], "b4X"}], "+", 
                "b4Bd"}], ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4g", "=", RowBox[{"b4k", "+", 
            RowBox[{"2", "/", RowBox[{"(", RowBox[{"b4X", "+", "2"}], 
                ")"}]}], "+", RowBox[{"2", RowBox[{"Log", "[", 
                RowBox[{"b4X", "+", "2"}], "]"}]}], "+", 
            RowBox[{"4", RowBox[{"(", RowBox[{"b4Bd", "+", RowBox[{"5", "/", 
                    "2"}]}], ")"}], RowBox[{"(", RowBox[{"1", "+", 
                  RowBox[{"2", "/", "b4X"}]}], ")"}], RowBox[{"Log", "[", 
                RowBox[{"1", "+", RowBox[{"b4X", "/", "2"}]}], "]"}]}]}]}], 
        ";"}], "\n", RowBox[{RowBox[{"b4n1h", "=", 
          RowBox[{"b4n1a", RowBox[{RowBox[{"(", RowBox[{"b4g", "+", "b4X", 
                  "+", "b4Bd", "+", RowBox[{"9", "/", "2"}]}], ")"}], "/", 
              RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], ";", 
        RowBox[{"b4n1b", "=", RowBox[{"b4n1a", RowBox[
             {RowBox[{"(", RowBox[{RowBox[{"b4g", "/", "2"}], "+", 
                  RowBox[{"2", "b4X"}], "+", RowBox[{"b4Bd", "/", "2"}], "+", 
                  "2", "+", RowBox[{"1", "/", RowBox[{"(", RowBox[{"b4X", 
                        "+", "2"}], ")"}]}]}], ")"}], "/", RowBox[{"Sqrt", 
                "[", "b4F", "]"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4n1Q0", "=", RowBox[{"{", RowBox[{"b4n1a", ",", 
              RowBox[{RowBox[{"(", RowBox[{"b4n1u", "-", "b4n1d"}], ")"}], 
                "/", "2"}], ",", RowBox[{RowBox[{"(", RowBox[{"b4n1u", "+", 
                    "b4n1d"}], ")"}], "/", "2"}], ",", RowBox[{
                RowBox[{"-", "b4n1d"}], "/", RowBox[{"Sqrt", "[", "2", 
                  "]"}]}], ",", RowBox[{"b4n1a", "/", RowBox[{"(", 
                  RowBox[{"2", RowBox[{"Sqrt", "[", "b4F", "]"}]}], ")"}]}], 
              ",", RowBox[{RowBox[{"-", "b4n1a"}], "/", RowBox[
                 {"(", RowBox[{"2", RowBox[{"Sqrt", "[", "b4F", "]"}]}], 
                  ")"}]}], ",", RowBox[{"b4n1a", "/", RowBox[{"Sqrt", "[", 
                  "2", "]"}]}]}], "}"}]}], ";", 
        RowBox[{"b4n1Q1", "=", RowBox[{"{", RowBox[{RowBox[{"b4n1a", " ", 
                "b4g"}], ",", "0", ",", "0", ",", "0", ",", "b4n1b", ",", 
              "b4sf", ",", "b4n1h"}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4n1Res", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{"PowerExpand", "[", RowBox[{RowBox[{"(", 
                    RowBox[{RowBox[{"b4Apply", "[", RowBox[{RowBox[{"b4Cap", 
                          "[", "\"K0\"", "]"}], ",", "b4n1Q1", ",", "b4X"}], 
                        "]"}], "+", RowBox[{"b4Apply", "[", RowBox[
                         {RowBox[{"b4Cap", "[", "\"K1\"", "]"}], ",", 
                          "b4n1Q0", ",", "b4X"}], "]"}]}], ")"}], "/.", 
                  RowBox[{"b4n", "->", "1"}]}], "]"}], ",", 
              RowBox[{"Assumptions", "->", RowBox[{"b4X", ">", "0"}]}]}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4n1Sf", "=", RowBox[{"First", "@", 
            RowBox[{"Solve", "[", RowBox[{RowBox[{RowBox[{"b4n1Res", "[", 
                    RowBox[{"[", "5", "]"}], "]"}], "==", "0"}], ",", 
                "b4sf"}], "]"}]}]}], ";", RowBox[{"b4n1Q1", "=", 
          RowBox[{"b4n1Q1", "/.", "b4n1Sf"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4n1Complete", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{"PowerExpand", "[", RowBox[{RowBox[{"(", 
                    RowBox[{RowBox[{"b4Apply", "[", RowBox[{RowBox[{"b4Cap", 
                          "[", "\"K0\"", "]"}], ",", "b4n1Q1", ",", "b4X"}], 
                        "]"}], "+", RowBox[{"b4Apply", "[", RowBox[
                         {RowBox[{"b4Cap", "[", "\"K1\"", "]"}], ",", 
                          "b4n1Q0", ",", "b4X"}], "]"}]}], ")"}], "/.", 
                  RowBox[{"b4n", "->", "1"}]}], "]"}], ",", 
              RowBox[{"Assumptions", "->", RowBox[{"b4X", ">", "0"}]}]}], 
            "]"}]}], ";", RowBox[{"b4Check", "[", 
          RowBox[{"\"n=1 full response equations\"", ",", 
            RowBox[{"b4n1Complete", "[", RowBox[{"[", RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", 
                    "7"}], "}"}], "]"}], "]"}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4GaugeH", "=", RowBox[{"b4n1a", 
            RowBox[{RowBox[{"(", RowBox[{"b4g", "+", "b4X", "+", "1"}], 
                ")"}], "/", RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], ";", 
        RowBox[{"b4Branch", "=", RowBox[{"First", "@", 
            RowBox[{"Solve", "[", RowBox[{RowBox[{"b4n1h", "==", 
                  "b4GaugeH"}], ",", "b4Bd"}], "]"}]}]}], ";", 
        RowBox[{"Print", "[", RowBox[{"\"Displacement representative: \"", 
            ",", "b4Branch"}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Pg", "=", RowBox[{"b4n1a", 
            RowBox[{"(", RowBox[{RowBox[{RowBox[{"-", "2"}], "b4F"}], "-", 
                "b4X", "-", RowBox[{"3", "/", "2"}]}], ")"}]}]}], ";", 
        RowBox[{"b4Theta", "=", RowBox[{"b4n1a", RowBox[
             {RowBox[{"(", RowBox[{"b4X", "+", RowBox[{"3", "/", "2"}]}], 
                ")"}], "/", "b4F"}]}]}], ";", 
        RowBox[{"b4Ag", "=", RowBox[{"b4n1a", " ", "b4g"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Tg", "=", RowBox[
           {RowBox[{"(", RowBox[{RowBox[{"b4F", " ", "b4Theta"}], "+", 
                RowBox[{RowBox[{"(", RowBox[{"b4X", "+", "1"}], ")"}], 
                  "b4Pg"}]}], ")"}], "/", RowBox[{"(", RowBox[{"2", "b4F"}], 
              ")"}]}]}], ";", RowBox[{"b4Rg", "=", 
          RowBox[{RowBox[{"(", RowBox[{RowBox[{"b4F", " ", RowBox[{"D", "[", 
                    RowBox[{"b4Pg", ",", "b4X"}], "]"}]}], "-", 
                RowBox[{RowBox[{"(", RowBox[{"b4X", "+", "1"}], ")"}], 
                  "b4Pg"}]}], ")"}], "/", RowBox[{"(", RowBox[{"2", "b4F"}], 
              ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Bg", "=", RowBox[{RowBox[{"b4Ag", "/", 
              RowBox[{"(", RowBox[{"2", RowBox[{"Sqrt", "[", "b4F", "]"}]}], 
                ")"}]}], "+", RowBox[{RowBox[{"Sqrt", "[", "b4F", "]"}], 
              RowBox[{"b4Theta", "/", "2"}]}], "+", 
            RowBox[{RowBox[{"Sqrt", "[", "b4F", "]"}], RowBox[{"(", 
                RowBox[{RowBox[{"3", "b4X"}], "+", "5"}], ")"}], 
              RowBox[{"b4n1a", "/", RowBox[{"(", RowBox[{"2", RowBox[
                     {RowBox[{"(", RowBox[{"b4X", "+", "2"}], ")"}], "^", 
                      "2"}]}], ")"}]}]}]}]}], ";", 
        RowBox[{"b4Sg", "=", RowBox[{RowBox[{"(", RowBox[{"b4Pg", "-", 
                RowBox[{RowBox[{"b4X", "^", "2"}], RowBox[{"(", RowBox[
                     {"b4X", "+", "3"}], ")"}], RowBox[{"D", "[", RowBox[
                     {"b4n1a", ",", "b4X"}], "]"}]}], "-", RowBox[
                 {"b4F", " ", RowBox[{"D", "[", RowBox[{"b4Ag", ",", "b4X"}], 
                    "]"}]}]}], ")"}], "/", RowBox[{"(", RowBox[{"2", 
                RowBox[{"Sqrt", "[", "b4F", "]"}]}], ")"}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4GaugeRows", "=", RowBox[
           {"{", RowBox[{RowBox[{"b4Tg", "+", "b4Rg", "-", "b4n1u"}], ",", 
              RowBox[{"b4Rg", "-", "b4Tg", "-", "b4n1d"}], ",", 
              RowBox[{RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"b4F", 
                          "^", "2"}], RowBox[{"D", "[", RowBox[{"b4Theta", 
                          ",", "b4X"}], "]"}]}], "-", "b4Pg"}], ")"}], "/", 
                  RowBox[{"(", RowBox[{"2", RowBox[{"Sqrt", "[", "2", "]"}], 
                      "b4F"}], ")"}]}], "+", RowBox[{"b4n1d", "/", 
                  RowBox[{"Sqrt", "[", "2", "]"}]}]}], ",", RowBox[{"b4Bg", 
                "-", "b4n1b"}], ",", RowBox[{"b4Sg", "-", RowBox[{"b4n1Q1", 
                  "[", RowBox[{"[", "6", "]"}], "]"}]}], ",", 
              RowBox[{"b4GaugeH", "-", "b4n1h"}]}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Check", "[", RowBox[
           {"\"n=1 residual-gauge reconstruction\"", ",", 
            RowBox[{"FullSimplify", "[", RowBox[{RowBox[{"PowerExpand", "[", 
                  RowBox[{"b4GaugeRows", "/.", "b4Branch"}], "]"}], ",", 
                RowBox[{"Assumptions", "->", RowBox[{"b4X", ">", "0"}]}]}], 
              "]"}]}], "]"}], ";"}]}]], "Input"], 
  Cell[BoxData[TemplateBox[{"\"n=1 full response equations\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Displacement representative: \"", 
      RowBox[{"{", RowBox[{"b4Bd", "\[Rule]", 
          RowBox[{"-", FractionBox["7", "2"]}]}], "}"}]}, "RowDefault"]], 
   "Print"], Cell[BoxData[TemplateBox[
     {"\"n=1 residual-gauge reconstruction\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}]}, "RowDefault"]], "Print"], 
  Cell["n = 1: the Ward contraction and positive exterior action", 
   "Subsection"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"b4Potential", "=", RowBox[
           {RowBox[{"2", RowBox[{"(", RowBox[{RowBox[{"x", "^", "2"}], "-", 
                  "x", "+", "1"}], ")"}], RowBox[{RowBox[{RowBox[{"b4p", "[", 
                    "x", "]"}], "^", "2"}], "/", RowBox[{RowBox[{"(", 
                    RowBox[{"x", "-", "1"}], ")"}], "^", "2"}]}]}], "+", 
            RowBox[{"2", RowBox[{"(", RowBox[{"x", "-", "1"}], ")"}], 
              RowBox[{RowBox[{RowBox[{"b4w", "[", "x", "]"}], "^", "2"}], 
                "/", "x"}]}], "-", RowBox[{"4", RowBox[{"b4p", "[", "x", 
                "]"}], RowBox[{"b4w", "[", "x", "]"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Positive", "=", RowBox[
           {RowBox[{"2", RowBox[{"(", RowBox[{"x", "-", "1"}], ")"}], 
              RowBox[{RowBox[{RowBox[{"(", RowBox[{RowBox[{"b4w", "[", "x", 
                        "]"}], "-", RowBox[{"x", " ", RowBox[{RowBox[{"b4p", 
                          "[", "x", "]"}], "/", RowBox[{"(", RowBox[{"x", 
                          "-", "1"}], ")"}]}]}]}], ")"}], "^", "2"}], "/", 
                "x"}]}], "+", RowBox[{"2", RowBox[{RowBox[
                 {RowBox[{"b4p", "[", "x", "]"}], "^", "2"}], "/", 
                RowBox[{RowBox[{"(", RowBox[{"x", "-", "1"}], ")"}], "^", 
                  "2"}]}]}]}]}], ";", RowBox[{"b4Check", "[", 
          RowBox[{"\"Positive RN potential\"", ",", 
            RowBox[{"b4Potential", "-", "b4Positive"}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Energy", "=", RowBox[
           {RowBox[{RowBox[{"x", "^", "2"}], RowBox[{RowBox[
                 {RowBox[{RowBox[{"b4p", "'"}], "[", "x", "]"}], "^", "2"}], 
                "/", "2"}]}], "+", RowBox[{RowBox[{RowBox[{"(", RowBox[
                   {"x", "-", "1"}], ")"}], "^", "2"}], RowBox[{
                RowBox[{RowBox[{"b4w", "'"}], "[", "x", "]"}], "^", "2"}]}], 
            "+", "b4Positive"}]}], ";", RowBox[{"b4Flux", "=", 
          RowBox[{RowBox[{RowBox[{"x", "^", "2"}], RowBox[{"b4p", "[", "x", 
                "]"}], RowBox[{RowBox[{RowBox[{"b4p", "'"}], "[", "x", "]"}], 
                "/", "2"}]}], "+", RowBox[{RowBox[{RowBox[{"(", RowBox[
                   {"x", "-", "1"}], ")"}], "^", "2"}], RowBox[{"b4w", "[", 
                "x", "]"}], RowBox[{RowBox[{"b4w", "'"}], "[", "x", 
                "]"}]}]}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Ep", "=", RowBox[
           {RowBox[{"-", RowBox[{"D", "[", RowBox[{RowBox[{RowBox[{"x", "^", 
                      "2"}], RowBox[{RowBox[{RowBox[{"b4p", "'"}], "[", "x", 
                        "]"}], "/", "2"}]}], ",", "x"}], "]"}]}], "+", 
            RowBox[{"2", RowBox[{"(", RowBox[{RowBox[{"x", "^", "2"}], "-", 
                  "x", "+", "1"}], ")"}], RowBox[{RowBox[{"b4p", "[", "x", 
                  "]"}], "/", RowBox[{RowBox[{"(", RowBox[{"x", "-", "1"}], 
                    ")"}], "^", "2"}]}]}], "-", RowBox[
             {"2", RowBox[{"b4w", "[", "x", "]"}]}]}]}], ";", 
        RowBox[{"b4Ew", "=", RowBox[{RowBox[{"-", RowBox[{"D", "[", 
                RowBox[{RowBox[{RowBox[{RowBox[{"(", RowBox[{"x", "-", "1"}], 
                        ")"}], "^", "2"}], RowBox[{RowBox[{"b4w", "'"}], "[", 
                      "x", "]"}]}], ",", "x"}], "]"}]}], "+", 
            RowBox[{"2", RowBox[{"(", RowBox[{"x", "-", "1"}], ")"}], 
              RowBox[{RowBox[{"b4w", "[", "x", "]"}], "/", "x"}]}], "-", 
            RowBox[{"2", RowBox[{"b4p", "[", "x", "]"}]}]}]}], ";", 
        RowBox[{"b4Check", "[", RowBox[{"\"RN energy identity\"", ",", 
            RowBox[{RowBox[{RowBox[{"b4p", "[", "x", "]"}], "b4Ep"}], "+", 
              RowBox[{RowBox[{"b4w", "[", "x", "]"}], "b4Ew"}], "-", 
              "b4Energy", "+", RowBox[{"D", "[", RowBox[{"b4Flux", ",", 
                  "x"}], "]"}]}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4OuterFlux", "=", RowBox[{"Limit", "[", 
            RowBox[{RowBox[{"b4Flux", "/.", RowBox[{"{", RowBox[
                   {RowBox[{"b4p", "->", RowBox[{"Function", "[", RowBox[
                         {"x", ",", RowBox[{"1", "+", RowBox[{"b4p1", "/", 
                          "x"}]}]}], "]"}]}], ",", RowBox[{"b4w", "->", 
                      RowBox[{"Function", "[", RowBox[{"x", ",", RowBox[
                          {"1", "+", RowBox[{RowBox[{"(", RowBox[{"b4p1", 
                          "+", "1"}], ")"}], "/", "x"}]}]}], "]"}]}]}], 
                  "}"}]}], ",", RowBox[{"x", "->", "Infinity"}]}], "]"}]}], 
        ";", RowBox[{"b4Check", "[", RowBox[{"\"RN tail flux\"", ",", 
            RowBox[{"b4OuterFlux", "+", RowBox[{"3", RowBox[{"b4p1", "/", 
                  "2"}]}], "+", "1"}]}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Source", "=", RowBox[
           {"{", RowBox[{RowBox[{"1", "/", "2"}], ",", RowBox[{
                RowBox[{"-", RowBox[{"(", RowBox[{"b4p1", "+", "1"}], 
                    ")"}]}], "/", "2"}], ",", RowBox[{RowBox[{"-", "1"}], 
                "/", RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
              RowBox[{RowBox[{"-", "b4p1"}], "/", "2"}]}], "}"}]}], ";", 
        RowBox[{"b4Ward", "=", RowBox[{"Expand", "[", 
            RowBox[{"-", RowBox[{"(", RowBox[{RowBox[{"{", RowBox[
                     {RowBox[{"-", "2"}], ",", "2", ",", RowBox[
                       {RowBox[{"-", "2"}], RowBox[{"Sqrt", "[", "2", 
                          "]"}]}], ",", "4"}], "}"}], ".", "b4Source"}], 
                ")"}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Coords", "=", RowBox[
           {"{", RowBox[{"b4tau", ",", "b4R", ",", "b4theta", ",", "b4phi"}], 
            "}"}]}], ";", RowBox[{"b4Metric", "=", 
          RowBox[{"DiagonalMatrix", "[", RowBox[{"{", RowBox[{RowBox[
                 {"1", "-", RowBox[{"b4R", "^", "2"}]}], ",", RowBox[
                 {"1", "/", RowBox[{"(", RowBox[{"1", "-", RowBox[{"b4R", 
                        "^", "2"}]}], ")"}]}], ",", RowBox[{"b4R", "^", 
                  "2"}], ",", RowBox[{RowBox[{"b4R", "^", "2"}], 
                  RowBox[{RowBox[{"Sin", "[", "b4theta", "]"}], "^", 
                    "2"}]}]}], "}"}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4KV", "=", RowBox[{"{", RowBox[
             {RowBox[{"b4R", " ", RowBox[{"Sin", "[", "b4tau", "]"}], 
                RowBox[{RowBox[{"Cos", "[", "b4theta", "]"}], "/", 
                  RowBox[{"Sqrt", "[", RowBox[{"1", "-", RowBox[{"b4R", "^", 
                        "2"}]}], "]"}]}]}], ",", RowBox[{RowBox[{"Sqrt", "[", 
                  RowBox[{"1", "-", RowBox[{"b4R", "^", "2"}]}], "]"}], 
                RowBox[{"Cos", "[", "b4tau", "]"}], RowBox[{"Cos", "[", 
                  "b4theta", "]"}]}], ",", RowBox[{RowBox[{"-", RowBox[
                   {"Sqrt", "[", RowBox[{"1", "-", RowBox[{"b4R", "^", 
                        "2"}]}], "]"}]}], RowBox[{"Cos", "[", "b4tau", "]"}], 
                RowBox[{RowBox[{"Sin", "[", "b4theta", "]"}], "/", "b4R"}]}], 
              ",", "0"}], "}"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4Lie", "=", RowBox[{"Table", "[", 
            RowBox[{RowBox[{"Sum", "[", RowBox[{RowBox[{RowBox[
                     {RowBox[{"b4KV", "[", RowBox[{"[", "b4k", "]"}], "]"}], 
                      RowBox[{"D", "[", RowBox[{RowBox[{"b4Metric", "[", 
                          RowBox[{"[", RowBox[{"b4i", ",", "b4j"}], "]"}], 
                          "]"}], ",", RowBox[{"b4Coords", "[", RowBox[{"[", 
                          "b4k", "]"}], "]"}]}], "]"}]}], "+", RowBox[
                     {RowBox[{"b4Metric", "[", RowBox[{"[", RowBox[{"b4k", 
                          ",", "b4j"}], "]"}], "]"}], RowBox[{"D", "[", 
                        RowBox[{RowBox[{"b4KV", "[", RowBox[{"[", "b4k", 
                          "]"}], "]"}], ",", RowBox[{"b4Coords", "[", RowBox[
                          {"[", "b4i", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{RowBox[{"b4Metric", "[", RowBox[{"[", RowBox[
                          {"b4i", ",", "b4k"}], "]"}], "]"}], RowBox[
                       {"D", "[", RowBox[{RowBox[{"b4KV", "[", RowBox[{"[", 
                          "b4k", "]"}], "]"}], ",", RowBox[{"b4Coords", "[", 
                          RowBox[{"[", "b4j", "]"}], "]"}]}], "]"}]}]}], ",", 
                  RowBox[{"{", RowBox[{"b4k", ",", "4"}], "}"}]}], "]"}], 
              ",", RowBox[{"{", RowBox[{"b4i", ",", "4"}], "}"}], ",", 
              RowBox[{"{", RowBox[{"b4j", ",", "4"}], "}"}]}], "]"}]}], ";", 
        RowBox[{"b4Check", "[", RowBox[{"\"Exterior vector is Killing\"", 
            ",", "b4Lie"}], "]"}], ";"}], "\n", 
      RowBox[{RowBox[{"b4PointNorm", "=", RowBox[{"FullSimplify", "[", 
            RowBox[{RowBox[{"b4KV", ".", "b4Metric", ".", "b4KV"}], ",", 
              RowBox[{"Assumptions", "->", RowBox[{"0", "<", "b4R", "<", 
                  "1"}]}]}], "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4KNorm", "=", RowBox[{"Integrate", "[", 
            RowBox[{RowBox[{RowBox[{"(", RowBox[{"3", "/", RowBox[{"(", 
                      RowBox[{"4", RowBox[{"Pi", "^", "2"}]}], ")"}]}], 
                  ")"}], RowBox[{"b4R", "^", "2"}], "b4PointNorm", " ", 
                RowBox[{"Sin", "[", "b4theta", "]"}]}], ",", RowBox[{"{", 
                RowBox[{"b4R", ",", "0", ",", "1"}], "}"}], ",", 
              RowBox[{"{", RowBox[{"b4theta", ",", "0", ",", "Pi"}], "}"}], 
              ",", RowBox[{"{", RowBox[{"b4phi", ",", "0", ",", RowBox[
                   {"2", "Pi"}]}], "}"}], ",", RowBox[{"{", RowBox[
                 {"b4tau", ",", "0", ",", RowBox[{"2", "Pi"}]}], "}"}]}], 
            "]"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"b4AK", "=", RowBox[{"b4Ak", "/.", 
            RowBox[{"First", "@", RowBox[{"Solve", "[", RowBox[
                 {RowBox[{RowBox[{"b4Ak", " ", "b4KNorm"}], "==", "b4Ward"}], 
                  ",", "b4Ak"}], "]"}]}]}]}], ";", 
        RowBox[{"b4Check", "[", RowBox[{"\"Ward amplitude and norm\"", ",", 
            RowBox[{"{", RowBox[{RowBox[{"b4KNorm", "-", RowBox[{"4", "/", 
                    "5"}]}], ",", RowBox[{"b4AK", "-", RowBox[{"15", 
                    RowBox[{"b4p1", "/", "4"}]}]}]}], "}"}]}], "]"}], ";"}], 
      "\n", RowBox[{RowBox[{"b4PositiveAction", "=", 
          RowBox[{"FullSimplify", "[", RowBox[{RowBox[{"b4AK", "^", "2"}], 
              RowBox[{"b4KNorm", "/", "8"}]}], "]"}]}], ";", 
        RowBox[{"b4Check", "[", RowBox[{"\"Positive exterior numerator\"", 
            ",", RowBox[{"b4PositiveAction", "-", RowBox[{"45", 
                RowBox[{RowBox[{"b4p1", "^", "2"}], "/", "32"}]}]}]}], "]"}], 
        ";", RowBox[{"b4N1Slope", "=", RowBox[{"N", "[", 
            RowBox[{RowBox[{RowBox[{"(", RowBox[{"b4PositiveAction", "/.", 
                    RowBox[{"b4p1", "->", "p1val"}]}], ")"}], "/", "N0val"}], 
              ",", "14"}], "]"}]}], ";", RowBox[{"Print", "[", 
          RowBox[{"\"n=1 sample slope: \"", ",", "b4N1Slope"}], "]"}], ";"}], 
      "\n", "(*\nb4Assumptions=<|\"Frequency coefficient\"->\"Common outer \
completion, preserved relative current, no independent leading exterior \
numerator.\",\"n=1 eigenvalue sign\"->\"Smooth global displacement and o(M) \
Rayleigh-quotient transfer.\",\"n=1 exact slope\"->\"Also vanishing \
normalized inner gauge energy; inherited global RN branch \
selection.\"|>;\n*)", "\n", "(* Print[\"B.4 checks: \",b4Checks]; *)"}]], 
   "Input"], Cell[BoxData[TemplateBox[{"\"Positive RN potential\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"RN energy identity\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"RN tail flux\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Exterior vector is Killing\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[
     {RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", 
              "0"}], "}"}], ",", RowBox[{"{", RowBox[{"0", ",", "0", ",", 
              "0", ",", "0"}], "}"}], ",", RowBox[
           {"{", RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
        "}"}]}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Ward amplitude and norm\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{RowBox[{"{", RowBox[{"0", ",", "0"}], "}"}]}, 
     "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"Positive exterior numerator\"", 
      "\" (expect 0 in every entry):\""}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"0"}, "RowDefault"]], "Print"], 
  Cell[BoxData[TemplateBox[{"\"n=1 sample slope: \"", 
      "3.37662146083442303571121167105347893999`14."}, "RowDefault"]], 
   "Print"], Cell["Checks and numerical values", "Section"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"scratchChecks", "=", RowBox[
           {"<|", RowBox[{RowBox[{"\"B.2\"", "->", RowBox[{"TrueQ", "[", 
                  RowBox[{"And", "@@", RowBox[{"Values", "[", "b2Checks", 
                      "]"}]}], "]"}]}], ",", "\n", " ", RowBox[{"\"B.3\"", 
                "->", RowBox[{"TrueQ", "[", RowBox[{"And", "@@", RowBox[
                     {"Values", "[", RowBox[{"b3Results", "[", 
                        "\"SymbolicChecks\"", "]"}], "]"}]}], "]"}]}], ",", 
              "\n", " ", RowBox[{"\"B.4\"", "->", RowBox[{"TrueQ", "[", 
                  RowBox[{"And", "@@", RowBox[{"Values", "[", "b4Checks", 
                      "]"}]}], "]"}]}]}], "|>"}]}], ";"}], "\n", 
      RowBox[{RowBox[{"scratchResults", "=", 
          RowBox[{"<|", RowBox[{RowBox[{"\"a0\"", "->", RowBox[{"N", "[", 
                  RowBox[{"a0val", ",", "13"}], "]"}]}], ",", 
              RowBox[{"\"N0\"", "->", RowBox[{"N", "[", RowBox[{"N0val", ",", 
                    "13"}], "]"}]}], ",", "\n", " ", RowBox[{
                "\"Static eigenvalue\"", "->", "b3Lambda0"}], ",", 
              RowBox[{"\"Kinetic numerator\"", "->", 
                "b4CompletedCoefficient"}], ",", "\n", " ", 
              RowBox[{"\"Kinetic spectral coefficient\"", "->", 
                RowBox[{"N", "[", RowBox[{RowBox[{"b4CompletedCoefficient", 
                      "/", "N0val"}], ",", "13"}], "]"}]}], ",", "\n", " ", 
              RowBox[{"\"Sample eigenvector overlap\"", "->", "b2Overlap"}], 
              ",", RowBox[{"\"n=1 conditional slope\"", "->", 
                "b4N1Slope"}]}], "|>"}]}], ";"}], "\n", "scratchResults"}]], 
   "Input"], Cell[BoxData[RowBox[{"\[LeftAssociation]", 
      RowBox[{RowBox[{"\"a0\"", "\[Rule]", 
          "0.44448061072060969770243398660943877138`13."}], ",", 
        RowBox[{"\"N0\"", "\[Rule]", 
          "1.20815610803524179642262718473433191705`13."}], ",", 
        RowBox[{"\"Static eigenvalue\"", "\[Rule]", 
          RowBox[{"-", "1.241561409203075`"}]}], ",", 
        RowBox[{"\"Kinetic numerator\"", "\[Rule]", FractionBox["3", "2"]}], 
        ",", RowBox[{"\"Kinetic spectral coefficient\"", "\[Rule]", 
          "1.24156140917862672889912394187393938359`13."}], ",", 
        RowBox[{"\"Sample eigenvector overlap\"", "\[Rule]", 
          "0.9999988032060857`"}], ",", RowBox[{"\"n=1 conditional slope\"", 
          "\[Rule]", "3.37662146083442303571121167105347893999`14."}]}], 
      "\[RightAssociation]"}]], "Output"], 
  Cell[BoxData["(* b4Assumptions *)"], "Input"]}, 
 StyleDefinitions -> "Default.nb", WindowSize -> {1180, 900}, 
 WindowTitle -> "Appendix B scratch calculations", CellContext -> "Global`", 
 ShowCellLabel -> False]


==> anc/README.txt <==
Appendix B calculations

Open AppendixB.nb and evaluate from the top in a fresh kernel.
Keep inputs/ beside it.
No external solver, source notebook, or full data collection is required.

B.2: one saved global P,W profile, reconstruction, N0, one eigenvector,
     and a small eigenvalue table.
B.3: curvature projection, cap matching, action expansion, total derivatives,
     boundary conversion and the static eigenvalue.
B.4: frequency blocks, induced fields, cap/RN matching, endpoint responses,
     action currents, the 3/2 coefficient and the local n=1 checks.

Unused formulas and optional displays are retained in (* ... *) comments.
The remaining global assumptions are comments at the end of B.4.

Each check prints its expected value, then its actual residual or numerical value.
Numerical tolerances are shown where used; boolean pass flags remain internal.


==> anc/inputs/B2/rn_operator_y.m <==
<|"Variable" -> y, "CoordinateMap" -> x -> (1 - y)^(-1), 
 "DecayingExponential" -> E^(-(sigma/y)), "GrowingExponential" -> 
  E^(sigma/y), "YStrongMatrices" -> {{{-((-1 + y)^4*y^2), 0, 0, 0, 0, 0, 0}, 
    {0, -((-1 + y)^4*y^2), 0, 0, 0, 0, 0}, {0, 0, -((-1 + y)^4*y^2), 0, 0, 0, 
     0}, {0, 0, 0, -((-1 + y)^4*y^2), 0, 0, 0}, {0, 0, 0, 0, (-1 + y)^4*y^2, 
     0, 0}, {0, 0, 0, 0, 0, -((-1 + y)^4*y^2), 0}, 
    {0, 0, 0, 0, 0, 0, -((-1 + y)^4*y^2)}}, 
   {{-2*(-1 + y)^3*y*(-1 + 2*y), -2*(-1 + y)^4*y, 0, 0, 0, 0, 0}, 
    {2*(-1 + y)^4*y, -2*(-1 + y)^3*y*(-1 + 2*y), 0, 0, 0, 0, 0}, 
    {0, 0, -2*(-1 + y)^3*y*(-1 + 2*y), 0, 0, 0, 0}, 
    {0, 0, 0, -2*(-1 + y)^3*y*(-1 + 2*y), 0, 0, 0}, 
    {0, 0, 0, 0, 2*(-1 + y)^3*y*(-1 + 2*y), 0, 0}, 
    {0, 0, 0, 0, 0, -2*(-1 + y)^3*y*(-1 + 2*y), 0}, 
    {0, 0, 0, 0, 0, 0, -2*(-1 + y)^3*y*(-1 + 2*y)}}, 
   {{2*(-1 + y)^2 + sigma^2/y^2, -2*(-1 + y)^3*(-1 + 3*y), 0, -4*(-1 + y)^3, 
     0, 0, (-2*sigma*(-1 + y)^2)/y}, 
    {0, sigma^2/y^2 + 2*(-1 + y)^2*(2 + y*(-3 + 4*y)), 
     2*Sqrt[2]*(-1 + y)^2*y, -4*(-1 + y)^2*y, 0, 0, (2*sigma*(-1 + y)^2)/y}, 
    {0, 2*Sqrt[2]*(-1 + y)^2*y, sigma^2/y^2 - 2*(-2 + y)*(-1 + y)^2*(1 + y), 
     -2*Sqrt[2]*(-1 + y)^2*y^2, 0, (-4*sigma*(-1 + y)^2)/y, 0}, 
    {-4*(-1 + y)^3, -4*(-1 + y)^2*y, -2*Sqrt[2]*(-1 + y)^2*y^2, 
     sigma^2/y^2 + 2*(-1 + y)^2*(3 + 7*(-1 + y)*y), -2*(-1 + y)^4, 0, 0}, 
    {0, 0, 0, -2*(-1 + y)^4, -(sigma^2/y^2) + 2*(-1 + y)^2*(-1 + (-1 + y)*y), 
     0, 0}, {0, 0, (-4*sigma*(-1 + y)^2)/y, 0, 0, 
     sigma^2/y^2 - 2*(-2 + y)*(-1 + y)^2*(1 + y), -2*Sqrt[2]*(-1 + y)^2*y}, 
    {(-2*sigma*(-1 + y)^2)/y, (2*sigma*(-1 + y)^2)/y, 0, 0, 0, 
     -2*Sqrt[2]*(-1 + y)^2*y, sigma^2/y^2 + 2*(-1 + y)^2*
       (2 + y*(-3 + 2*y))}}}, "DecayLeadingMatrix" -> 
  {{-2*p + 4*sigma, -2, 0, 0, 0, 0, -2}, {2, -2*p + 4*sigma, 0, 0, 0, 0, 2}, 
   {0, 0, -2*p + 4*sigma, 0, 0, -4, 0}, {0, 0, 0, -2*p + 4*sigma, 0, 0, 0}, 
   {0, 0, 0, 0, 2*(p - 2*sigma), 0, 0}, {0, 0, -4, 0, 0, -2*p + 4*sigma, 0}, 
   {-2, 2, 0, 0, 0, 0, -2*p + 4*sigma}}, "GrowLeadingMatrix" -> 
  {{2*(p + 2*sigma), 2, 0, 0, 0, 0, -2}, {-2, 2*(p + 2*sigma), 0, 0, 0, 0, 
    2}, {0, 0, 2*(p + 2*sigma), 0, 0, -4, 0}, {0, 0, 0, 2*(p + 2*sigma), 0, 
    0, 0}, {0, 0, 0, 0, -2*(p + 2*sigma), 0, 0}, 
   {0, 0, -4, 0, 0, 2*(p + 2*sigma), 0}, {-2, 2, 0, 0, 0, 0, 
    2*(p + 2*sigma)}}, "DecayIndicialDeterminant" -> 
  128*(-2 + p - 2*sigma)*(-1 + p - 2*sigma)*(p - 2*sigma)^3*(1 + p - 2*sigma)*
   (2 + p - 2*sigma), "GrowIndicialDeterminant" -> 
  -128*(-2 + p + 2*sigma)*(-1 + p + 2*sigma)*(p + 2*sigma)^3*
   (1 + p + 2*sigma)*(2 + p + 2*sigma), "DecayPowerRoots" -> 
  {2*(-1 + sigma), 2*sigma, 2*sigma, 2*sigma, 2*(1 + sigma), -1 + 2*sigma, 
   1 + 2*sigma}, "GrowPowerRoots" -> {-1 - 2*sigma, 1 - 2*sigma, 
   -2*(-1 + sigma), -2*sigma, -2*sigma, -2*sigma, -2*(1 + sigma)}, 
 "DecayPolarizations" -> <|"2*(-1 + sigma)" -> {{0, 0, 1, 0, 0, 1, 0}}, 
   "2*sigma" -> {{1, 1, 0, 0, 0, 0, -1}, {0, 0, 0, 0, -1, 0, 0}, 
     {0, 0, 0, -1, 0, 0, 0}}, "2*(1 + sigma)" -> {{0, 0, -1, 0, 0, 1, 0}}, 
   "-1 + 2*sigma" -> {{0, 1, 0, 0, 0, 0, -1}}, 
   "1 + 2*sigma" -> {{1, 0, 0, 0, 0, 0, -1}}|>, 
 "GrowPolarizations" -> <|"-1 - 2*sigma" -> {{0, -1, 0, 0, 0, 0, -1}}, 
   "1 - 2*sigma" -> {{-1, 0, 0, 0, 0, 0, -1}}, "-2*(-1 + sigma)" -> 
    {{0, 0, 1, 0, 0, 1, 0}}, "-2*sigma" -> {{-1, -1, 0, 0, 0, 0, -1}, 
     {0, 0, 0, 0, -1, 0, 0}, {0, 0, 0, -1, 0, 0, 0}}, 
   "-2*(1 + sigma)" -> {{0, 0, -1, 0, 0, 1, 0}}|>, 
 "LowerActionEndpointLimits" -> <|"2*(-1 + sigma):1" -> 0, "2*sigma:1" -> 0, 
   "2*sigma:2" -> 0, "2*sigma:3" -> 0, "2*(1 + sigma):1" -> 0, 
   "-1 + 2*sigma:1" -> 0, "1 + 2*sigma:1" -> 0|>, 
 "Checks" -> <|"SevenDecayPolarizations" -> True, 
   "SevenGrowPolarizations" -> True, "DecayEndpointVanishes" -> True|>|>


==> anc/inputs/B2/sample_eigenpair.m <==
<|"description" -> "Localized l=1 branch from uselag_lukewarm_fastEig.wl \
(same H as GetClusteredSectorSpectrum; shift-invert Arnoldi for the 12 \
eigenvalues nearest the shift). eigvec is real, sign-fixed, Sum|v|^2=1; \
nearestEigenvaluesByAbs lists those 12 eigenvalues sorted by |lambda|.", 
 "fieldMeaning" -> "eigvec is the flat-norm field q_i=Sqrt[Di]*(physical \
perturbation), NOT the physical metric/Maxwell perturbation -- see \
GetSectorOperator. Row-block k of eigvec (indices (k-1)*ngrid+1..k*ngrid) is \
field name[[k]]; use GetFieldWavefunction to extract one field by name rather \
than indexing by hand.", "generatedBy" -> 
  "oneloop/uselag_lukewarm_adaptiveGrid.wl", 
 "dateSaved" -> "Thu 8 Oct 2026 12:33:34", 
 "data" -> {<|"M" -> 0.005, "n" -> 0, "kappa" -> 6, "ngrid" -> 2000, 
    "chiEpsilon" -> 1/1000000000, "lambda" -> -1.237042733420694, 
    "imagLambda" -> 0, "selectedIndexByAbs" -> 1, 
    "eigvec" -> {0.004177881533370869, 0.004177915766715823, 
     0.004178017374992672, 0.0041781868361828985, 0.004178423990721383, 
     0.004178728957414774, 0.004179101646840157, 0.0041795421347625384, 
     0.004180050358682368, 0.00418062637498904, 0.004181270135747275, 
     0.004181981686217161, 0.004182760987681331, 0.004183608078182169, 
     0.004184522925407268, 0.004185505562358813, 0.00418655596146286, 
     0.004187674152022324, 0.00418886011013164, 0.004190113862280305, 
     0.004191435387502572, 0.004192824710090989, 0.004194281811500991, 
     0.004195806714274796, 0.004197399401906572, 0.004199059895522345, 
     0.0042007881803648745, 0.004202584276400611, 0.004204448170395611, 
     0.004206379881358184, 0.0042083793973992185, 0.004210446736729984, 
     0.004212581888662482, 0.004214784870741893, 0.004217055673363897, 
     0.0042193943135155005, 0.004221800782578923, 0.004224275097073033, 
     0.004226817249285368, 0.004229427255342625, 0.004232105108369092, 
     0.004234850824164031, 0.004237664396630108, 0.0042405458412948195, 
     0.004243495152789183, 0.0042465123464172, 0.00424959741749505, 
     0.004252750381145407, 0.004255971233332173, 0.004259259989033826, 
     0.004262616644829315, 0.004266041215585856, 0.00426953369846889, 
     0.0042730941082637, 0.004276722442697113, 0.00428041871649887, 
     0.004284182927935089, 0.0042880150917037835, 0.004291915206590849, 
     0.004295883287284258, 0.004299919333072459, 0.004304023358653174, 
     0.004308195363802215, 0.004312435363245268, 0.0043167433572320404, 
     0.004321119360533057, 0.0043255633738600785, 0.0043300754120441515, 
     0.004334655476248646, 0.0043393035813798315, 0.004344019729043558, 
     0.004348803934235129, 0.004353656198994908, 0.004358576538420345, 
     0.004363564954979414, 0.004368621463884189, 0.0043737460680243305, 
     0.0043789387827385005, 0.004384199611333078, 0.0043895285692848104, 
     0.004394925660312657, 0.004400390900042597, 0.00440592429260286, 
     0.004411525853779524, 0.004417195588107513, 0.004422933511543614, 
     0.004428739629027628, 0.004434613956697477, 0.004440556499896694, 
     0.004446567274954676, 0.004452646287618184, 0.004458793554418319, 
     0.004465009081505255, 0.004471292885621986, 0.004477644973322881, 
     0.004484065361573046, 0.004490554057332414, 0.004497111077798443, 
     0.004503736430338614, 0.004510430132393058, 0.00451719219173937, 
     0.004524022626070757, 0.004530921443578088, 0.004537888662218196, 
     0.004544924290598912, 0.004552028346951413, 0.0045592008403047704, 
     0.004566441789175424, 0.004573751203018488, 0.004581129100646777, 
     0.004588575491946857, 0.004596090396039257, 0.004603673823247928, 
     0.0046113257930127625, 0.004619046316101583, 0.004626835412285527, 
     0.0046346930927833475, 0.004642619377709642, 0.004650614278741711, 
     0.004658677816350114, 0.004666810002678896, 0.0046750108585674605, 
     0.004683280396635311, 0.004691618638103927, 0.004700025596077582, 
     0.004708501292173447, 0.0047170457399904565, 0.004725658961555451, 
     0.004734340970972495, 0.004743091790692533, 0.004751911435335804, 
     0.00476079992779217, 0.0047697572832096895, 0.004778783524932435, 
     0.00478787866864851, 0.00479704273817193, 0.00480627574974366, 
     0.0048155777276638785, 0.004824948688739863, 0.004834388657774627, 
     0.0048438976521558, 0.004853475697206443, 0.004863122810909193, 
     0.004872839019124844, 0.004882624340446344, 0.004892478801290449, 
     0.004902402420876312, 0.004912395226195407, 0.004922457237109645, 
     0.00493258848120452, 0.004942788979001903, 0.004953058758701159, 
     0.00496339784150194, 0.004973806256237914, 0.004984284024805011, 
     0.004994831176692184, 0.0050054477345107635, 0.005016133728426592, 
     0.005026889181786213, 0.0050377141254545265, 0.005048608583533748, 
     0.0050595725876106026, 0.005070606162564136, 0.005081709340726279, 
     0.005092882147774704, 0.005104124616810573, 0.0051154367743326545, 
     0.005126818654235953, 0.005138270283863537, 0.005149791697929482, 
     0.005161382924645004, 0.0051730439995691675, 0.005184774951805835, 
     0.005196575817785595, 0.0052084466275302025, 0.005220387418368934, 
     0.005232398221267337, 0.0052444790744811875, 0.005256630009946451, 
     0.00526885106687386, 0.0052811422781970825, 0.005293503684110942, 
     0.005305935318574784, 0.005318437222797291, 0.005331009431792188, 
     0.005343651987812437, 0.00535636492695549, 0.005369148292549689, 
     0.005382002121806284, 0.005394926459160705, 0.005407921342968737, 
     0.0054209868188053135, 0.005434122926202182, 0.005447329711906822, 
     0.0054606072166590355, 0.00547395548841255, 0.005487374569148011, 
     0.005500864508059743, 0.005514425348402675, 0.0055280571406467124, 
     0.0055417599293551955, 0.005555533766309231, 0.005569378697415354, 
     0.005583294775802121, 0.005597282048754695, 0.005611340570785984, 
     0.005625470390595839, 0.005639671564119029, 0.005653944141506793, 
     0.005668288180153875, 0.005682703731700287, 0.0056971908550394685, 
     0.005711749603338112, 0.005726380037027688, 0.005741082210840147, 
     0.005755856186784885, 0.005770702021198271, 0.005785619777708112, 
     0.005800609514294928, 0.005815671296245962, 0.005830805183226206, 
     0.005846011242223946, 0.005861289534629486, 0.0058766401291742735, 
     0.005892063089015357, 0.005907558484669984, 0.005923126381103871, 
     0.005938766850663194, 0.005954479960164786, 0.005970265783827412, 
     0.005986124390361926, 0.006002055855903797, 0.006018060251101307, 
     0.006034137654051171, 0.0060502881373829705, 0.006066511781199673, 
     0.006082808660156434, 0.006099178856407858, 0.0061156224466793726, 
     0.006132139515223051, 0.006148730140879691, 0.00616539441004498, 
     0.006182132403720536, 0.006198944210492182, 0.006215829913568148, 
     0.006232789603771257, 0.006249823366562466, 0.0062669312950487145, 
     0.0062841134769900985, 0.006301370007825105, 0.006318700977659618, 
     0.006336106484311335, 0.006353586620278875, 0.006371141485807003, 
     0.006388771175834181, 0.006406475793080307, 0.006424255434970973, 
     0.0064421102067494605, 0.006460040208375948, 0.006478045547665453, 
     0.006496126327160285, 0.006514282657295664, 0.0065325146432436915, 
     0.006550822398108301, 0.006569206029739108, 0.006587665653957312, 
     0.006606201381337744, 0.006624813330467432, 0.00664350161469412, 
     0.006662266355419196, 0.006681107668810947, 0.006700025679133578, 
     0.006719020505423495, 0.006738092274856018, 0.006757241109383115, 
     0.006776467139139424, 0.006795770489039724, 0.006815151292225968, 
     0.006834609676622806, 0.006854145778427285, 0.006873759728620734, 
     0.006893451666502812, 0.006913221726158028, 0.006933070050035843, 
     0.006952996775370169, 0.006973002047807109, 0.006993086007775776, 
     0.0070132488041653816, 0.007033490580645627, 0.007053811489394863, 
     0.007074211677368342, 0.0070946913000790425, 0.007115250507812186, 
     0.007135889459460409, 0.00715660830868277, 0.007177407217796002, 
     0.007198286343876269, 0.007219245852708202, 0.007240285904827699, 
     0.007261406669530411, 0.007282608310853901, 0.007303891001647266, 
     0.007325254909490907, 0.00734670021082903, 0.007368227076825247, 
     0.007389835687559692, 0.0074115262178187195, 0.007433298851358352, 
     0.0074551537666263335, 0.00747709115109361, 0.007499111186906982, 
     0.007521214065290386, 0.00754339997212637, 0.007565669102428897, 
     0.007588021645851853, 0.007610457801235195, 0.007632977762038662, 
     0.007655581730963022, 0.007678269905307188, 0.007701042491666389, 
     0.007723899691210836, 0.007746841714462578, 0.007769868766493945, 
     0.007792981061784921, 0.007816178809339464, 0.007839462227625197, 
     0.007862831529605808, 0.007886286937764886, 0.007909828669052465, 
     0.00793345694999496, 0.007957172001553924, 0.007980974054323887, 
     0.008004863333301472, 0.00802884007317304, 0.008052904502992253, 
     0.008077056861559382, 0.00810129738200537, 0.008125626307264737, 
     0.008150043874564238, 0.008174550330991235, 0.008199145917884973, 
     0.008223830886502416, 0.008248605482310135, 0.008273469960749588, 
     0.008298424571427534, 0.008323469573982833, 0.008348605222173382, 
     0.008373831779846306, 0.008399149504919457, 0.008424558665457072, 
     0.008450059523543687, 0.008475652351467333, 0.00850133741548376, 
     0.008527114992109244, 0.008552985351773056, 0.008578948775221923, 
     0.008605005537058612, 0.008631155922260166, 0.00865740020960045, 
     0.008683738688284273, 0.008710171641251782, 0.008736699361930571, 
     0.008763322137419687, 0.00879004026536198, 0.008816854037005474, 
     0.008843763754198174, 0.008870769712324507, 0.008897872217424834, 
     0.008925071569004732, 0.008952368077281388, 0.008979762045863485, 
     0.009007253789126712, 0.009034843614761982, 0.009062531841282346, 
     0.009090318780437081, 0.009118204754852487, 0.009146190080309464, 
     0.009174275083520434, 0.009202460084268083, 0.009230745413320774, 
     0.009259131394430015, 0.009287618362386816, 0.009316206644875362, 
     0.009344896580672753, 0.009373688501356458, 0.009402582749649844, 
     0.009431579660980934, 0.009460679581976213, 0.00948988285186809, 
     0.009519189821139591, 0.009548600832777927, 0.009578116241072557, 
     0.009607736392712302, 0.009637461645739412, 0.009667292350487541, 
     0.00969722886869443, 0.009727271554278084, 0.009757420772610721, 
     0.009787676881130452, 0.009818040248779173, 0.009848511236446995, 
     0.009879090216576814, 0.009909777553438729, 0.009940573622903997, 
     0.009971478792546704, 0.010002493441589846, 0.010033617940831347, 
     0.010064852672765249, 0.010096198011329103, 0.010127654342203035, 
     0.010159222042375755, 0.010190901500624329, 0.010222693096895802, 
     0.010254597222970698, 0.010286614261657188, 0.010318744607641352, 
     0.010350988646490818, 0.010383346775694816, 0.010415819383474245, 
     0.010448406870014472, 0.010481109626078794, 0.01051392805443705, 
     0.010546862548279324, 0.010579913512843585, 0.010613081343626266, 
     0.010646366448212211, 0.010679769224278969, 0.01071329008163207, 
     0.010746929419999867, 0.01078068765127743, 0.010814565177108583, 
     0.010848562411341673, 0.010882679757395418, 0.010916917630930036, 
     0.01095127643699337, 0.01098575659291076, 0.011020358505208055, 
     0.011055082592723652, 0.01108992926330482, 0.011124898937145423, 
     0.011159992023252062, 0.011195208943010987, 0.011230550106420363, 
     0.011266015935890054, 0.011301606842236352, 0.011337323248718183, 
     0.011373165566790662, 0.011409134220381412, 0.011445229621399152, 
     0.011481452194253889, 0.011517802351116706, 0.01155428051668756, 
     0.011590887103202526, 0.011627622535453023, 0.011664487225536464, 
     0.011701481598130914, 0.011738606064985169, 0.011775861050452776, 
     0.011813246965717512, 0.011850764234590761, 0.011888413267468308, 
     0.011926194487395137, 0.01196410830374941, 0.012002155138578764, 
     0.012040335400007304, 0.012078649508847657, 0.012117097871726601, 
     0.012155680907976998, 0.01219439902247797, 0.012233252632830998, 
     0.012272242141910071, 0.012311367965326475, 0.012350630503684387, 
     0.012390030170338746, 0.012429567363351924, 0.012469242493549035, 
     0.012509055956171104, 0.012549008159232388, 0.01258909949486546, 
     0.012629330367985135, 0.012669701167320682, 0.012710212294391057, 
     0.012750864134219539, 0.012791657084624992, 0.01283259152661404, 
     0.01287366785399321, 0.012914886443433705, 0.012956247684409294, 
     0.012997751948928795, 0.01303939962180461, 0.013081191070047803, 
     0.013123126673472381, 0.013165206793747832, 0.01320743180534428, 
     0.01324980206423722, 0.013292317939198613, 0.013334979780148798, 
     0.013377787949798697, 0.013420742791643469, 0.013463844661961143, 
     0.013507093897442592, 0.013550490847552076, 0.013594035841788005, 
     0.013637729222410841, 0.013681571311329063, 0.01372556244319999, 
     0.013769702931935305, 0.013813993104180397, 0.013858433265433802, 
     0.01390302373391069, 0.013947764806270368, 0.013992656791869777, 
     0.014037699978093164, 0.014082894665001395, 0.014128241130257888, 
     0.014173739664179688, 0.01421939053425356, 0.014265194020594877, 
     0.014311150380047736, 0.014357259882057829, 0.014403522772350304, 
     0.014449939309222773, 0.014496509726794725, 0.014543234271726907, 
     0.014590113166035843, 0.014637146644246049, 0.014684334915763169, 
     0.014731678202465438, 0.014779176700628859, 0.014826830618964523, 
     0.014874640140089185, 0.014922605459015062, 0.014970726744159012, 
     0.01501900417629163, 0.015067437909078125, 0.015116028108493546, 
     0.015164774912888508, 0.015213678472877443, 0.015262738910922084, 
     0.015311956361699864, 0.015361330931197936, 0.015410862737568873, 
     0.015460551869728134, 0.01551039842870418, 0.015560402485732002, 
     0.015610564124105107, 0.015660883396757645, 0.015711360368625676, 
     0.01576199507371043, 0.0158127875579564, 0.015863737835788014, 
     0.01591484593351231, 0.01596611184532122, 0.016017535577226637, 
     0.016069117102520483, 0.016120856406250005, 0.016172753440127686, 
     0.016224808167554762, 0.016277020517972998, 0.016329390432444406, 
     0.01638191781743669, 0.016434602590967566, 0.01648744463581549, 
     0.016540443846236975, 0.016593600080594156, 0.01664691320865349, 
     0.016700383063621874, 0.016754009490035134, 0.01680779229519404, 
     0.01686173129765147, 0.01691582627803947, 0.016970077028163864, 
     0.01702448330121365, 0.017079044861471996, 0.017133761433898893, 
     0.01718863275446764, 0.01724365851911173, 0.017298838434696002, 
     0.017354172167318573, 0.01740965939392593, 0.0174652997499606, 
     0.017521092881629747, 0.01757703839288911, 0.017633135898374525, 
     0.017689384969712747, 0.01774578518912562, 0.01780233609505796, 
     0.01785903723646432, 0.017915888117744243, 0.01797288825372145, 
     0.01803003711387651, 0.01808733417802871, 0.018144778879856046, 
     0.018202370663290016, 0.01826010892531281, 0.018317993073075384, 
     0.018376022465961477, 0.018434196473439562, 0.018492514416383433, 
     0.018550975625668497, 0.01860957938273842, 0.018668324978956662, 
     0.018727211655408388, 0.018786238663018377, 0.01884540520157733, 
     0.018904710480637146, 0.018964153657750785, 0.019023733900156114, 
     0.01908345032221846, 0.019143302047914288, 0.01920328814746511, 
     0.01926340770063275, 0.019323659732533312, 0.019384043277755624, 
     0.019444557315343683, 0.019505200833750368, 0.019565972764976843, 
     0.0196268720503733, 0.019687897573923693, 0.019749048228905632, 
     0.01981032285030864, 0.01987172028236569, 0.01993323931009271, 
     0.019994878727704307, 0.02005663726926264, 0.020118513677989634, 
     0.02018050663601309, 0.02024261483458825, 0.020304836902928693, 
     0.020367171479350292, 0.020429617139174173, 0.020492172466806288, 
     0.02055483598269987, 0.0206176062163837, 0.020680481632471413, 
     0.020743460704651898, 0.020806541840732398, 0.020869723457604742, 
     0.020933003905309062, 0.020996381542989707, 0.021059854661966505, 
     0.021123421562693947, 0.02118708047682683, 0.021250829645196947, 
     0.021314667238859424, 0.02137859143810124, 0.021442600352454603, 
     0.021506692100751755, 0.021570864730091628, 0.021635116296955522, 
     0.02169944478511324, 0.02176384818781418, 0.02182832442461905, 
     0.02189287142468136, 0.02195748704249041, 0.02202216914225838, 
     0.022086915512560163, 0.022151723951841475, 0.02221659218194097, 
     0.022281517934734697, 0.022346498864526214, 0.022411532635842755, 
     0.022476616834678678, 0.02254174905745908, 0.022606926821121715, 
     0.022672147653264092, 0.022737409001048797, 0.022802708322550005, 
     0.02286804299446732, 0.022933410404687993, 0.022998807858793734, 
     0.023064232673855146, 0.023129682083716338, 0.023195153334037946, 
     0.023260643586343922, 0.02332615001433021, 0.023391669706657917, 
     0.02345719976454423, 0.023522737203286508, 0.023588279051152527, 
     0.023653822249619427, 0.02371936375358048, 0.02378490043028288, 
     0.023850429160868512, 0.02391594673799424, 0.023981449968724117, 
     0.024046935570816153, 0.024112400276983404, 0.02417784072983082, 
     0.02424325358750316, 0.02430863541725517, 0.024373982802504298, 
     0.024439292235017687, 0.024504560223387643, 0.024569783183818666, 
     0.024634957550043864, 0.024700079662695062, 0.02476514588067871, 
     0.024830152469111903, 0.024895095712176213, 0.024959971799602434, 
     0.025024776941021114, 0.02508950725097879, 0.02515415886480368, 
     0.02521872782213613, 0.025283210184328324, 0.025347601916471642, 
     0.02541189900634914, 0.02547609734494209, 0.02554019284695453, 
     0.025604181329781175, 0.025668058635623252, 0.025731820508899845, 
     0.025795462719974273, 0.025858980940991115, 0.02592237087123236, 
     0.025985628111361996, 0.02604874829043156, 0.026111726938514084, 
     0.02617455961537848, 0.02623724178149468, 0.026299768928396444, 
     0.02636213644803922, 0.026424339764871248, 0.026486374203525752, 
     0.026548235122619824, 0.026609917780762455, 0.026671417472101135, 
     0.026732729390627017, 0.02679384876748901, 0.02685477073357747, 
     0.026915490458625617, 0.026976003012052857, 0.027036303503873593, 
     0.02709638694378114, 0.027156248383883898, 0.02721588277601099, 
     0.02727528511629557, 0.027334450300683318, 0.02739337327138278, 
     0.027452048870557435, 0.027510471988663215, 0.02756863741630497, 
     0.02762653999448092, 0.02768417446458433, 0.027741535620574933, 
     0.027798618157106273, 0.02785541682364414, 0.027911926270700313, 
     0.027968141205917604, 0.028024056238390636, 0.028079666036737252, 
     0.028134965171486944, 0.028189948275158437, 0.02824460988269601, 
     0.02829894459357311, 0.02835294691025684, 0.028406611402357083, 
     0.02845993254309989, 0.02851290487554137, 0.02856552284703027, 
     0.028617780977506276, 0.028669673691931945, 0.028721195490694545, 
     0.02877234077998781, 0.028823104044336485, 0.02887347967490818, 
     0.028923462144179502, 0.028973045832158453, 0.029022225203211002, 
     0.02907099463017402, 0.02911934857336135, 0.029167281402547433, 
     0.029214787578171295, 0.029261861471171435, 0.029308497546405687, 
     0.029354690180317923, 0.02940043384659198, 0.029445722931630464, 
     0.029490551922460643, 0.029534915220005654, 0.02957880732926025, 
     0.029622222670334836, 0.029665155770918338, 0.029707601075075783, 
     0.02974955313801558, 0.029791006432621107, 0.029831955546539172, 
     0.029872394986426357, 0.029912319377375617, 0.029951723264857965, 
     0.02999060131650355, 0.03002894812171957, 0.030066758395841997, 
     0.03010402677741074, 0.030140748034707628, 0.030176916860669957, 
     0.030212528081830507, 0.03024757645085041, 0.030282056857876306, 
     0.030315964120674305, 0.030349293198418746, 0.03038203897940892, 
     0.030414196497304077, 0.030445760716404414, 0.03047672675034653, 
     0.030507089644930555, 0.03053684459928999, 0.030565986746247005, 
     0.03059451137597, 0.030622413713839485, 0.030649689146606325, 
     0.03067633299775088, 0.03070234075615448, 0.03072770784893471, 
     0.030752429872642387, 0.03077650236355601, 0.030799921031415902, 
     0.030822681527161562, 0.030844779679214326, 0.03086621125864103, 
     0.030886972217996498, 0.03090705845389746, 0.030926466048435148, 
     0.030945191029144264, 0.03096322961299567, 0.030980577963744878, 
     0.030997232438514884, 0.031013189342509257, 0.031028445178193996, 
     0.031042996397361, 0.031056839652917823, 0.0310699715482873, 
     0.03108238889181353, 0.03109408844348416, 0.03110506717196033, 
     0.031115321998608586, 0.031124850057161976, 0.031133648435049024, 
     0.03114171443569314, 0.03114904531712623, 0.031155638556932753, 
     0.031161491588136594, 0.031166602066795702, 0.031170967605151024, 
     0.031174586041877114, 0.031177455172482885, 0.03117957302222315, 
     0.03118093757374108, 0.03118154704264514, 0.03118139960238412, 
     0.031180493662493557, 0.031178827590694506, 0.031176399993812894, 
     0.031173209437094233, 0.031169254727798697, 0.031164534631724455, 
     0.031159048159481253, 0.031152794280215584, 0.03114577221056454, 
     0.03113798112557705, 0.031129420450349644, 0.031120089568138505, 
     0.031109988114678078, 0.031099115683479527, 0.03108747212283264, 
     0.031075057238287063, 0.03106187109233748, 0.031047913704084693, 
     0.031033185351603675, 0.031017686268782384, 0.031001416950371553, 
     0.03098437784599998, 0.03096656966790456, 0.03094799308212173, 
     0.030928649018895565, 0.030908538361045575, 0.03088766225705072, 
     0.030866021806594802, 0.03084361837632293, 0.030820453282566784, 
     0.03079652810977012, 0.030771844390396846, 0.030746403926021345, 
     0.030720208464423335, 0.030693260023338467, 0.030665560564744617, 
     0.030637112321267607, 0.03060791746766467, 0.030577978449879636, 
     0.03054729765373021, 0.030515877736606446, 0.030483721293369143, 
     0.030450831190684997, 0.03041721023014464, 0.030382861485227102, 
     0.030347787961646836, 0.030311992936939633, 0.030275479618049033, 
     0.030238251483525307, 0.030200311938362485, 0.03016166465880141, 
     0.03012231324442936, 0.030082261565578004, 0.0300415134126986, 
     0.030000072846344688, 0.02995794384383687, 0.029915130651819704, 
     0.029871637430230847, 0.029827468607421186, 0.029782628521443845, 
     0.02973712177772585, 0.02969095288769394, 0.02964412662898518, 
     0.029596647681427078, 0.029548520989774438, 0.029499751397062218, 
     0.029450344009854915, 0.029400303828991548, 0.029349636117333575, 
     0.029298346027921855, 0.02924643897420875, 0.029193920255647977, 
     0.02914079543039535, 0.029087069938353406, 0.02903274947632499, 
     0.028977839618535083, 0.0289223461942208, 0.028866274905653837, 
     0.028809631708149704, 0.028752422425614793, 0.028694653132957135, 
     0.028636329769183087, 0.0285774585221912, 0.028518045439444025, 
     0.028458096815126045, 0.02839761879841709, 0.028336617782994566, 
     0.028275100012935418, 0.02821307197454255, 0.028150539999902847, 
     0.02808751066101682, 0.028023990371041092, 0.027959985780699793, 
     0.027895503377240356, 0.02783054988310438, 0.027765131852626346, 
     0.027699256072941023, 0.027632929158455267, 0.027566157953968586, 
     0.027498949126948634, 0.027431309572840526, 0.02736324600517766, 
     0.027294765363054946, 0.027225874399106238, 0.027156580089116412, 
     0.027086889217897762, 0.027016808791014608, 0.026946345618591477, 
     0.02687550672912345, 0.026804298951249316, 0.026732729329620314, 
     0.026660804704671803, 0.0265885321305226, 0.026515918452779154, 
     0.026442970728436533, 0.026369695801749794, 0.02629610072610751, 
     0.02622219233800488, 0.026147977680859986, 0.026073463577123708, 
     0.025998657054008535, 0.02592356491377065, 0.025848194161320018, 
     0.02577255157271061, 0.02569664412460029, 0.02562047856098497, 
     0.0255440618244762, 0.02546740062131565, 0.025390501854437753, 
     0.025313372186800815, 0.02523601847620158, 0.02515844733695993, 
     0.025080665576451406, 0.025002679755182465, 0.024924496625006957, 
     0.0248461226876288, 0.02476756463446768, 0.02468882890362685, 
     0.024609922121372488, 0.024530850657604165, 0.024451621068912396, 
     0.02437223965258911, 0.024292712891227607, 0.024213047005310632, 
     0.02413324839931613, 0.02405332321292109, 0.02397327776857603, 
     0.02389311812136233, 0.023812850507998567, 0.023732480895389384, 
     0.02365201543102565, 0.023571459990263312, 0.023490820628079345, 
     0.02341010312511869, 0.023329313440767854, 0.02324845725800798, 
     0.023167540437767628, 0.023086568562620174, 0.023005547392376993, 
     0.02292448240666747, 0.02284337926173336, 0.022762243331929874, 
     0.02268108016768169, 0.022599895035943528, 0.022518693379278296, 
     0.02243748035531536, 0.022356261296911113, 0.02227504125064322, 
     0.022193825438013785, 0.022112618793017663, 0.02203142642434826, 
     0.02195025315207814, 0.02186910397082723, 0.021787983585593928, 
     0.021706896875845483, 0.0216258484305376, 0.02154484301308668, 
     0.021463885095616086, 0.02138297932476969, 0.021302130055222745, 
     0.021221341816296382, 0.021140618844771086, 0.021059965552261473, 
     0.020979386057370195, 0.020898884653782663, 0.020818465341798993, 
     0.020738132297108237, 0.020657889401735977, 0.02057774071345771, 
     0.020497689996199574, 0.020417741190050492, 0.020337897941153465, 
     0.020258164072276163, 0.02017854311222998, 0.020099038766958996, 
     0.02001965444852402, 0.019940393746669657, 0.019861259957410293, 
     0.019782256555035613, 0.01970338672033523, 0.019624653813002664, 
     0.0195460608995355, 0.01946761122599826, 0.01938930774563451, 
     0.01931115359194919, 0.019233151606069063, 0.01915530481010518, 
     0.019077615934297902, 0.019000087890620458, 0.018922723299744575, 
     0.018845524964846268, 0.01876849539842781, 0.01869163729628727, 
     0.01861495306423245, 0.018538445292175784, 0.018462116280775653, 
     0.018385968515618533, 0.01831000419382297, 0.018234225698271118, 
     0.01815863512421044, 0.01808323475349698, 0.018008026581229658, 
     0.017933012789968006, 0.01785819527643359, 0.017783576125665303, 
     0.017709157137822198, 0.0176349403022397, 0.017560927324367974, 
     0.017487120099692742, 0.017413520240843052, 0.017340129551340514, 
     0.017266949552910287, 0.01719398195902298, 0.0171212282024422, 
     0.017048689908523883, 0.016976368423033426, 0.01690426528516729, 
     0.01683238175567279, 0.01676071928955726, 0.016689279064543084, 
     0.016618062453430053, 0.016547070552917993, 0.016476304655588424, 
     0.0164057657791267, 0.016335455137889532, 0.01626537367255832, 
     0.016195522521259227, 0.01612590254967936, 0.016056514821706492, 
     0.0159873601300393, 0.015918439466314105, 0.015849753552240258, 
     0.015781303309181705, 0.015713089389848094, 0.015645112647299616, 
     0.015577373667224004, 0.015509873236333195, 0.015442611875256453, 
     0.015375590306297792, 0.015308808986974915, 0.015242268577106836, 
     0.015175969473028026, 0.015109912273976003, 0.015044097317009859, 
     0.014978525142667922, 0.01491319603061946, 0.014848110464562985, 
     0.014783268668639625, 0.014718671071543007, 0.01465431784372239, 
     0.014590209360675512, 0.014526345740969358, 0.014462727308687586, 
     0.014399354132296491, 0.014336226486219095, 0.014273344390573485, 
     0.014210708071846174, 0.014148317503529495, 0.014086172865867094, 
     0.014024274087417068, 0.013962621303842725, 0.013901214400427747, 
     0.013840053469885783, 0.013779138355853489, 0.013718469109693017, 
     0.013658045534988427, 0.01359786764331554, 0.013537935199766885, 
     0.013478248177663642, 0.013418806305134014, 0.013359609518742455, 
     0.013300657511145987, 0.013241950183616177, 0.013183487194797656, 
     0.013125268412098682, 0.013067293461575803, 0.013009562178169334, 
     0.012952074156737473, 0.0128948292011134, 0.01283782687631216, 
     0.012781066956386316, 0.012724548977828445, 0.01266827268620276, 
     0.012612237590765633, 0.012556443409850952, 0.012500889626730917, 
     0.012445575933733171, 0.012390501789363791, 0.012335666861134551, 
     0.012281070583969607, 0.012226712601721843, 0.01217259232688423, 
     0.012118709380774537, 0.012065063154572278, 0.012011653248151068, 
     0.011958479032461873, 0.0119055400869929, 0.011852835763519089, 
     0.011800365622169922, 0.011748128996565035, 0.011696125428470426, 
     0.01164435423433968, 0.011592814938539484, 0.011541506841315712, 
     0.011490429450569436, 0.011439582051266734, 0.011388964135746768, 
     0.011338574974593838, 0.011288414045459454, 0.011238480605414807, 
     0.011188774118269063, 0.011139293828420209, 0.01109003918665215, 
     0.011041009425501331, 0.010992203983515626, 0.010943622082154063, 
     0.010895263148490578, 0.010847126393663796, 0.010799211234009261, 
     0.010751516871075837, 0.010704042711170245, 0.010656787946956372, 
     0.01060975197539631, 0.010562933980948538, 0.010516333351889989, 
     0.010469949265128725, 0.010423781100891817, 0.01037782802916787, 
     0.01033208942274583, 0.01028656444530247, 0.01024125246277747, 
     0.010196152633120556, 0.010151264315988595, 0.010106586664166932, 
     0.010062119031574423, 0.010017860566373042, 0.009973810617267298, 
     0.009929968328315891, 0.009886333043512066, 0.009842903903310914, 
     0.009799680247477615, 0.009756661213343492, 0.00971384613690941, 
     0.009671234152843614, 0.00962882459382764, 0.009586616592308578, 
     0.00954460947807537, 0.009502802381777845, 0.009461194630721393, 
     0.009419785354164874, 0.009378573877322039, 0.009337559328450068, 
     0.00929674103104638, 0.0092561181127393, 0.009215689895669125, 
     0.009175455507192178, 0.009135414268435315, 0.00909556530682427, 
     0.009055907942801039, 0.009016441304187212, 0.008977164711054, 
     0.008938077291930847, 0.008899178366818153, 0.008860467065251261, 
     0.008821942707446115, 0.008783604424228483, 0.008745451536303092, 
     0.008707483176057624, 0.008669698664946119, 0.008632097137177056, 
     0.008594677915202095, 0.008557440135297233, 0.008520383121148225, 
     0.008483506011333568, 0.00844680813099821, 0.008410288621246828, 
     0.008373946808897626, 0.008337781837794205, 0.008301793036631562, 
     0.008265979552194451, 0.008230340715247924, 0.008194875675709925, 
     0.00815958376659909, 0.008124464141148879, 0.008089516134805476, 
     0.008054738904290717, 0.008020131787643233, 0.007985693945237071, 
     0.007951424717859427, 0.007917323269691688, 0.00788338894441729, 
     0.007849620910171612, 0.007816018513673919, 0.007782580927152219, 
     0.0077493075004934076, 0.007716197410148947, 0.007683250009297607, 
     0.007650464478737737, 0.007617840175057075, 0.007585376283517028, 
     0.00755307216422448, 0.007520927007013204, 0.007488940175612744, 
     0.00745711086453192, 0.007425438441220094, 0.007393922104957417, 
     0.0073625612270041205, 0.007331355011501922, 0.0073003028336070365, 
     0.007269403902407061, 0.007238657597033766, 0.007208063131599341, 
     0.007177619889285238, 0.007147327089301529, 0.007117184118948317, 
     0.007087190202601685, 0.0070573447317443866, 0.007027646935981662, 
     0.006998096211038199, 0.006968691791806794, 0.006939433078308757, 
     0.006910319310778277, 0.006881349893583646, 0.006852524072349896, 
     0.006823841255838526, 0.0067953006951106485, 0.006766901803363163, 
     0.006738643837134546, 0.006710526214095492, 0.006682548196299251, 
     0.006654709205925072, 0.006627008510574706, 0.006599445536967233, 
     0.006572019558283135, 0.006544730005809254, 0.006517576158331665, 
     0.006490557451729706, 0.006463673170418667, 0.006436922754892139, 
     0.006410305495215207, 0.006383820836514516, 0.00635746807452254, 
     0.006331246659015063, 0.0063051558914067486, 0.006279195226135907, 
     0.006253363970311544, 0.006227661583045408, 0.006202087377150352, 
     0.006176640816420078, 0.006151321219378417, 0.006126128054507196, 
     0.0061010606460460085, 0.006076118467168864, 0.0060513008478336305, 
     0.006026607265908451, 0.006002037057069878, 0.005977589703880175, 
     0.005953264547732941, 0.005929061075882659, 0.005904978635436414, 
     0.005881016718337218, 0.005857174677400243, 0.005833452009251652, 
     0.005809848072407517, 0.005786362368170153, 0.005762994260747701, 
     0.005739743256110072, 0.005716608724147025, 0.005693590175486092, 
     0.00567068698568668, 0.005647898670022561, 0.005625224609709401, 
     0.005602664324654503, 0.005580217201714978, 0.0055578827654177475, 
     0.0055356604082452705, 0.005513549659328976, 0.005491549916759323, 
     0.005469660714256012, 0.005447881455498967, 0.00542621167877887, 
     0.005404650793345469, 0.00538319834204212, 0.005361853739667661, 
     0.005340616533598896, 0.005319486144162022, 0.005298462123247137, 
     0.005277543896685096, 0.005256731020858324, 0.005236022927078692, 
     0.005215419176199168, 0.005194919204988166, 0.0051745225787466625, 
     0.005154228739674298, 0.0051340372574968035, 0.005113947579818949, 
     0.0050939592807673125, 0.005074071813324973, 0.005054284755994788, 
     0.0050345975671106085, 0.005015009829526441, 0.004995521006898703, 
     0.0049761306864068424, 0.004956838337001032, 0.004937643550159933, 
     0.004918545800098043, 0.004899544682566515, 0.004880639677014201, 
     0.004861830383437563, 0.0048431162864892695, 0.004824496990383472, 
     0.00480597198494566, 0.004787540878579639, 0.004769203166252219, 
     0.004750958460528456, 0.004732806261484547, 0.0047147461858180395, 
     0.004696777738682148, 0.004678900540877809, 0.00466111410260249, 
     0.0046434180487311, 0.004625811894472232, 0.004608295268745079, 
     0.004590867691735841, 0.004573528796378026, 0.004556278107801618, 
     0.004539115262924219, 0.004522039791785453, 0.004505051335256552, 
     0.004488149428252331, 0.004471333715566987, 0.004454603736955791, 
     0.004437959141105033, 0.00442139947257546, 0.004404924383914371, 
     0.00438853342445276, 0.004372226250567729, 0.004356002416325014, 
     0.004339861581900119, 0.004323803306057842, 0.004307827252740529, 
     0.004291932985376147, 0.004276120171642213, 0.004260388379593754, 
     0.0042447372806116435, 0.0042291664473417005, 0.0042136755548362334, 
     0.004198264180295396, 0.004182932002410892, 0.004167678602900603, 
     0.004152503664063517, 0.004137406772098444, 0.004122387612879442, 
     0.004107445777049361, 0.004092580954025003, 0.004077792738856216, 
     0.004063080824470165, 0.004048444810286524, 0.004033884392710381, 
     0.004019399175493935, 0.004004988858487678, 0.0039906530497389415, 
     0.003976391452511056, 0.0039622036791089514, 0.003948089436176177, 
     0.0039340483402376565, 0.0039200801012844785, 0.0039061843400238563, 
     0.0038923607697616876, 0.003878609015349694, 0.00386492879337583, 
     0.0038513197327984267, 0.0038377815534547024, 0.0038243138883716408, 
     0.003810916460602875, 0.003797588907206025, 0.003784330954418284, 
     0.00377114224328978, 0.003758022503208358, 0.0037449713791785025, 
     0.0037319886037058022, 0.0037190738257108454, 0.0037062267807840116, 
     0.003693447121723716, 0.003680734587172132, 0.003668088833767138, 
     0.0036555096031697346, 0.0036429965558188566, 0.0036305494363613007, 
     0.0036181679089985967, 0.0036058517213303077, 0.0035936005412820463, 
     0.003581414119373082, 0.0035692921272145596, 0.0035572343182123907, 
     0.0035452403676246437, 0.003533310031710769, 0.003521442989337125, 
     0.0035096389995836028, 0.0034978977448861556, 0.0034862189871119934, 
     0.0034746024122279543, 0.003463047784855419, 0.003451554794453339, 
     0.0034401232083641283, 0.0034287527195000535, 0.0034174430978913886, 
     0.003406194039864894, 0.0033950053181055293, 0.00338387663231569, 
     0.003372807757801824, 0.0033617983976030686, 0.003350848329614143, 
     0.0033399572601720247, 0.0033291249697264937, 0.003318351167873414, 
     0.0033076356375843926, 0.0032969780916752216, 0.0032863783156060864, 
     0.003275836025373735, 0.0032653510088936732, 0.0032549229853045935, 
     0.003244551744944065, 0.003234237010053695, 0.0032239785733598446, 
     0.0032137761601679967, 0.003203629565560033, 0.003193538517866258, 
     0.0031835028144907834, 0.0031735221867496884, 0.00316359643433601, 
     0.003153725291512533, 0.00314390856022793, 0.003134145977652617, 
     0.0031244373479576, 0.003114782411181853, 0.0031051809736854243, 
     0.003095632778336771, 0.003086137633651676, 0.0030766952852890146, 
     0.003067305543887009, 0.003057968157855888, 0.003048682939923031, 
     0.0030394496412109767, 0.0030302680765029706, 0.0030211379995948363, 
     0.0030120592272924107, 0.003003031516025788, 0.0029940546845901544, 
     0.0029851284920108744, 0.0029762527590392373, 0.00296742724725693, 
     0.002958651779338138, 0.0029499261193819373, 0.0029412500919522118, 
     0.0029326234636265465, 0.0029240460608253504, 0.002915517652565879, 
     0.0029070380670919464, 0.0028986070758216793, 0.0028902245087892094, 
     0.0028818901397747957, 0.002873603800569841, 0.002865365267278061, 
     0.0028571743734151223, 0.0028490308973696007, 0.0028409346743484905, 
     0.0028328854849866804, 0.0028248831661496017, 0.0028169275006800242, 
     0.002809018327068989, 0.0028011554303287813, 0.0027933386505433117, 
     0.0027855677748561134, 0.002777842644911306, 0.0027701630499455125, 
     0.002762528833130488, 0.0027549397857578963, 0.002747395752494622, 
     0.0027398965266494557, 0.0027324419543520435, 0.002725031830890496, 
     0.0027176660038249396, 0.002710344270385168, 0.002703066479529629, 
     0.002695832430392285, 0.0026886419732978827, 0.0026814949092472014, 
     0.0026743910898993956, 0.0026673303180848877, 0.002660312446765487, 
     0.0026533372805642654, 0.0026464046737140934, 0.0026395144325938756, 
     0.002632666412676117, 0.0026258604220589384, 0.0026190963174232357, 
     0.002612373908549947, 0.0026056930532972755, 0.002599053563092805, 
     0.002592455296941179, 0.002585898067880679, 0.002579381736031723, 
     0.0025729061160075827, 0.0025664710690140057, 0.0025600764112038176, 
     0.002553722004837872, 0.002547407667573373, 0.0025411332626962997, 
     0.0025348986093333345, 0.0025287035717658623, 0.002522547970555453, 
     0.0025164316709494284, 0.0025103544949099496, 0.0025043163086210917, 
     0.0024983169354116292, 0.0024923562423734965, 0.002486434054168435, 
     0.002480550238767645, 0.002474704622132545, 0.0024688970730853094, 
     0.0024631274188540928, 0.0024573955290840875, 0.0024517012322376164, 
     0.0024460443987552663, 0.002440424858301346, 0.002434842482084586, 
     0.002429297100939473, 0.0024237885868159718, 0.002418316771687387, 
     0.002412881528218386, 0.002407482689490134, 0.0024021201288558715, 
     0.0023967936804741006, 0.002391503218360906, 0.0023862485777220556, 
     0.0023810296332111504, 0.002375846221051626, 0.002370698216509712, 
     0.0023655854567973767, 0.0023605078177690243, 0.0023554651375965203, 
     0.002350457292698443, 0.0023454841221784094, 0.0023405455029956407, 
     0.002335641275157874, 0.0023307713161419175, 0.0023259354668325226, 
     0.0023211336052015113, 0.0023163655729840937, 0.002311631248625029, 
     0.002306930474683957, 0.0023022631300570378, 0.0022976290581028843, 
     0.0022930281381479973, 0.002288460214325086, 0.0022839251663705007, 
     0.002279422839166736, 0.0022749531128400243, 0.00227051583299894, 
     0.0022661108801401973, 0.0022617381005753407, 0.002257397375152709, 
     0.002253088550864333, 0.0022488115088919107, 0.0022445660968860677, 
     0.0022403521963441832, 0.0022361696555542334, 0.002232018356312167, 
     0.0022278981475227174, 0.002223808911263899, 0.002219750497037242, 
     0.0022157227871869305, 0.002211725631791978, 0.002207758913447461, 
     0.0022038224827912404, 0.0021999162226546075, 0.0021960399842162882, 
     0.002192193650529747, 0.0021883770732972823, 0.002184590135781126, 
     0.0021808326901905104, 0.0021771046199836543, 0.002173405777860781, 
     0.0021697360474639596, 0.0021660952819691484, 0.0021624833651907784, 
     0.0021589001507659653, 0.002155345522670645, 0.00215181933498923, 
     0.0021483214718489617, 0.00214485178776836, 0.0021414101670164183, 
     0.0021379964645332743, 0.0021346105647207817, 0.00213125232292891, 
     0.0021279216236841283, 0.002124618322735139, 0.002121342304725421, 
     0.002118093425792018, 0.0021148715706884786, 0.0021116765959304892, 
     0.0021085083863753677, 0.0021053667989084333, 0.002102251718485127, 
     0.002099163002352083, 0.002096100535557858, 0.0020930641757027765, 
     0.0020900538079241483, 0.0020870692901690355, 0.002084110507659777, 
     0.0020811773186839087, 0.002078269608545706, 0.00207538723586758, 
     0.0020725300860332785, 0.002069698017995165, 0.0020668909172146073, 
     0.002064108642969664, 0.0020613510807980986, 0.0020586180903000473, 
     0.0020559095570890557, 0.002053225341084368, 0.0020505653279752796, 
     0.0020479293779978426, 0.0020453173769176616, 0.0020427291852858917, 
     0.002040164688945617, 0.0020376237487620226, 0.0020351062506573864, 
     0.002032612055810463, 0.0020301410502250234, 0.0020276930953935274, 
     0.002025268077404071, 0.0020228658580635555, 0.002020486323547778, 
     0.0020181293359793897, 0.0020157947816258136, 0.002013482522927312, 
     0.002011192446247368, 0.00200892441434628, 0.0020066783136885326, 
     0.002004454007357434, 0.002002251381923889, 0.0020000703007977145, 
     0.0019979106506621542, 0.0019957722952575383, 0.001993655121385824, 
     0.0019915589931223665, 0.0019894837973946835, 0.0019874293986181404, 
     0.001985395683853074, 0.0019833825178603415, 0.001981389787840796, 
     0.0019794173589067023, 0.001977465118407543, 0.0019755329318133555, 
     0.001973620686630753, 0.001971728248694343, 0.0019698555056767474, 
     0.0019680023237843396, 0.0019661685908650126, 0.0019643541735045018, 
     0.001962558959735557, 0.001960782816531258, 0.001959025632119156, 
     0.001957287273868009, 0.0019555676302104186, 0.00195386656891952, 
     0.0019521839786435095, 0.001950519727568925, 0.0019488737045704038, 
     0.001947245778257214, 0.0019456358377415593, 0.0019440437520650729, 
     0.0019424694105888893, 0.001940912682796931, 0.0019393734583108768, 
     0.0019378516070671272, 0.00193634701895975, 0.0019348595643880534, 
     0.0019333891335305397, 0.0019319355972601102, 0.0019304988460519317, 
     0.0019290787512634038, 0.0019276752036787833, 0.0019262880751510598, 
     0.0019249172567861687, 0.0019235626209439776, 0.0019222240590648352, 
     0.0019209014440269604, 0.0019195946676179812, 0.0019183036032460743, 
     0.00191702814305914, 0.001915768161007102, 0.001914523549611219, 
     0.0019132941833750424, 0.0019120799552063879, 0.001910880740174455, 
     0.001909696431586866, 0.001908526905090584, 0.001907372054406371, 
     0.0019062317557711553, 0.001905105903332215, 0.001903994373928717, 
     0.0019028970621478788, 0.0019018138454434431, 0.0019007446188560049, 
     0.001899689260466262, 0.0018986476657816527, 0.0018976197135222486, 
     0.0018966052996757835, 0.0018956043036141474, 0.0018946166218188143, 
     0.0018936421343259476, 0.0018926807381241992, 0.0018917323139264507, 
     0.0018907967592419188, 0.0018898739554726518, 0.0018889638006617806, 
     0.001888066176912942, 0.0018871809828164803, 0.0018863081011900036, 
     0.0018854474311843137, 0.0018845988563433293, 0.001883762276391466, 
     0.0018829375756112543, 0.0018821246543138158, 0.001881323397532511, 
     0.001880533706178161, 0.001879755466047119, 0.001878988578662802, 
     0.0018782329305966428, 0.001877488423997444, 0.0018767549462237053, 
     0.001876032400062296, 0.001875320673670677, 0.0018746196704863536, 
     0.0018739292794775438, 0.0018732494047448084, 0.0018725799360788176, 
     0.0018719207782555035, 0.001871271821899546, 0.0018706329724744025, 
     0.0018700041214502181, 0.001869385174989999, 0.0018687760254206733, 
     0.0018681765796166646, 0.0018675867307728774, 0.0018670063864868638, 
     0.0018664354408325491, 0.0018658738021421763, 0.0018653213653795923, 
     0.0018647780396231308, 0.0018642437207373231, 0.0018637183185578159, 
     0.0018632017298604276, 0.0018626938652491893, 0.0018621946224216502, 
     0.0018617039127611023, 0.0018612216348971233, 0.001860747701002991, 
     0.0018602820106504282, 0.0018598244768132355, 0.0018593750000152512, 
     0.0018589334940411456, 0.0018584998603766683, 0.0018580740136275391, 
     0.0018576558562510342, 0.0018572453036839183, 0.001856842259364452, 
     0.0018564466395702478, 0.0018560583487298278, 0.0018556773039712854, 
     0.0018553034107225024, 0.001854936586971493, 0.0018545767391544112, 
     0.0018542237861284472, 0.0018538776353467909, 0.001853538206544869, 
     0.001853205408201471, 0.0018528791609391455, 0.0018525593742706678, 
     0.0018522459697144003, 0.0018519388578253145, 0.001851637961026106, 
     0.001851343190921971, 0.0018510544708482614, 0.0018507717134682465, 
     0.00185049484303808, 0.0018502237732867743, 0.001849958429399244, 
     0.0018496987261777328, 0.001849444589743707, 0.0018491959359799486, 
     0.0018489526919520719, 0.0018487147746305361, 0.0018484821120325257, 
     0.00184825462222313, 0.0018480322341783548, 0.001847814867064701, 
     0.0018476024508240648, 0.001847394905730968, 0.0018471921627001035, 
     0.0018469941431204263, 0.0018468007788861713, 0.0018466119925069837, 
     0.0018464277168632043, 0.0018462478755912487, 0.001846072402563968, 
     0.001845901222550458, 0.001845734270422329, 0.0018455714720870904, 
     0.0018454127634211978, 0.0018452580714761492, 0.0018451073331391735, 
     0.0018449604766111562, 0.0018448174397958758, 0.0018446781520488494, 
     0.001844542552296037, 0.0018444105710526508, 0.0018442821482723224, 
     0.0018441572156348675, 0.001844035714126931, 0.0018439175765976733, 
     0.0018438027450719634, 0.0018436911535728924, 0.0018435827451686155, 
     0.0018434774550605787, 0.00184337522736517, 0.0018432759984664533, 
     0.001843179713533862, 0.0018430863101381884, 0.001842995734506607, 
     0.001842907925400576, 0.0018428228301095933, 0.0018427403885895798, 
     0.0018426605491968049, 0.001842583253085294, 0.001842508449682458, 
     0.001842436081343894, 0.0018423660985723953, 0.0018422984449284602, 
     0.0018422330719944327, 0.0018421699245388756, 0.0018421089552277336, 
     0.0018420501100406422, 0.0018419933427311342, 0.0018419386004927642, 
     0.0018418858381705498, 0.0018418350041746558, 0.0018417860544454006, 
     0.001841738938612098, 0.0018416936137141317, 0.0018416500306023228, 
     0.0018416081474188157, 0.00184156791623814, 0.001841529296308852, 
     0.0018414922409312091, 0.0018414567104637943, 0.0018414226594344444, 
     0.0018413900493153513, 0.0018413588358635914, 0.0018413289816685274, 
     0.0018413004437179581, 0.001841273185721969, 0.0018412471659003512, 
     0.0018412223490874863, 0.0018411986947362289, 0.0018411761688088336, 
     0.0018411547319920625, 0.0018411343513796829, 0.001841114988892966, 
     0.0018410966127608936, 0.0018410791861395903, 0.0018410626783970248, 
     0.0018410470539242617, 0.0018410322832321541, 0.0018410183319464645, 
     0.0018410051717249788, 0.0018409927694275914, 0.0018409810978632579, 
     0.001840970125125046, 0.0018409598251775685, 0.001840950167345686, 
     0.0018409411267544264, 0.0018409326739585886, 0.0018409247852487435, 
     0.0018409174324072143, 0.0018409105928956914, 0.001840904239720944, 
     0.001840898351521933, 0.0018408929025260192, 0.0018408878725562669, 
     0.0018408832370558723, 0.0018408789770396853, 0.0018408750691608715, 
     0.0018408714956348552, 0.0018408682343175333, 0.0018408652686350638, 
     0.0018408625776371568, 0.0018408601459726313, 0.0018408579538739245, 
     0.0018408559872267554, 0.0018408542274324696, 0.001840852661630941, 
     0.0018408512723749704, 0.001840850048079922, 0.0018408489724277366, 
     0.0018408480351362058, 0.0018408472209873773, 0.0018408465210363024, 
     0.0018408459211265733, 0.0018408454136968242, 0.001840844985599577, 
     0.0018408446307207579, 0.0018408443368475985, 0.001840844099404625, 
     0.0018408439070044167, 0.0018408437567481231, 0.0018408436379029512, 
     0.0018408435494706246, 0.0018408434810843833, 0.0018408434340487195, 
     0.0018408433978137713, 0.001840843376834869, 0.0018408433591087202, 
     0.0018408433546764607, 0.0018408433456386915, 0.0018408433801880082, 
     -0.004376262127177481, -0.004376217025006468, -0.004376081727698982, 
     -0.004375856262945467, -0.004375540676932227, -0.00437513503429031, 
     -0.004374639418090193, -0.004374053929820357, -0.004373378689364129, 
     -0.004372613834970355, -0.0043717595232205374, -0.00437081592899099, 
     -0.00436978324541102, -0.004368661683816382, -0.00436745147369866, 
     -0.00436615286265009, -0.00436476611630422, -0.004363291518272135, 
     -0.0043617293700745395, -0.004360079991069468, -0.004358343718375883, 
     -0.004356520906792923, -0.004354611928715109, -0.004352617174043319, 
     -0.004350537050091664, -0.004348371981490278, -0.004346122410084096, 
     -0.00434378879482752, -0.0043413716116751395, -0.004338871353468546, 
     -0.004336288529819218, -0.00433362366698746, -0.004330877307757683, 
     -0.004328050011309677, -0.004325142353086262, -0.004322154924657216, 
     -0.004319088333579565, -0.004315943203254245, -0.004312720172779198, 
     -0.004309419896798937, -0.004306043045350665, -0.004302590303706984, 
     -0.0042990623722152545, -0.0042954599661336225, -0.004291783815463764, 
     -0.00428803466478052, -0.0042842132730583, -0.004280320413494461, 
     -0.004276356873329601, -0.004272323453664928, -0.004268220969276689, 
     -0.0042640502484277915, -0.004259812132676583, -0.004255507476682925, 
     -0.004251137148011647, -0.0042467020269333355, -0.004242203006222615, 
     -0.004237640990953981, -0.004233016898295188, -0.00422833165729832, 
     -0.004223586208688622, -0.004218781504651052, -0.00421391850861477, 
     -0.004208998195035521, -0.004204021549176054, -0.004198989566884582, 
     -0.004193903254371372, -0.0041887636279835895, -0.004183571713978434, 
     -0.004178328548294569, -0.004173035176322019, -0.00416769265267056, 
     -0.004162302040936696, -0.0041568644134692585, -0.004151380851133707, 
     -0.004145852443075241, -0.004140280286480799, -0.004134665486339917, 
     -0.004129009155204675, -0.004123312412948678, -0.004117576386525184, 
     -0.004111802209724539, -0.004105991022930768, -0.004100143972877678, 
     -0.004094262212404316, -0.004088346900210053, -0.004082399200609053, 
     -0.004076420283284715, -0.00407041132304357, -0.004064373499569166, 
     -0.0040583079971757375, -0.004052216004561881, -0.004046098714564259, 
     -0.0040399573239113164, -0.004033793032977322, -0.004027607045536548, 
     -0.004021400568517715, -0.004015174811758944, -0.0040089309877630284, 
     -0.004002670311453328, -0.003996393999930193, -0.003990103272228053, 
     -0.0039837993490732275, -0.0039774834526424925, -0.0039711568063225825, 
     -0.0039648206344705846, -0.003958476162175206, -0.0039521246150192755, 
     -0.003945767218843193, -0.00393940519950969, -0.003933039782669671, 
     -0.003926672193529539, -0.003920303656619764, -0.003913935395564866, 
     -0.003907568632854953, -0.003901204589618737, -0.0038948444853981377, 
     -0.003888489537924572, -0.003882140962896986, -0.003875799973761541, 
     -0.0038694677814932067, -0.0038631455943792074, -0.003856834617804357, 
     -0.0038505360540384277, -0.0038442511020254765, -0.0038379809571753086, 
     -0.0038317268111569902, -0.0038254898516946008, -0.0038192712623651703, 
     -0.00381307222239887, -0.0038068939064815187, -0.003800737484559409, 
     -0.0037946041216466017, -0.003788494977634585, -0.0037824112071044094, 
     -0.0037763539591413684, -0.003770324377152196, -0.0037643235986848747, 
     -0.003758352755251052, -0.0037524129721511154, -0.003746505368301956, 
     -0.0037406310560674796, -0.003734791141091816, -0.003728986722135379, 
     -0.0037232188909136813, -0.003717488731939079, -0.0037117973223652827, 
     -0.003706145731834799, -0.0037005350223293, -0.003694966248022962, 
     -0.00368944045513873, -0.003683958681807576, -0.0036785219579307557, 
     -0.00367313130504514, -0.003667787736191502, -0.003662492255785932, 
     -0.00365724585949431, -0.0036520495341098706, -0.003646904257433868, 
     -0.0036418109981593122, -0.0036367707157579114, -0.0036317843603700904, 
     -0.0036268528726981692, -0.0036219771839026992, -0.003617158215501956, 
     -0.003612396879274567, -0.0036076940771653807, -0.0036030507011944324, 
     -0.003598467633369119, -0.0035939457455995195, -0.003589485899616917, 
     -0.0035850889468954927, -0.0035807557285771987, -0.003576487075399773, 
     -0.0035722838076279228, -0.0035681467349877043, -0.0035640766566039975, 
     -0.003560074360941198, -0.0035561406257469974, -0.0035522762179992693, 
     -0.00354848189385615, -0.003544758398609153, -0.003541106466639463, 
     -0.0035375268213772154, -0.0035340201752639177, -0.003530587229717905, 
     -0.003527228675102834, -0.003523945190699181, -0.003520737444678793, 
     -0.0035176060940823803, -0.0035145517848000404, -0.0035115751515546285, 
     -0.00350867681788818, -0.0035058573961511577, -0.0035031174874945873, 
     -0.0035004576818651366, -0.003497878558002932, -0.0034953806834422526, 
     -0.003492964614515003, -0.0034906308963569576, -0.0034883800629167184, 
     -0.003486212636967421, -0.0034841291301210956, -0.003482130042845697, 
     -0.0034802158644847885, -0.00347838707327977, -0.003476644136394721, 
     -0.0034749875099437453, -0.003473417639020877, -0.003471934957732421, 
     -0.0034705398892317225, -0.0034692328457564025, -0.0034680142286679185, 
     -0.003466884428493495, -0.0034658438249703695, -0.0034648927870923156, 
     -0.0034640316731583947, -0.0034632608308239232, -0.0034625805971535816, 
     -0.0034619912986767207, -0.0034614932514447287, -0.0034610867610904584, 
     -0.003460772122889666, -0.003460549621824512, -0.0034604195326489195, 
     -0.0034603821199559056, -0.003460437638246772, -0.0034605863320021422, 
     -0.0034608284357547903, -0.00346116417416423, -0.003461593762093028, 
     -0.003462117404684814, -0.0034627352974439035, -0.003463447626316585, 
     -0.003464254567773945, -0.0034651562888961774, -0.003466152947458457, 
     -0.0034672446920182014, -0.003468431662003776, -0.003469713987804565, 
     -0.003471091790862391, -0.0034725651837641727, -0.003474134270335886, 
     -0.003475799145737702, -0.003477559896560349, -0.003479416600922561, 
     -0.003481369328569656, -0.0034834181409731397, -0.0034855630914313435, 
     -0.003487804225170994, -0.0034901415794498392, -0.0034925751836600645, 
     -0.0034951050594325883, -0.003497731220742232, -0.003500453674013625, 
     -0.003503272418227887, -0.003506187445029996, -0.003509198738836838, 
     -0.0035123062769459065, -0.0035155100296445766, -0.0035188099603199624, 
     -0.0035222060255692593, -0.0035256981753106083, -0.003529286352894431, 
     -0.0035329704952151053, -0.003536750532823081, -0.0035406263900373564, 
     -0.0035445979850581917, -0.0035486652300801363, -0.0035528280314053324, 
     -0.0035570862895569514, -0.0035614398993928497, -0.0035658887502193625, 
     -0.0035704327259051525, -0.0035750717049952536, -0.0035798055608250233, 
     -0.0035846341616341403, -0.0035895573706806053, -0.0035945750463546975, 
     -0.003599687042292814, -0.0036048932074911923, -0.0036101933864194934, 
     -0.0036155874191342455, -0.0036210751413920444, -0.0036266563847625484, 
     -0.0036323309767411736, -0.0036380987408615164, -0.0036439594968074706, 
     -0.003649913060525014, -0.0036559592443336088, -0.0036620978570371786, 
     -0.003668328704034702, -0.0036746515874303636, -0.0036810663061431818, 
     -0.0036875726560162, -0.003694170429925121, -0.0037008594178864155, 
     -0.003707639407164828, -0.00371451018238036, -0.003721471525614578, 
     -0.0037285232165163358, -0.003735665032406788, -0.0037428967483837962, 
     -0.003750218137425564, -0.003757628970493621, -0.0037651290166350283, 
     -0.003772718043083862, -0.003780395815361916, -0.0037881620973785894, 
     -0.00379601665152999, -0.0038039592387972537, -0.003811989618843941, 
     -0.003820107550112602, -0.003828312789920505, -0.003836605094554437, 
     -0.003844984219364639, -0.003853449918857763, -0.003862001946788945, 
     -0.0038706400562529574, -0.0038793639997743447, -0.003888173529396614, 
     -0.0038970683967704273, -0.003906048353240826, -0.003915113149933471, 
     -0.003924262537839774, -0.0039334962679010614, -0.0039428140910917515, 
     -0.0039522157585013835, -0.003961701021415698, -0.003971269631396519, 
     -0.003980921340360683, -0.0039906559006578505, -0.004000473065147153, 
     -0.004010372587272898, -0.0040203542211390214, -0.004030417721582498, 
     -0.004040562844245682, -0.004050789345647432, -0.004061096983253147, 
     -0.004071485515543682, -0.004081954702083152, -0.004092504303585528, 
     -0.0041031340819801445, -0.004113843800476018, -0.004124633223625048, 
     -0.004135502117384071, -0.0041464502491757186, -0.004157477387948138, 
     -0.004168583304233562, -0.004179767770205681, -0.004191030559735924, 
     -0.0042023714484484545, -0.0042137902137741445, -0.004225286635003251, 
     -0.004236860493337039, -0.004248511571938156, -0.004260239655979843, 
     -0.004272044532694067, -0.004283925991418358, -0.004295883823641632, 
     -0.00430791782304869, -0.004320027785563716, -0.00433221350939251, 
     -0.004344474795063575, -0.0043568114454681185, -0.004369223265898803, 
     -0.004381710064087474, -0.004394271650241617, -0.0044069078370797205, 
     -0.004419618439865529, -0.004432403276441147, -0.004445262167258973, 
     -0.004458194935412533, -0.004471201406666233, -0.004484281409483917, 
     -0.004497434775056342, -0.004510661337327574, -0.004523960933020219, 
     -0.004537333401659606, -0.004550778585596856, -0.004564296330030821, 
     -0.004577886483029021, -0.004591548895547413, -0.004605283421449157, 
     -0.0046190899175222585, -0.004632968243496196, -0.0046469182620574746, 
     -0.004660939838864107, -0.004675032842559066, -0.004689197144782693, 
     -0.004703432620184073, -0.0047177391464314185, -0.004732116604221371, 
     -0.004746564877287301, -0.004761083852406667, -0.004775673419407304, 
     -0.004790333471172724, -0.004805063903646458, -0.004819864615835418, 
     -0.0048347355098122035, -0.004849676490716603, -0.004864687466755974, 
     -0.004879768349204707, -0.004894919052402813, -0.0049101394937535, 
     -0.004925429593719841, -0.004940789275820511, -0.004956218466624604, 
     -0.00497171709574551, -0.004987285095833919, -0.005002922402569952, 
     -0.005018628954654339, -0.0050344046937986974, -0.005050249564714987, 
     -0.005066163515104078, -0.005082146495643431, -0.00509819845997393, 
     -0.005114319364685831, -0.005130509169303934, -0.0051467678362718235, 
     -0.005163095330935365, -0.005179491621525279, -0.005195956679138989, 
     -0.005212490477721584, -0.005229092994045968, -0.0052457642076922445, 
     -0.00526250410102633, -0.005279312659177671, -0.005296189870016243, 
     -0.005313135724128803, -0.005330150214794303, -0.005347233337958541, 
     -0.005364385092208104, -0.005381605478743501, -0.005398894501351534, 
     -0.005416252166376976, -0.005433678482693468, -0.00545117346167368, 
     -0.00546873711715873, -0.005486369465426903, -0.005504070525161626, 
     -0.0055218403174187745, -0.005539678865593151, -0.0055575861953844185, 
     -0.00557556233476216, -0.005593607313930326, -0.0056117211652910075, 
     -0.0056299039234074585, -0.005648155624966462, -0.0056664763087399895, 
     -0.005684866015546228, -0.005703324788209846, -0.00572185267152165, 
     -0.005740449712197584, -0.005759115958836993, -0.005777851461880247, 
     -0.005796656273565729, -0.005815530447886143, -0.005834474040544152, 
     -0.005853487108907405, -0.005872569711962854, -0.00589172191027045, 
     -0.005910943765916205, -0.005930235342464555, -0.005949596704910197, 
     -0.005969027919629123, -0.005988529054329094, -0.0060081001779994925, 
     -0.006027741360860515, -0.0060474526743116985, -0.006067234190879875, 
     -0.006087085984166425, -0.006107008128793926, -0.0061270007003521535, 
     -0.0061470637753434755, -0.006167197431127578, -0.0061874017458655685, 
     -0.006207676798463428, -0.006228022668514892, -0.006248439436243634, 
     -0.006268927182444817, -0.00628948598842606, -0.006310115935947715, 
     -0.0063308171071625105, -0.006351589584554584, -0.006372433450877894, 
     -0.006393348789093939, -0.006414335682308844, -0.006435394213709817, 
     -0.006456524466500991, -0.006477726523838565, -0.006499000468765303, 
     -0.006520346384144468, -0.006541764352592985, -0.006563254456414002, 
     -0.006584816777528834, -0.006606451397408168, -0.006628158397002662, 
     -0.006649937856672861, -0.006671789856118439, -0.006693714474306777, 
     -0.006715711789400909, -0.006737781878686703, -0.006759924818499429, 
     -0.006782140684149613, -0.006804429549848238, -0.006826791488631277, 
     -0.006849226572283391, -0.006871734871261081, -0.006894316454615099, 
     -0.006916971389912126, -0.006939699743155691, -0.0069625015787065404, 
     -0.0069853769592021315, -0.007008325945475439, -0.007031348596473107, 
     -0.007054444969172796, -0.007077615118499811, -0.007100859097243018, 
     -0.007124176955969958, -0.00714756874294123, -0.007171034504024174, 
     -0.00719457428260576, -0.007218188119504642, -0.0072418760528826, 
     -0.007265638118155052, -0.007289474347900838, -0.007313384771771298, 
     -0.007337369416398421, -0.007361428305302294, -0.0073855614587977955, 
     -0.007409768893900276, -0.007434050624230674, -0.007458406659919671, 
     -0.0074828370075110655, -0.007507341669864311, -0.007531920646056239, 
     -0.0075565739312819435, -0.007581301516754778, -0.0076061033896055895, 
     -0.007630979532780981, -0.007655929924940844, -0.0076809545403549746, 
     -0.007706053348798748, -0.007731226315448022, -0.007756473400773149, 
     -0.007781794560432063, -0.0078071897451624595, -0.007832658900673167, 
     -0.007858201967534542, -0.007883818881067975, -0.007909509571234517, 
     -0.007935273962522537, -0.007961111973834586, -0.00798702351837317, 
     -0.0080130085035257, -0.008039066830748554, -0.008065198395450057, 
     -0.008091403086872664, -0.008117680787974093, -0.008144031375307623, 
     -0.00817045471890135, -0.008196950682136526, -0.008223519121624943, 
     -0.008250159887085395, -0.008276872821219057, -0.008303657759584042, 
     -0.008330514530468918, -0.008357442954765294, -0.00838444284583938, 
     -0.008411514009402588, -0.008438656243381214, -0.008465869337785136, 
     -0.008493153074575434, -0.008520507227531133, -0.00854793156211499, 
     -0.008575425835338213, -0.008602989795624263, -0.008630623182671672, 
     -0.008658325727315834, -0.008686097151389944, -0.00871393716758487, 
     -0.008741845479308006, -0.00876982178054128, -0.00879786575569813, 
     -0.008825977079479543, -0.00885415541672908, -0.008882400422287044, 
     -0.008910711740843564, -0.008939089006790874, -0.008967531844074509, 
     -0.008996039866043777, -0.009024612675301023, -0.009053249863550158, 
     -0.009081951011444295, -0.009110715688432395, -0.009139543452604973, 
     -0.009168433850539028, -0.009197386417142059, -0.009226400675495171, 
     -0.009255476136695358, -0.009284612299696888, -0.009313808651151959, 
     -0.009343064665250443, -0.009372379803558803, -0.009401753514858367, 
     -0.00943118523498262, -0.00946067438665381, -0.009490220379318882, 
     -0.009519822608984605, -0.009549480458051875, -0.00957919329514961, 
     -0.00960896047496776, -0.009638781338089715, -0.009668655210823985, 
     -0.00969858140503537, -0.009728559217975682, -0.009758587932113571, 
     -0.00978866681496398, -0.009818795118917168, -0.009848972081067104, 
     -0.009879196923039424, -0.009909468850819095, -0.0099397870545775, 
     -0.009970150708499131, -0.010000558970608187, -0.010031010982594558, 
     -0.010061505869639789, -0.010092042740242606, -0.010122620686044364, 
     -0.010153238781654243, -0.010183896084474477, -0.010214591634525283, 
     -0.01024532445426985, -0.010276093548439277, -0.01030689790385763, 
     -0.010337736489267068, -0.010368608255152985, -0.010399512133569445, 
     -0.010430447037964826, -0.01046141186300762, -0.01049240548441279, 
     -0.01052342675876827, -0.010554474523361997, -0.010585547596009371, 
     -0.010616644774881459, -0.010647764838333587, -0.010678906544734721, 
     -0.010710068632297454, -0.010741249818908895, -0.010772448801962261, 
     -0.010803664258189535, -0.010834894843495176, -0.01086613919279069, 
     -0.010897395919830383, -0.010928663617048385, -0.01095994085539687, 
     -0.010991226184185679, -0.011022518130923298, -0.011053815201159485, 
     -0.011085115878329334, -0.011116418623599135, -0.011147721875713857, 
     -0.011179024050846538, -0.011210323542449588, -0.011241618721108217, 
     -0.011272907934395712, -0.011304189506731276, -0.011335461739239801, 
     -0.01136672290961437, -0.011397971271980938, -0.011429205056765871, 
     -0.011460422470565997, -0.011491621696021623, -0.011522800891692215, 
     -0.011553958191935379, -0.011585091706788743, -0.011616199521855297, 
     -0.011647279698191721, -0.011678330272200537, -0.011709349255525655, 
     -0.011740334634951832, -0.011771284372307506, -0.011802196404371993, 
     -0.01183306864278655, -0.01186389897396976, -0.01189468525903715, 
     -0.011925425333725198, -0.011956117008319958, -0.011986758067590562, 
     -0.012017346270727257, -0.012047879351284697, -0.012078355017130277, 
     -0.012108770950397614, -0.012139124807445388, -0.012169414218822257, 
     -0.012199636789236638, -0.012229790097532927, -0.012259871696673322, 
     -0.012289879113726202, -0.012319809849860319, -0.012349661380345689, 
     -0.012379431154560852, -0.012409116596007227, -0.012438715102329941, 
     -0.012468224045345954, -0.012497640771079146, -0.012526962599803227, 
     -0.012556186826091532, -0.012585310718875021, -0.012614331521507692, 
     -0.012643246451840406, -0.012672052702302384, -0.012700747439991486, 
     -0.012729327806772675, -0.012757790919385194, -0.012786133869558507, 
     -0.012814353724137426, -0.012842447525215938, -0.01287041229028083, 
     -0.012898245012364308, -0.012925942660206637, -0.012953502178428255, 
     -0.012980920487712107, -0.01300819448499564, -0.013035321043673689, 
     -0.013062297013811244, -0.013089119222367147, -0.01311578447342826, 
     -0.013142289548454991, -0.013168631206537206, -0.01319480618466202, 
     -0.013220811197992637, -0.013246642940158735, -0.013272298083558386, 
     -0.013297773279672243, -0.013323065159389013, -0.013348170333343888, 
     -0.0133730853922684, -0.013397806907353368, -0.013422331430623734, 
     -0.013446655495326665, -0.013470775616331775, -0.013494688290545108, 
     -0.013518389997335229, -0.013541877198973339, -0.013565146341085953, 
     -0.013588193853121594, -0.013611016148830328, -0.013633609626757486, 
     -0.01365597067075052, -0.013678095650480431, -0.013699980921976258, 
     -0.01372162282817418, -0.013743017699479795, -0.013764161854345784, 
     -0.013785051599862496, -0.013805683232363749, -0.013826053038046217, 
     -0.013846157293603735, -0.013865992266875266, -0.013885554217508343, 
     -0.013904839397635925, -0.013923844052568484, -0.013942564421499739, 
     -0.013960996738228084, -0.013979137231891318, -0.013996982127716643, 
     -0.014014527647784611, -0.014031770011808161, -0.01404870543792506, 
     -0.01406533014350585, -0.014081640345974937, -0.014097632263647112, 
     -0.014113302116577115, -0.014128646127424111, -0.014143660522329597, 
     -0.014158341531809863, -0.01417268539166124, -0.014186688343880108, 
     -0.014200346637595267, -0.014213656530015084, -0.014226614287386382, 
     -0.014239216185967645, -0.014251458513013987, -0.014263337567776, 
     -0.014274849662509762, -0.0142859911235005, -0.014296758292096881, 
     -0.01430714752575852, -0.014317155199113734, -0.014326777705029962, 
     -0.01433601145569369, -0.014344852883702757, -0.014353298443167456, 
     -0.014361344610823399, -0.014368987887152499, -0.014376224797515196, 
     -0.014383051893290146, -0.014389465753024189, -0.014395462983589132, 
     -0.014401040221348289, -0.01440619413332882, -0.014410921418403007, 
     -0.01441521880847456, -0.014419083069672989, -0.01442251100355217, 
     -0.014425499448295864, -0.014428045279926669, -0.014430145413521002, 
     -0.014431796804426418, -0.014432996449483875, -0.014433741388251271, 
     -0.014434028704231338, -0.014433855526099134, -0.014433219028932947, 
     -0.014432116435443816, -0.014430545017207214, -0.014428502095892122, 
     -0.01442598504449104, -0.01442299128854633, -0.014419518307376191, 
     -0.014415563635295624, -0.014411124862835875, -0.014406199637957346, 
     -0.01440078566725985, -0.014394880717184855, -0.014388482615213945, 
     -0.014381589251057862, -0.014374198577840175, -0.01436630861327018, 
     -0.01435791744080897, -0.014349023210823634, -0.0143396241417331, 
     -0.014329718521140159, -0.014319304706954254, -0.014308381128498698, 
     -0.014296946287607316, -0.014284998759704048, -0.014272537194870198, 
     -0.01425956031889357, -0.014246066934303619, -0.014232055921386677, 
     -0.014217526239186139, -0.014202476926480924, -0.014186907102747654, 
     -0.014170815969099452, -0.014154202809206885, -0.014137066990194316, 
     -0.014119407963516715, -0.0141012252658104, -0.01408251851972294, 
     -0.014063287434715419, -0.014043531807842475, -0.014023251524503259, 
     -0.014002446559168859, -0.013981116976078924, -0.013959262929913764, 
     -0.013936884666434321, -0.013913982523096021, -0.013890556929629337, 
     -0.013866608408592801, -0.013842137575891618, -0.013817145141267686, 
     -0.013791631908753606, -0.013765598777097095, -0.013739046740148347, 
     -0.01371197688721682, -0.013684390403389375, -0.01365628856981725, 
     -0.013627672763963435, -0.01359854445981754, -0.013568905228070334, 
     -0.0135387567362552, -0.013508100748847864, -0.013476939127332443, 
     -0.013445273830225283, -0.013413106913064278, -0.013380440528355016, 
     -0.013347276925482064, -0.013313618450576535, -0.013279467546348338, 
     -0.013244826751874009, -0.013209698702348916, -0.01317408612879474, 
     -0.013137991857730989, -0.013101418810801515, -0.013064370004364985, 
     -0.013026848549040067, -0.012988857649214496, -0.012950400602508912, 
     -0.012911480799204716, -0.012872101721626481, -0.012832266943488754, 
     -0.012791980129197581, -0.012751245033116613, -0.01271006549878834, 
     -0.012668445458120415, -0.012626388930527198, -0.012583900022037308, 
     -0.012540982924356693, -0.012497641913898261, -0.012453881350767946, 
     -0.012409705677718224, -0.012365119419058275, -0.012320127179532934, 
     -0.012274733643159163, -0.01222894357203207, -0.012182761805089745, 
     -0.012136193256848555, -0.012089242916098397, -0.01204191584456978, 
     -0.011994217175561931, -0.011946152112544173, -0.011897725927719592, 
     -0.011848943960563517, -0.011799811616325586, -0.011750334364508196, 
     -0.01170051773731007, -0.011650367328048044, -0.011599888789545291, 
     -0.011549087832499593, -0.011497970223819893, -0.011446541784944607, 
     -0.011394808390129896, -0.011342775964721791, -0.011290450483399961, 
     -0.011237837968407402, -0.011184944487753673, -0.011131776153406004, 
     -0.011078339119456009, -0.011024639580276512, -0.010970683768655681, 
     -0.010916477953923604, -0.010862028440058253, -0.01080734156378606, 
     -0.010752423692664008, -0.010697281223158493, -0.010641920578707904, 
     -0.010586348207784197, -0.010530570581940327, -0.01047459419385911, 
     -0.010418425555389866, -0.010362071195588806, -0.010305537658749498, 
     -0.010248831502439435, -0.010191959295528661, -0.010134927616226912, 
     -0.010077743050114822, -0.010020412188186072, -0.009962941624885679, 
     -0.009905337956161532, -0.009847607777514063, -0.009789757682061473, 
     -0.009731794258605243, -0.009673724089713159, -0.009615553749804722, 
     -0.009557289803256423, -0.009498938802511268, -0.00944050728621009, 
     -0.009382001777329287, -0.009323428781342225, -0.009264794784388857, 
     -0.009206106251471308, -0.009147369624659065, -0.009088591321322255, 
     -0.009029777732376192, -0.008970935220555865, -0.008912070118703331, 
     -0.00885318872808672, -0.008794297316733615, -0.008735402117797936, 
     -0.008676509327942556, -0.008617625105756862, -0.008558755570191501, 
     -0.008499906799029662, -0.00844108482737661, -0.00838229564618713, 
     -0.00832354520081245, -0.00826483938958641, -0.008206184062432169, 
     -0.008147585019509117, -0.008089048009881354, -0.00803057873022751, 
     -0.007972182823573096, -0.007913865878064927, -0.007855633425768716, 
     -0.007797490941509853, -0.00773944384173788, -0.007681497483434838, 
     -0.007623657163047822, -0.007565928115466024, -0.007508315513022504, 
     -0.007450824464540873, -0.007393460014406851, -0.007336227141685411, 
     -0.00727913075926294, -0.007222175713035031, -0.007165366781119624, 
     -0.00710870867311597, -0.0070522060293887485, -0.006995863420398277, 
     -0.006939685346055645, -0.006883676235123975, -0.0068278404446442805, 
     -0.006772182259407556, -0.006716705891451075, -0.006661415479600587, 
     -0.00660631508903638, -0.006551408710905002, -0.006496700261954429, 
     -0.006442193584214301, -0.00638789244469912, -0.006333800535156241, 
     -0.0062799214718358455, -0.006226258795305356, -0.006172815970285165, 
     -0.006119596385528038, -0.0060666033537191, -0.006013840111418869, 
     -0.005961309819025875, -0.005909015560781637, -0.005856960344794457, 
     -0.00580514710310456, -0.005753578691767053, -0.005702257890975516, 
     -0.005651187405202322, -0.0056003698633786516, -0.005549807819090275, 
     -0.005499503750811937, -0.005449460062156343, -0.005399679082160887, 
     -0.005350163065587896, -0.005300914193261426, -0.005251934572416353, 
     -0.005203226237083123, -0.0051547911484835325, -0.005106631195461011, 
     -0.005058748194920778, -0.005011143892303405, -0.004963819962066859, 
     -0.004916778008201088, -0.004870019564749712, -0.004823546096362969, 
     -0.004777358998856691, -0.004731459599801356, -0.004685849159115877, 
     -0.004640528869690314, -0.004595499858012114, -0.004550763184820125, 
     -0.0045063198457608, -0.004462170772071046, -0.0044183168312620915, 
     -0.004374758827828899, -0.004331497503959279, -0.00428853354026734, 
     -0.0042458675565256055, -0.004203500112420253, -0.004161431708303845, 
     -0.004119662785970149, -0.004078193729425165, -0.004037024865679238, 
     -0.003996156465534219, -0.003955588744390686, -0.003915321863049068, 
     -0.003875355928529768, -0.00383569099488612, -0.0037963270640354123, 
     -0.003757264086581648, -0.0037185019626553195, -0.0036800405427440375, 
     -0.0036418796285391727, -0.0036040189737723076, -0.0035664582850668852, 
     -0.0035291972227785924, -0.003492235401850173, -0.0034555723926542018, 
     -0.0034192077218490958, -0.003383140873222417, -0.003347371288546706, 
     -0.0033118983684215218, -0.003276721473127433, -0.0032418399234654255, 
     -0.0032072530016073945, -0.0031729599519313813, -0.003138959981867258, 
     -0.0031052522627263474, -0.0030718359305408594, -0.0030387100868866017, 
     -0.0030058737997148447, -0.002973326104166914, -0.0029410660033973267, 
     -0.002909092469379001, -0.0028774044437165406, -0.002846000838441047, 
     -0.0028148805368123715, -0.002784042394102477, -0.0027534852383858783, 
     -0.0027232078713105463, -0.002693209068875475, -0.0026634875821883925, 
     -0.0026340421382296123, -0.002604871440595702, -0.002575974170248929, 
     -0.002547348986246109, -0.002518994526472941, -0.0024909094083574467, 
     -0.002463092229588564, -0.0024355415688135183, -0.002408255986340132, 
     -0.0023812340248176994, -0.0023544742099224757, -0.0023279750510215207, 
     -0.0023017350418410147, -0.002275752661112697, -0.002250026373224589, 
     -0.0022245546288497038, -0.0021993358655788297, -0.0021743685085313697, 
     -0.0021496509709698895, -0.0021251816548926205, -0.002100958951629782, 
     -0.002076981242417634, -0.002053246898976304, -0.0020297542840653363, 
     -0.002006501752042922, -0.0019834876494027156, -0.001960710315314534, 
     -0.001938168082142572, -0.0019158592759673048, -0.001893782217085122, 
     -0.0018719352205115395, -0.001850316596462382, -0.0018289246508383199, 
     -0.001807757685687534, -0.0017868139996718901, -0.0017660918885111297, 
     -0.0017455896454307781, -0.0017253055615880262, -0.001705237926501576, 
     -0.0016853850284594466, -0.0016657451549307745, -0.0016463165929559336, 
     -0.001627097629540492, -0.001608086552027795, -0.0015892816484754484, 
     -0.0015706812080104452, -0.0015522835211885598, -0.0015340868803324279, 
     -0.001516089579873938, -0.001498289916675615, -0.0014806861903563426, 
     -0.001463276703596412, -0.001446059762446896, -0.0014290336766185805, 
     -0.001412196759775451, -0.0013955473298078993, -0.001379083709110528, 
     -0.001362804224840018, -0.00134670720917775, -0.001330790999572665, 
     -0.0013150539389889778, -0.00129949437613438, -0.0012841106656933951, 
     -0.001268901168541317, -0.00125386425196345, -0.001238998289855231, 
     -0.0012243016629277768, -0.001209772758894611, -0.0011954099726638203, 
     -0.001181211706511835, -0.0011671763702627352, -0.0011533023814493252, 
     -0.0011395881654799878, -0.0011260321557875646, -0.0011126327939841136, 
     -0.001099388529998006, -0.0010862978222170045, -0.0010733591376139088, 
     -0.0010605709518784214, -0.001047931749531764, -0.0010354400240477134, 
     -0.0010230942779566451, -0.001010893022956011, -0.0009988347800042022, 
     -0.0009869180794210475, -0.000975141460971838, -0.0009635034739581294, 
     -0.0009520026772923213, -0.0009406376395791643, -0.0009294069391813688, 
     -0.0009183091642922155, -0.0009073429129924407, -0.0008965067933143445, 
     -0.0008857994232904222, -0.0008752194310092606, -0.0008647654546562791, 
     -0.0008544361425618192, -0.0008442301532342975, -0.0008341461554008864, 
     -0.0008241828280335051, -0.000814338860382275, -0.0008046129519947221, 
     -0.0007950038127424827, -0.0007855101628339557, -0.0007761307328345941, 
     -0.0007668642636733043, -0.0007577095066566538, -0.0007486652234693867, 
     -0.0007397301861828479, -0.0007309031772499549, -0.0007221829895080673, 
     -0.0007135684261687167, -0.0007050583008153062, -0.0006966514373877976, 
     -0.0006883466701755413, -0.0006801428437972709, -0.0006720388131892976, 
     -0.0006640334435811377, -0.0006561256104792669, -0.0006483141996386113, 
     -0.0006405981070422433, -0.0006329762388689506, -0.0006254475114690988, 
     -0.0006180108513285617, -0.000610665195040969, -0.0006034094892682308, 
     -0.0005962426907094204, -0.0005891637660581388, -0.0005821716919682369, 
     -0.0005752654550081824, -0.0005684440516239955, -0.0005617064880908202, 
     -0.0005550517804730466, -0.0005484789545734942, -0.0005419870458909358, 
     -0.0005355750995669707, -0.0005292421703412682, -0.000522987322496251, 
     -0.0005168096298102452, -0.0005107081755001962, -0.0005046820521728167, 
     -0.0004987303617655677, -0.0004928522154960223, -0.00048704673380120723, 
     -0.00048131304628535774, -0.00047565029165780103, 
     -0.00047005761767926024, -0.0004645341810983879, 
     -0.00045907914759678103, -0.0004536916917243682, -0.0004483709968432025, 
     -0.00044311625506187355, -0.0004379266671782559, -0.0004328014426130222, 
     -0.00042773979935144696, -0.0004227409638761317, -0.0004178041711081124, 
     -0.00041292866433890194, -0.00040811369517084525, 
     -0.0004033585234487303, -0.00039866241719955847, -0.0003940246525636528, 
     -0.000389444513734009, -0.0003849212928871076, -0.00038045429012187863, 
     -0.0003760428133902813, -0.0003716861784360008, -0.000367383708724856, 
     -0.0003631347353833269, -0.0003589385971289336, -0.0003547946402086525, 
     -0.00035070221832929886, -0.00034666069259594754, -0.000342669431442387, 
     -0.00033872781056959125, -0.0003348352128763347, -0.0003309910283977861, 
     -0.00032719465423642165, -0.00032344549450071973, 
     -0.0003197429602363905, -0.00031608646936536443, -0.0003124754466173239, 
     -0.0003089093234689924, -0.0003053875380760658, -0.0003019095352128595, 
     -0.0002984747662047443, -0.00029508268886815306, -0.0002917327674435094, 
     -0.0002884244725356889, -0.00028515728104750934, -0.000281930676120677, 
     -0.0002787441470698552, -0.0002755971893241435, -0.00027248930436176685, 
     -0.0002694199996521095, -0.0002663887885910659, -0.0002633951904436479, 
     -0.00026043873028006655, -0.00025751893891894014, 
     -0.0002546353528640846, -0.000251787514248381, -0.00024897497077130346, 
     -0.00024619727564347124, -0.00024345398752493092, 
     -0.0002407446704704116, -0.00023806889386839556, 
     -0.00023542623238706037, -0.0002328162659141763, 
     -0.00023023857950381436, -0.00022769276331702354, 
     -0.00022517841256928603, -0.00022269512747205916, 
     -0.00022024251318097305, -0.00021782017973822926, 
     -0.00021542774202155913, -0.0002130648196874978, 
     -0.00021073103712113264, -0.0002084260233802289, 
     -0.00020614941214576663, -0.00020390084166695078, 
     -0.00020167995471255537, -0.0001994863985168151, 
     -0.00019731982473156836, -0.0001951798893730404, -0.0001930662527747959, 
     -0.00019097857953540267, -0.00018891653847218786, 
     -0.0001868798025698158, -0.0001848680489348614, -0.0001828809587452895, 
     -0.00018091821720579867, -0.00017897951349820366, 
     -0.00017706454073762332, -0.0001751729959237345, 
     -0.00017330457989776364, -0.00017145899729464437, 
     -0.0001696359565008204, -0.00016783516960730018, -0.000166056352368244, 
     -0.00016429922415488684, -0.00016256350791496314, 
     -0.00016084893012749488, -0.000159155220762986, -0.00015748211323911922, 
     -0.00015582934438173744, -0.0001541966543813802, -0.0001525837867550736, 
     -0.00015099048830370974, -0.0001494165090746432, 
     -0.00014786160231990164, -0.00014632552445952767, 
     -0.00014480803504068337, -0.0001433088967017239, 
     -0.00014182787513214356, -0.0001403647390374218, 
     -0.00013891926009976135, -0.0001374912129437124, -0.0001360803750977099, 
     -0.0001346865269604263, -0.00013330945176314447, 
     -0.00013194893553684312, -0.00013060476707534558, 
     -0.0001292767379030977, -0.0001279646422391494, -0.00012666827696564755, 
     -0.00012538744159255375, -0.00012412193822684898, 
     -0.00012287157153802492, -0.00012163614872798973, 
     -0.00012041547949731022, -0.0001192093760157637, -0.000118017652889336, 
     -0.00011684012713148965, -0.0001156766181308474, 
     -0.00011452694762312464, -0.00011339093965955542, 
     -0.0001122684205794267, -0.00011115921897924938, 
     -0.00011006316568592718, -0.0001089800937266115, -0.0001079098383025038, 
     -0.00010685223675940069, -0.00010580712856210909, 
     -0.00010477435526564856, -0.00010375376049029297, 
     -0.00010274518989342884, -0.00010174849114518111, 
     -0.00010076351390092005, -0.00009979010977748783, 
     -0.00009882813232634298, -0.0000978774370103333, 
     -0.00009693788117747525, -0.00009600932403830551, 
     -0.00009509162664025358, -0.0000941846518455655, 
     -0.00009328826430628044, -0.00009240233044265279, 
     -0.00009152671841875776, -0.00009066129812142824, 
     -0.00008980594113643162, -0.00008896052072796227, 
     -0.00008812491181534806, -0.00008729899095306782, 
     -0.00008648263630800778, -0.0000856757276399638, 
     -0.00008487814627949014, -0.00008408977510884587, 
     -0.00008331049854037085, -0.00008254020249793092, 
     -0.0000817787743958153, -0.00008102610312064693, 
     -0.00008028207901078991, -0.00007954659383871747, 
     -0.00007881954079091832, -0.0000781008144507118, 
     -0.00007739031077864726, -0.00007668792709574434, 
     -0.00007599356206439344, -0.00007530711567201152, 
     -0.00007462848921240815, -0.00007395758526987523, 
     -0.00007329430770099094, -0.00007263856161912626, 
     -0.00007199025337669807, -0.00007134929055007606, 
     -0.0000707155819222856, -0.00007008903746828939, 
     -0.00006946956833812356, -0.00006885708684255659, 
     -0.00006825150643664641, -0.00006765274170578743, 
     -0.00006706070834966037, -0.00006647532316865079, 
     -0.00006589650404818657, -0.00006532416994551269, 
     -0.00006475824087445159, -0.0000641986378925001, 
     -0.00006364528308597359, -0.00006309809955742826, 
     -0.00006255701141119509, -0.00006202194374113809, 
     -0.00006149282261653714, -0.00006096957507018913, 
     -0.00006045212908462121, -0.0000599404135805203, 
     -0.00005943435840330446, -0.00005893389431184262, 
     -0.00005843895296537266, -0.00005794946691251285, 
     -0.00005746536957853026, -0.000056986595254626886, 
     -0.00005651307908553157, -0.0000560447570590786, 
     -0.000055581565994117035, -0.000055123443530368934, 
     -0.0000546703281166331, -0.00005422215900091975, 
     -0.00005377887621897371, -0.00005334042058464142, 
     -0.00005290673367870385, -0.00005247775783950692, 
     -0.00005205343615206843, -0.00005163371243898088, 
     -0.00005121853124977754, -0.00005080783785207256, 
     -0.000050401578221221176, -0.00004999969903168163, 
     -0.00004960214764695836, -0.00004920887211118108, 
     -0.00004881982113931071, -0.00004843494410895692, 
     -0.00004805419105080848, -0.000047677512640699955, 
     -0.000047304860190284446, -0.00004693618563929659, 
     -0.000046571441546481946, -0.0000462105810820612, 
     -0.00004585355801890204, -0.00004550032672517962, 
     -0.00004515084215578254, -0.000044805059845171715, 
     -0.00004446293589900102, -0.00004412442698717461, 
     -0.00004378949033568999, -0.00004345808371988177, 
     -0.00004313016545646392, -0.00004280569439697045, 
     -0.000042484629920006214, -0.000042166931924842284, 
     -0.00004185256082390176, -0.000041541477536512314, 
     -0.000041233643481577535, -0.00004092902057151663, 
     -0.00004062757120511498, -0.00004032925826163383, 
     -0.00004003404509384193, -0.000039741895522295856, 
     -0.00003945277382855243, -0.000039166644749589666, 
     -0.000038883473471206394, -0.00003860322562259265, 
     -0.00003832586726991048, -0.00003805136491100082, 
     -0.00003777968546913212, -0.00003751079628785358, 
     -0.00003724466512491302, -0.0000369812601472524, 
     -0.000036720549925067676, -0.000036462503426952636, 
     -0.00003620709001411064, -0.00003595427943563247, 
     -0.00003570404182287061, -0.000035456347684832714, 
     -0.000035211167902686585, -0.0000349684737253053, 
     -0.000034728236763919285, -0.00003449042898776612, 
     -0.000034255022718889544, -0.00003402199062789654, 
     -0.00003379130572890894, -0.00003356294137543854, 
     -0.000033336871255454454, -0.0000331130693873761, 
     -0.000032891510115276186, -0.00003267216810498262, 
     -0.000032455018339395134, -0.000032240036114711403, 
     -0.00003202719703585308, -0.000031816477012793016, 
     -0.00003160785225611377, -0.00003140129927342201, 
     -0.0000311967948650397, -0.00003099431612050104, 
     -0.00003079384041435743, -0.00003059534540278735, 
     -0.000030398809019486842, -0.00003020420947238227, 
     -0.00003001152523963859, -0.000029820735066444598, 
     -0.00002963181796113753, -0.000029444753192080636, 
     -0.00002925952028387306, -0.00002907609901431563, 
     -0.00002889446941073376, -0.000028714611747020194, 
     -0.00002853650654004613, -0.000028360134546795403, 
     -0.0000281854767608632, -0.000028012514409661984, 
     -0.000027841228951026693, -0.000027671602070490756, 
     -0.000027503615677980465, -0.00002733725190516697, 
     -0.000027172493102244678, -0.000027009321835348294, 
     -0.000026847720883426936, -0.000026687673235730775, 
     -0.000026529162088755957, -0.00002637217084381518, 
     -0.00002621668310405485, -0.00002606268267209316, 
     -0.000025910153547116164, -0.000025759079922577107, 
     -0.000025609446183366226, -0.00002546123690358459, 
     -0.0000253144368437805, -0.00002516903094877531, 
     -0.00002502500434498478, -0.000024882342338306174, 
     -0.00002474103041150803, -0.000024601054222165004, 
     -0.000024462399600116337, -0.000024325052545470906, 
     -0.000024188999226119568, -0.000024054225975805658, 
     -0.000023920719291692893, -0.00002378846583248757, 
     -0.000023657452416086528, -0.00002352766601772707, 
     -0.000023399093767714544, -0.000023271722949615813, 
     -0.000023145540998041547, -0.000023020535496903706, 
     -0.000022896694177244142, -0.000022774004915540996, 
     -0.000022652455731588334, -0.000022532034786867126, 
     -0.000022412730382471515, -0.000022294530957513444, 
     -0.000022177425087113697, -0.000022061401480848598, 
     -0.00002194644898079485, -0.000021832556560019043, 
     -0.00002171971332067252, -0.000021607908492519036, 
     -0.00002149713143108224, -0.000021387371616221408, 
     -0.000021278618650313888, -0.00002117086225687667, 
     -0.00002106409227879483, -0.000020958298676981424, 
     -0.00002085347152865688, -0.000020749601026041403, 
     -0.000020646677474674926, -0.000020544691292150424, 
     -0.00002044363300648752, -0.000020343493254881084, 
     -0.000020244262782125837, -0.000020145932439409448, 
     -0.000020048493182769697, -0.000019951936071914025, 
     -0.00001985625226872321, -0.00001976143303611033, 
     -0.000019667469736558092, -0.000019574353831005524, 
     -0.00001948207687742874, -0.000019390630529755336, 
     -0.000019300006536482884, -0.000019210196739629424, 
     -0.000019121193073378485, -0.000019032987563060862, 
     -0.000018945572323850996, -0.000018858939559745934, 
     -0.000018773081562314443, -0.000018687990709717526, 
     -0.000018603659465465283, -0.000018520080377481826, 
     -0.000018437246076888284, -0.00001835514927708729, 
     -0.000018273782772589405, -0.000018193139438118194, 
     -0.00001811321222746604, -0.00001803399417263005, 
     -0.000017955478382688307, -0.00001787765804296405, 
     -0.00001780052641394096, -0.000017724076830444715, 
     -0.000017648302700565186, -0.00001757319750489354, 
     -0.00001749875479546575, -0.00001742496819500893, 
     -0.00001735183139591553, -0.000017279338159516433, 
     -0.000017207482315084965, -0.000017136257759121583, 
     -0.000017065658454387403, -0.00001699567842920718, 
     -0.00001692631177653351, -0.00001685755265326344, 
     -0.000016789395279338837, -0.00001672183393707728, 
     -0.000016654862970277757, -0.000016588476783586073, 
     -0.000016522669841640663, -0.000016457436668429448, 
     -0.000016392771846462278, -0.000016328670016164766, 
     -0.000016265125875056436, -0.0000162021341771571, 
     -0.000016139689732203036, -0.000016077787405053986, 
     -0.000016016422114942054, -0.000015955588834902914, 
     -0.000015895282591016945, -0.00001583549846187426, 
     -0.000015776231577841402, -0.000015717477120532355, 
     -0.000015659230322098105, -0.000015601486464720782, 
     -0.000015544240879899468, -0.000015487488947973387, 
     -0.000015431226097435003, -0.000015375447804452486, 
     -0.000015320149592208672, -0.000015265327030431405, 
     -0.000015210975734755737, -0.000015157091366271964, 
     -0.00001510366963088508, -0.000015050706278898305, 
     -0.00001499819710438261, -0.000014946137944767497, 
     -0.000014894524680231501, -0.000014843353233296896, 
     -0.000014792619568254778, -0.000014742319690751106, 
     -0.00001469244964723365, -0.000014643005524554772, 
     -0.000014593983449431279, -0.000014545379588065647, 
     -0.000014497190145601288, -0.00001444941136576492, 
     -0.000014402039530339407, -0.000014355070958815049, 
     -0.000014308502007875662, -0.00001426232907106548, 
     -0.000014216548578282508, -0.000014171156995444624, 
     -0.000014126150824012906, -0.000014081526600665607, 
     -0.000014037280896830736, -0.000013993410318369606, 
     -0.000013949911505121166, -0.000013906781130595311, 
     -0.00001386401590152049, -0.000013821612557560704, 
     -0.000013779567870874381, -0.000013737878645830222, 
     -0.000013696541718581004, -0.000013655553956785695, 
     -0.000013614912259203834, -0.000013574613555420128, 
     -0.000013534654805438253, -0.000013495032999423928, 
     -0.000013455745157318513, -0.000013416788328582668, 
     -0.000013378159591803675, -0.00001333985605446782, 
     -0.000013301874852570912, -0.000013264213150389073, 
     -0.000013226868140111656, -0.000013189837041621678, 
     -0.000013153117102127609, -0.000013116705595946091, 
     -0.000013080599824150922, -0.000013044797114369637, 
     -0.000013009294820433537, -0.000012974090322171737, 
     -0.000012939181025078319, -0.000012904564360119166, 
     -0.000012870237783392777, -0.000012836198775960976, 
     -0.000012802444843510501, -0.0000127689735161743, 
     -0.000012735782348213002, -0.000012702868917849195, 
     -0.000012670230826957973, -0.000012637865700884343, 
     -0.000012605771188155402, -0.000012573944960310641, 
     -0.000012542384711608205, -0.0000125110881588616, 
     -0.000012480053041163515, -0.000012449277119722903, 
     -0.000012418758177582469, -0.000012388494019478351, 
     -0.000012358482471554181, -0.000012328721381222626, 
     -0.000012299208616901877, -0.000012269942067866725, 
     -0.000012240919643993062, -0.000012212139275616818, 
     -0.000012183598913279014, -0.000012155296527598968, 
     -0.000012127230109022715, -0.00001209939766768305, 
     -0.0000120717972331771, -0.000012044426854416031, 
     -0.00001201728459940629, -0.00001199036855512115, 
     -0.000011963676827265692, -0.000011937207540166477, 
     -0.000011910958836535593, -0.000011884928877355661, 
     -0.0000118591158416634, -0.00001183351792643589, 
     -0.000011808133346375138, -0.000011782960333789, 
     -0.00001175799713839287, -0.000011733242027193691, 
     -0.000011708693284289817, -0.00001168434921075607, 
     -0.000011660208124452241, -0.000011636268359921706, 
     -0.000011612528268182206, -0.000011588986216636878, 
     -0.000011565640588879222, -0.000011542489784595108, 
     -0.000011519532219370649, -0.0000114967663246021, 
     -0.000011474190547315672, -0.000011451803350061322, 
     -0.000011429603210744536, -0.00001140758862253062, 
     -0.000011385758093661943, -0.000011364110147384247, 
     -0.000011342643321759592, -0.000011321356169589077, 
     -0.00001130024725823553, -0.000011279315169544386, 
     -0.000011258558499677198, -0.000011237975859027455, 
     -0.000011217565872058483, -0.000011197327177220347, 
     -0.0000111772584267959, -0.000011157358286812997, 
     -0.0000111376254368988, -0.000011118058570195885, 
     -0.000011098656393205144, -0.000011079417625719561, 
     -0.000011060341000665833, -0.000011041425264036584, 
     -0.000011022669174736626, -0.000011004071504512174, 
     -0.000010985631037804543, -0.000010967346571689789, 
     -0.000010949216915718087, -0.000010931240891856698, 
     -0.00001091341733434767, -0.000010895745089638112, 
     -0.000010878223016243605, -0.00001086084998468301, 
     -0.000010843624877336835, -0.000010826546588391785, 
     -0.000010809614023701372, -0.000010792826100724403, 
     -0.000010776181748390646, -0.000010759679907040069, 
     -0.000010743319528292053, -0.000010727099574992963, 
     -0.000010711019021076814, -0.000010695076851514678, 
     -0.000010679272062184603, -0.000010663603659816777, 
     -0.000010648070661867552, -0.00001063267209645873, 
     -0.000010617407002264153, -0.00001060227442844931, 
     -0.000010587273434550352, -0.000010572403090419196, 
     -0.000010557662476110123, -0.000010543050681819234, 
     -0.000010528566807770681, -0.000010514209964166463, 
     -0.000010499979271069044, -0.000010485873858350006, 
     -0.00001047189286557701, -0.000010458035441961263, 
     -0.000010444300746250644, -0.00001043068794667601, 
     -0.000010417196220842643, -0.000010403824755678644, 
     -0.000010390572747329209, -0.000010377439401109227, 
     -0.000010364423931393144, -0.000010351525561575535, 
     -0.000010338743523950646, -0.000010326077059681753, 
     -0.000010313525418684849, -0.000010301087859595013, 
     -0.00001028876364965151, -0.000010276552064663372, 
     -0.00001026445238890081, -0.000010252463915058755, 
     -0.000010240585944148279, -0.00001022881778545704, 
     -0.000010217158756452807, -0.000010205608182740043, 
     -0.000010194165397959923, -0.000010182829743754831, 
     -0.000010171600569668264, -0.000010160477233101903, 
     -0.000010149459099219869, -0.000010138545540920777, 
     -0.000010127735938728584, -0.000010117029680759335, 
     -0.000010106426162633775, -0.000010095924787431286, 
     -0.000010085524965603734, -0.000010075226114934586, 
     -0.000010065027660453591, -0.000010054929034388879, 
     -0.000010044929676093235, -0.00001003502903199492, 
     -0.000010025226555521234, -0.00001001552170704692, 
     -0.000010005913953826283, -9.996402769946449*^-6, -9.98698763624316*^-6, 
     -9.977668040271485*^-6, -9.96844347621377*^-6, -9.959313444856905*^-6, 
     -9.95027745349711*^-6, -9.941335015919777*^-6, -9.932485652303421*^-6, 
     -9.923728889199417*^-6, -9.915064259443938*^-6, -9.906491302128275*^-6, 
     -9.89800956252571*^-6, -9.889618592046926*^-6, -9.881317948174151*^-6, 
     -9.873107194425438*^-6, -9.864985900273132*^-6, -9.856953641126294*^-6, 
     -9.849009998243503*^-6, -9.841154558706355*^-6, -9.83338691534821*^-6, 
     -9.82570666672074*^-6, -9.818113417022979*^-6, -9.810606776072676*^-6, 
     -9.80318635923555*^-6, -9.79585178739562*^-6, -9.788602686885323*^-6, 
     -9.781438689452962*^-6, -9.774359432206387*^-6, -9.767364557572017*^-6, 
     -9.760453713233582*^-6, -9.753626552104483*^-6, -9.746882732261506*^-6, 
     -9.740221916916755*^-6, -9.733643774357495*^-6, -9.727147977915884*^-6, 
     -9.720734205901602*^-6, -9.714402141584314*^-6, -9.708151473128466*^-6, 
     -9.70198189356753*^-6, -9.695893100739908*^-6, -9.689884797269631*^-6, 
     -9.683956690508296*^-6, -9.678108492501005*^-6, -9.672339919941986*^-6, 
     -9.666650694140031*^-6, -9.661040540963517*^-6, -9.65550919081568*^-6, 
     -9.65005637858757*^-6, -9.644681843633913*^-6, -9.639385329706165*^-6, 
     -9.634166584947643*^-6, -9.629025361826838*^-6, -9.623961417123936*^-6, 
     -9.618974511874522*^-6, -9.614064411357739*^-6, -9.609230885028407*^-6, 
     -9.604473706518615*^-6, -9.599792653570077*^-6, -9.59518750802537*^-6, 
     -9.590658055779116*^-6, -9.58620408675082*^-6, -9.581825394845742*^-6, 
     -9.577521777938883*^-6, -9.573293037824266*^-6, -9.569138980196364*^-6, 
     -9.565059414607075*^-6, -9.561054154458057*^-6, -9.55712301694776*^-6, 
     -9.553265823052407*^-6, -9.549482397497957*^-6, -9.545772568731319*^-6, 
     -9.542136168884332*^-6, -9.538573033762355*^-6, -9.535083002802325*^-6, 
     -9.53166591905871*^-6, -9.528321629163927*^-6, -9.525049983318512*^-6, 
     -9.521850835257998*^-6, -9.51872404222906*^-6, -9.515669464962464*^-6, 
     -9.512686967666156*^-6, -9.509776417973545*^-6, -9.506937686954262*^-6, 
     -9.50417064906249*^-6, -9.501475182140939*^-6, -9.498851167379347*^-6, 
     -9.496298489311593*^-6, -9.493817035781164*^-6, -9.491406697934694*^-6, 
     -9.489067370193397*^-6, -9.486798950243188*^-6, -9.484601339007956*^-6, 
     -9.482474440640209*^-6, -9.480418162503136*^-6, -9.478432415150034*^-6, 
     -9.476517112316553*^-6, -9.474672170897131*^-6, -9.472897510933391*^-6, 
     -9.471193055605073*^-6, -9.469558731209537*^-6, -9.46799446715529*^-6, 
     -9.466500195941142*^-6, -9.46507585315559*^-6, -9.463721377449289*^-6, 
     -9.462436710545163*^-6, -9.461221797209925*^-6, -9.46007658525428*^-6, 
     -9.45900102551829*^-6, -9.457995071869608*^-6, -9.457058681183828*^-6, 
     -9.456191813352367*^-6, -9.455394431254385*^-6, -9.454666500777816*^-6, 
     -9.454007990780905*^-6, -9.45341887311999*^-6, -9.452899122608366*^-6, 
     -9.452448717054341*^-6, -9.452067637209908*^-6, -9.451755866809933*^-6, 
     -9.451513392536443*^-6, -9.451340204046058*^-6, -9.451236293924651*^-6, 
     -9.451201657780667*^-6, -0.004376262141268708, -0.004376234440522995, 
     -0.0043761513429389385, -0.0043760128621963, -0.004375819021419337, 
     -0.004375569852741435, -0.0043752653976198135, -0.0043749057065844065, 
     -0.004374490839420738, -0.004374020864992475, -0.0043734958613659905, 
     -0.0043729159156680195, -0.00437228112417562, -0.004371591592193566, 
     -0.004370847434120474, -0.004370048773338086, -0.004369195742259563, 
     -0.004368288482226222, -0.0043673271435414876, -0.004366311885372288, 
     -0.004365242875771118, -0.004364120291580136, -0.004362944318443019, 
     -0.004361715150710544, -0.004360432991443399, -0.004359098052318271, 
     -0.004357710553622555, -0.004356270724160347, -0.004354778801239682, 
     -0.00435323503057799, -0.004351639666282446, -0.004349992970754474, 
     -0.0043482952146637706, -0.004346546676851482, -0.00434474764429839, 
     -0.004342898412026553, -0.004340999283061952, -0.004339050568334524, 
     -0.004337052586635589, -0.0043350056645160865, -0.00433291013623912, 
     -0.004330766343676427, -0.004328574636256134, -0.004326335370857508, 
     -0.004324048911754227, -0.004321715630507267, -0.004319335905904024, 
     -0.004316910123849358, -0.004314438677300698, -0.004311921966157316, 
     -0.004309360397191679, -0.00430675438393689, -0.004304104346614523, 
     -0.004301410712020382, -0.00429867391344892, -0.004295894390577363, 
     -0.004293072589386959, -0.004290208962045594, -0.004287303966826004, 
     -0.0042843580679868655, -0.004281371735688309, -0.004278345445871546, 
     -0.0042752796801718675, -0.004272174925796895, -0.004269031675437107, 
     -0.0042658504271430395, -0.004262631684233501, -0.004259375955171685, 
     -0.004256083753471301, -0.004252755597571777, -0.004249392010742471, 
     -0.004245993520957054, -0.004242560660795977, -0.004239093967320133, 
     -0.004235593981971817, -0.0042320612504477715, -0.004228496322598739, 
     -0.004224899752302085, -0.0042212720973601415, -0.004217613919372477, 
     -0.004213925783633248, -0.004210208259003169, -0.004206461917806083, 
     -0.004202687335700864, -0.004198885091577173, -0.0041950557674275395, 
     -0.004191199948242537, -0.004187318221883041, -0.0041834111789749795, 
     -0.004179479412781967, -0.004175523519099848, -0.004171544096129758, 
     -0.004167541744372589, -0.004163517066502648, -0.004159470667262208, 
     -0.004155403153335852, -0.004151315133245298, -0.004147207217224567, 
     -0.004143080017115227, -0.004138934146242468, -0.0041347702193108874, 
     -0.004130588852281714, -0.004126390662269205, -0.00412217626741912, 
     -0.004117946286805914, -0.0041137013403125065, -0.0041094420485285185, 
     -0.004105169032631415, -0.004100882914285811, -0.004096584315526254, 
     -0.004092273858657695, -0.004087952166139943, -0.004083619860489419, 
     -0.004079277564165488, -0.004074925899473641, -0.0040705654884536525, 
     -0.004066196952784402, -0.004061820913674032, -0.004057437991766359, 
     -0.004053048807033196, -0.004048653978682553, -0.004044254125053099, 
     -0.004039849863524293, -0.0040354418104130915, -0.004031030580886075, 
     -0.004026616788858516, -0.004022201046908592, -0.004017783966178921, 
     -0.004013366156292868, -0.004008948225258675, -0.004004530779387993, 
     -0.004000114423202618, -0.003995699759355355, -0.003991287388539365, 
     -0.003986877909411502, -0.003982471918504379, -0.0039780700101521285, 
     -0.003973672776405321, -0.00396928080695924, -0.00396489468907163, 
     -0.003960515007493564, -0.003956142344390135, -0.003951777279273935, 
     -0.0039474203889286906, -0.003943072247345466, -0.003938733425649223, 
     -0.003934404492037785, -0.0039300860117115225, -0.00392577854681501, 
     -0.003921482656369725, -0.003917198896218561, -0.003912927818961632, 
     -0.003908669973903589, -0.0039044259069925553, -0.0039001961607703244, 
     -0.003895981274314394, -0.0038917817831910294, -0.0038875982194004548, 
     -0.0038834311113328172, -0.003879280983716535, -0.00387514835757716, 
     -0.003871033750188842, -0.0038669376750361593, -0.0038628606417687155, 
     -0.00385880315616585, -0.003854765720094434, -0.0038507488314764543, 
     -0.0038467529842499014, -0.003842778668339329, -0.0038388263696198656, 
     -0.003834896569890635, -0.0038309897468418656, -0.0038271063740311635, 
     -0.003823246920853725, -0.0038194118525214883, -0.003815601630036352, 
     -0.003811816710172194, -0.003808057545451107, -0.0038043245841281677, 
     -0.003800618270170721, -0.003796939043245905, -0.003793287338702876, 
     -0.003789663587563046, -0.003786068216505252, -0.003782501647858688, 
     -0.003778964299590892, -0.0037754565853033643, -0.003771978914222423, 
     -0.003768531691197339, -0.0037651153166939812, -0.0037617301867955335, 
     -0.003758376693198845, -0.003755055223217636, -0.0037517661597815184, 
     -0.003748509881441671, -0.0037452867623724126, -0.003742097172379288, 
     -0.003738941476903209, -0.003735820037030842, -0.0037327332095012204, 
     -0.0037296813467183948, -0.0037266647967604976, -0.003723683903394556, 
     -0.0037207390060879243, -0.0037178304400252208, -0.003714958536122037, 
     -0.0037121236210439237, -0.0037093260172223583, -0.0037065660428756675, 
     -0.0037038440120271297, -0.003701160234527876, -0.0036985150160769977, 
     -0.003695908658246314, -0.0036933414585024766, -0.0036908137102335, 
     -0.0036883257027727893, -0.003685877721427334, -0.0036834700475035895, 
     -0.003681102958337338, -0.003678776727321264, -0.0036764916239363362, 
     -0.003674247913781126, -0.0036720458586046697, -0.0036698857163373192, 
     -0.0036677677411250014, -0.0036656921833616457, -0.003663659289724676, 
     -0.003661669303208939, -0.0036597224631633885, -0.0036578190053263666, 
     -0.0036559591618635203, -0.0036541431614042783, -0.0036523712290808547, 
     -0.0036506435865659567, -0.0036489604521127306, -0.0036473220405936506, 
     -0.0036457285635413425, -0.0036441802291885448, -0.003642677242509758, 
     -0.003641219805262159, -0.003639808116028019, -0.0036384423702565194, 
     -0.0036371227603068574, -0.00363584947549086, -0.003634622702116704, 
     -0.0036334426235322547, -0.0036323094201693184, -0.0036312232695876676, 
     -0.003630184346519743, -0.0036291928229153212, -0.0036282488679865105, 
     -0.0036273526482529478, -0.0036265043275872095, -0.003625704067260363, 
     -0.003624952025987649, -0.0036242483599744297, -0.0036235932229620356, 
     -0.003622986766274025, -0.003622429138862147, -0.0036219204873528315, 
     -0.0036214609560931963, -0.0036210506871977646, -0.003620689820594425, 
     -0.003620378494071223, -0.0036201168433222966, -0.003619905001994735, 
     -0.003619743101734304, -0.0036196312722323576, -0.003619569641271374, 
     -0.0036195583347717695, -0.0036195974768371904, -0.003619687189801236, 
     -0.0036198275942724133, -0.0036200188091806977, -0.0036202609518221143, 
     -0.0036205541379050717, -0.003620898481594577, -0.0036212940955582832, 
     -0.003621741091010215, -0.0036222395777564843, -0.0036227896642385625, 
     -0.0036233914575786214, -0.003624045063622216, -0.003624750586983207, 
     -0.0036255081310858843, -0.0036263177982094677, -0.0036271796895295445, 
     -0.0036280939051621156, -0.003629060544204324, -0.0036300797047779726, 
     -0.003631151484069596, -0.0036322759783733788, -0.0036334532831304588, 
     -0.0036346834929713075, -0.0036359667017542394, -0.003637303002607128, 
     -0.0036386924879651585, -0.003640135249611884, -0.0036416313787160995, 
     -0.003643180965872263, -0.0036447841011364827, -0.003646440874066241, 
     -0.0036481513737555097, -0.003649915688873743, -0.0036517339077000764, 
     -0.003653606118161568, -0.0036555324078665005, -0.0036575128641418183, 
     -0.0036595475740654835, -0.003661636624503175, -0.0036637801021396237, 
     -0.003665978093514535, -0.003668230685052974, -0.0036705379631004707, 
     -0.0036729000139523933, -0.0036753169238882195, -0.0036777887791999654, 
     -0.0036803156662256024, -0.00368289767137644, -0.0036855348811696987, 
     -0.003688227382254954, -0.0036909752614458246, -0.0036937786057453757, 
     -0.0036966375023769504, -0.003699552038808567, -0.003702522302782958, 
     -0.003705548382340831, -0.0037086303658500786, -0.003711768342028035, 
     -0.003714962399969859, -0.0037182126291697313, -0.0037215191195483547, 
     -0.0037248819614731834, -0.003728301245785026, -0.0037317770638172613, 
     -0.0037353095074216234, -0.0037388986689863416, -0.0037425446414610978, 
     -0.003746247518374219, -0.003750007393856742, -0.003753824362658564, 
     -0.003757698520171747, -0.0037616299624456577, -0.0037656187862094358, 
     -0.003769665088886143, -0.0037737689686144042, -0.0037779305242616147, 
     -0.0037821498554447375, -0.003786427062542545, -0.0037907622467156974, 
     -0.003795155509917925, -0.0037996069549153864, -0.003804116685296908, 
     -0.0038086848054925486, -0.0038133114207828983, -0.0038179966373169207, 
     -0.003822740562120344, -0.0038275433031127173, -0.0038324049691149274, 
     -0.003837325669865509, -0.0038423055160272898, -0.0038473446192029887, 
     -0.0038524430919409584, -0.0038576010477501376, -0.0038628186011048864, 
     -0.00386809586745928, -0.0038734329632510796, -0.0038788300059153743, 
     -0.003884287113887767, -0.003889804406617306, -0.003895382004568846, 
     -0.0039010200292354225, -0.003906718603139774, -0.0039124778498460635, 
     -0.003918297893960682, -0.0039241788611433515, -0.003930120878107121, 
     -0.0039361240726289715, -0.003942188573549009, -0.003948314510780467, 
     -0.003954502015308245, -0.003960751219198332, -0.003967062255595611, 
     -0.003973435258732774, -0.003979870363927419, -0.0039863677075904205, 
     -0.0039929274272223585, -0.003999549661421401, -0.004006234549879032, 
     -0.004012982233387527, -0.004019792853834945, -0.004026666554212111, 
     -0.004033603478607053, -0.004040603772211511, -0.004047667581314696, 
     -0.004054795053309377, -0.004061986336685047, -0.004069241581033574, 
     -0.004076560937041762, -0.004083944556496617, -0.004091392592277249, 
     -0.004098905198359778, -0.004106482529808727, -0.0041141247427814494, 
     -0.004121831994518962, -0.00412960444335004, -0.004137442248681465, 
     -0.004145345571001768, -0.004153314571870944, -0.004161349413923826, 
     -0.004169450260859235, -0.004177617277443035, -0.004185850629496799, 
     -0.004194150483900488, -0.004202517008580577, -0.00421095037251243, 
     -0.004219450745707923, -0.00422801829921749, -0.004236653205117229, 
     -0.004245355636510649, -0.004254125767515263, -0.004262963773264037, 
     -0.0042718698298914864, -0.004280844114534798, -0.004289886805319477, 
     -0.004298998081360151, -0.0043081781227457, -0.0043174271105398, 
     -0.004326745226765574, -0.0043361326544057895, -0.004345589577387041, 
     -0.0043551161805797135, -0.004364712649781585, -0.00437437917171752, 
     -0.004384115934022641, -0.0043939231252416765, -0.004403800934811635, 
     -0.0044137495530608625, -0.00442376917119128, -0.004433859981277098, 
     -0.004444022176246513, -0.004454255949880141, -0.004464561496792263, 
     -0.004474939012428902, -0.004485388693048566, -0.004495910735720011, 
     -0.004506505338302434, -0.0045171726994429895, -0.0045279130185563975, 
     -0.004538726495822135, -0.004549613332163513, -0.004560573729244544, 
     -0.004571607889448461, -0.0045827160158742, -0.004593898312314419, 
     -0.004605154983251567, -0.004616486233835368, -0.004627892269878494, 
     -0.004639373297833457, -0.004650929524787914, -0.004662561158440944, 
     -0.004674268407097948, -0.004686051479646299, -0.00469791058554986, 
     -0.004709845934823936, -0.004721857738029355, -0.004733946206246895, 
     -0.004746111551070764, -0.004758353984582375, -0.004770673719343394, 
     -0.004783070968368788, -0.004795545945119387, -0.004808098863474214, 
     -0.004820729937722515, -0.004833439382535369, -0.004846227412957155, 
     -0.004859094244376395, -0.004872040092516691, -0.004885065173406775, 
     -0.004898169703370749, -0.0049113538989974176, -0.004924617977129905, 
     -0.0049379621548341045, -0.004951386649387665, -0.004964891678247567, 
     -0.004978477459038417, -0.004992144209519117, -0.005005892147570444, 
     -0.005019721491160855, -0.005033632458333229, -0.005047625267169744, 
     -0.005061700135777885, -0.005075857282254224, -0.0050900969246696565, 
     -0.005104419281032221, -0.005118824569271386, -0.005133313007199843, 
     -0.005147884812496916, -0.0051625402026692375, -0.0051772793950332465, 
     -0.00519210260667471, -0.005207010054430244, -0.005222001954845664, 
     -0.005237078524156521, -0.005252239978245233, -0.00526748653262054, 
     -0.005282818402373326, -0.005298235802155093, -0.0053137389461324685, 
     -0.0053293280479644435, -0.005345003320755597, -0.0053607649770322195, 
     -0.005376613228694046, -0.0053925482869891265, -0.005408570362464255, 
     -0.005424679664938472, -0.005440876403451978, -0.00545716078623838, 
     -0.005473533020672029, -0.005489993313238938, -0.005506541869482556, 
     -0.005523178893973152, -0.005539904590252051, -0.00555671916079952, 
     -0.005573622806977293, -0.0055906157289949444, -0.005607698125850707, 
     -0.005624870195296231, -0.005642132133775623, -0.005659484136388544, 
     -0.005676926396827357, -0.005694459107338682, -0.005712082458658603, 
     -0.005729796639972319, -0.005747601838847533, -0.005765498241192284, 
     -0.005783486031186287, -0.005801565391236927, -0.00581973650190848, 
     -0.005837999541876212, -0.005856354687853505, -0.005874802114543914, 
     -0.005893341994566107, -0.005911974498403884, -0.005930699794328902, 
     -0.005949518048348518, -0.005968429424126226, -0.005987434082927339, 
     -0.006006532183537058, -0.006025723882203885, -0.006045009332555262, 
     -0.006064388685538718, -0.00608386208933498, -0.006103429689296728, 
     -0.006123091627859194, -0.006142848044476489, -0.006162699075529503, 
     -0.006182644854259781, -0.006202685510674759, -0.006222821171479057, 
     -0.006243051959976941, -0.006263377996000959, -0.0062837993958116505, 
     -0.006304316272023465, -0.00632492873350151, -0.006345636885284849, 
     -0.006366440828480255, -0.0063873406601825805, -0.006408336473365578, 
     -0.006429428356799362, -0.0064506163949382056, -0.006471900667834953, 
     -0.006493281251025655, -0.006514758215441077, -0.006536331627288111, 
     -0.006558001547958065, -0.006579768033904855, -0.006601631136550215, 
     -0.006623590902158535, -0.00664564737173881, -0.00666780058091608, 
     -0.006690050559830115, -0.006712397333003439, -0.006734840919236652, 
     -0.006757381331472934, -0.006780018576689913, -0.00680275265576067, 
     -0.006825583563342144, -0.006848511287732482, -0.006871535810755932, 
     -0.006894657107616529, -0.006917875146779394, -0.006941189889820728, 
     -0.006964601291305477, -0.006988109298633465, -0.007011713851913414, 
     -0.007035414883805371, -0.0070592123193909265, -0.007083106076011681, 
     -0.0071070960631357755, -0.007131182182192491, -0.007155364326434908, 
     -0.00717964238077057, -0.0072040162216202505, -0.007228485716744672, 
     -0.007253050725099398, -0.00727771109665754, -0.007302466672260708, 
     -0.007327317283437713, -0.007352262752251542, -0.007377302891114072, 
     -0.007402437502629016, -0.0074276663794024455, -0.007452989303881922, 
     -0.007478406048162964, -0.0075039163738241065, -0.00752952003172918, 
     -0.00755521676185851, -0.007581006293107161, -0.007606888343111973, 
     -0.007632862618045794, -0.0076589288124406085, -0.007685086608977547, 
     -0.007711335678306079, -0.007737675678830141, -0.007764106256523191, 
     -0.007790627044710376, -0.007817237663879671, -0.007843937721460054, 
     -0.007870726811628842, -0.00789760451508582, -0.007924570398856764, 
     -0.00795162401606375, -0.00797876490572484, -0.00800599259252067, 
     -0.008033306586590403, -0.00806070638329445, -0.008088191463006945, 
     -0.00811576129087476, -0.008143415316606386, -0.008171152974227556, 
     -0.008198973681866553, -0.008226876841506345, -0.008254861838766779, 
     -0.008282928042653325, -0.008311074805335947, -0.008339301461894657, 
     -0.008367607330095391, -0.008395991710132628, -0.00842445388440228, 
     -0.008452993117241462, -0.008481608654698769, -0.008510299724271038, 
     -0.008539065534671195, -0.008567905275562752, -0.008596818117325123, 
     -0.008625803210785854, -0.008654859686983794, -0.008683986656899331, 
     -0.00871318321121562, -0.008742448420046988, -0.008771781332698498, 
     -0.008801180977392874, -0.008830646361028767, -0.008860176468906302, 
     -0.008889770264484223, -0.0089194266891046, -0.008949144661749123, 
     -0.00897892307876319, -0.009008760813611733, -0.00903865671660307, 
     -0.009068609614644613, -0.009098618310966729, -0.009128681584878744, 
     -0.009158798191493397, -0.009188966861483456, -0.009219186300806861, 
     -0.00924945519046457, -0.00927977218622706, -0.00931013591839371, 
     -0.009340544991520903, -0.009370997984183355, -0.00940149344870476, 
     -0.009432029910921501, -0.009462605869915836, -0.009493219797782665, 
     -0.009523870139366024, -0.009554555312029473, -0.00958527370539634, 
     -0.009616023681124155, -0.009646803572649352, -0.009677611684966428, 
     -0.009708446294377424, -0.009739305648276545, -0.009770187964905504, 
     -0.009801091433143592, -0.009832014212269534, -0.009862954431758376, 
     -0.009893910191050053, -0.009924879559353603, -0.009955860575423362, 
     -0.009986851247371349, -0.010017849552451894, -0.010048853436882575, 
     -0.01007986081563804, -0.010110869572280683, -0.010141877558764325, 
     -0.010172882595274971, -0.010203882470045481, -0.010234874939207501, 
     -0.010265857726617648, -0.010296828523721371, -0.010327784989391672, 
     -0.01035872474980584, -0.0103896453982973, -0.010420544495246297, 
     -0.010451419567946001, -0.010482268110507613, -0.010513087583741813, 
     -0.010543875415079356, -0.010574628998468647, -0.010605345694312922, 
     -0.010636022829384688, -0.010666657696780497, -0.010697247555853629, 
     -0.010727789632187082, -0.010758281117545294, -0.010788719169866836, 
     -0.010819100913236, -0.010849423437895802, -0.01087968380024099, 
     -0.010909879022852462, -0.010940006094512063, -0.010970061970259877, 
     -0.01100004357143214, -0.011029947785741928, -0.011059771467341427, 
     -0.011089511436927078, -0.011119164481826975, -0.011148727356131916, 
     -0.011178196780808959, -0.011207569443859155, -0.011236842000458444, 
     -0.011266011073142996, -0.01129507325197859, -0.01132402509477464, 
     -0.01135286312728289, -0.011381583843441203, -0.011410183705602702, 
     -0.0114386591448104, -0.011467006561057645, -0.011495222323594293, 
     -0.011523302771219492, -0.011551244212620831, -0.011579042926700442, 
     -0.011606695162947432, -0.011634197141798244, -0.011661545055043838, 
     -0.011688735066224936, -0.011715763311074642, -0.01174262589794975, 
     -0.011769318908309227, -0.011795838397182306, -0.011822180393684214, 
     -0.011848340901521735, -0.011874315899546333, -0.011900101342297817, 
     -0.011925693160596194, -0.01195108726212395, -0.011976279532056714, 
     -0.012001265833685111, -0.012026042009084807, -0.012050603879778412, 
     -0.012074947247445317, -0.012099067894623809, -0.012122961585461615, 
     -0.012146624066458342, -0.012170051067256655, -0.012193238301425892, 
     -0.01221618146729403, -0.012238876248772393, -0.012261318316228436, 
     -0.012283503327351723, -0.012305426928067858, -0.012327084753445496, 
     -0.012348472428651199, -0.01236958556989753, -0.012390419785438637, 
     -0.012410970676559099, -0.012431233838610114, -0.012451204862038578, 
     -0.012470879333463277, -0.012490252836744141, -0.012509320954097654, 
     -0.012528079267205535, -0.012546523358369095, -0.012564648811656457, 
     -0.012582451214094932, -0.012599926156855802, -0.012617069236483909, 
     -0.012633876056119275, -0.012650342226762494, -0.012666463368531982, 
     -0.01268223511196424, -0.012697653099305244, -0.012712712985844258, 
     -0.012727410441237973, -0.012741741150876338, -0.012755700817237951, 
     -0.01276928516128594, -0.012782489923852981, -0.012795310867065725, 
     -0.0128077437757575, -0.01281978445891891, -0.012831428751136367, 
     -0.01284267251406703, -0.012853511637900631, -0.012863942042856642, 
     -0.01287395968066725, -0.012883560536094137, -0.01289274062843002, 
     -0.012901496013032481, -0.012909822782841555, -0.012917717069928055, 
     -0.012925175047024295, -0.012932192929083961, -0.012938766974823256, 
     -0.012944893488289295, -0.012950568820408417, -0.012955789370560137, 
     -0.012960551588129463, -0.01296485197408336, -0.01296868708252364, 
     -0.012972053522262108, -0.012974947958371143, -0.012977367113754147, 
     -0.012979307770690002, -0.01298076677239536, -0.012981741024559165, 
     -0.012982227496893364, -0.012982223224653736, -0.01298172531017501, 
     -0.012980730924374559, -0.012979237308268032, -0.012977241774451982, 
     -0.01297474170859597, -0.012971734570900203, -0.012968217897560525, 
     -0.012964189302196807, -0.012959646477286771, -0.01295458719556129, 
     -0.01294900931140299, -0.012942910762204418, -0.012936289569727337, 
     -0.012929143841419816, -0.012921471771732092, -0.012913271643388735, 
     -0.012904541828657039, -0.012895280790569936, -0.012885487084143167, 
     -0.01287515935754494, -0.012864296353258118, -0.012852896909192741, 
     -0.012840959959788836, -0.012828484537068256, -0.012815469771674682, 
     -0.012801914893860613, -0.012787819234460705, -0.012773182225810706, 
     -0.012758003402650413, -0.012742282402970671, -0.012726018968842746, 
     -0.012709212947190228, -0.01269186429054109, -0.012673973057721229, 
     -0.012655539414526499, -0.012636563634334502, -0.012617046098693288, 
     -0.012596987297848907, -0.012576387831248186, -0.0125552484079789, 
     -0.012533569847183915, -0.012511353078411705, -0.012488599141939656, 
     -0.012465309189032587, -0.012441484482172777, -0.012417126395224659, 
     -0.012392236413569676, -0.012366816134175136, -0.012340867265632625, 
     -0.012314391628129383, -0.012287391153388543, -0.01225986788454212, 
     -0.012231823975971978, -0.012203261693083226, -0.012174183412045295, 
     -0.012144591619465095, -0.01211448891202739, -0.012083877996067562, 
     -0.01205276168711095, -0.012021142909345046, -0.011989024695058298, 
     -0.01195641018401164, -0.011923302622776806, -0.011889705364008216, 
     -0.011855621865681535, -0.011821055690266471, -0.011786010503866715, 
     -0.011750490075294672, -0.011714498275114229, -0.011678039074618937, 
     -0.01164111654477903, -0.011603734855125001, -0.011565898272600766, 
     -0.011527611160354648, -0.011488877976500932, -0.011449703272820626, 
     -0.011410091693434045, -0.011370047973413986, -0.011329576937372018, 
     -0.011288683497987057, -0.011247372654508626, -0.011205649491203977, 
     -0.011163519175781426, -0.011120986957759699, -0.011078058166815159, 
     -0.011034738211076905, -0.010991032575401715, -0.010946946819598896, 
     -0.010902486576637043, -0.010857657550803026, -0.010812465515844544, 
     -0.010766916313067684, -0.010721015849420156, -0.010674770095531668, 
     -0.010628185083742555, -0.010581266906091766, -0.01053402171229572, 
     -0.01048645570768898, -0.010438575151158064, -0.010390386353039911, 
     -0.0103418956730159, -0.01029310951797311, -0.010244034339863987, 
     -0.010194676633535698, -0.010145042934560245, -0.010095139817037494, 
     -0.010044973891401368, -0.009994551802201745, -0.009943880225892137, 
     -0.009892965868595805, -0.009841815463880403, -0.009790435770513755, 
     -0.00973883357023085, -0.009687015665484754, -0.009634988877211412, 
     -0.009582760042581087, -0.009530336012766212, -0.009477723650698605, 
     -0.009424929828845898, -0.009371961426979833, -0.009318825329966295, 
     -0.00926552842554998, -0.009212077602163157, -0.009158479746731736, 
     -0.009104741742507808, -0.009050870466902108, -0.008996872789345176, 
     -0.008942755569150883, -0.008888525653411007, -0.008834189874894675, 
     -0.008779755049980874, -0.008725227976597912, -0.008670615432198487, 
     -0.008615924171743677, -0.008561160925724377, -0.008506332398193959, 
     -0.008451445264840292, -0.008396506171070859, -0.008341521730138997, 
     -0.008286498521285048, -0.008231443087920492, -0.008176361935828665, 
     -0.008121261531409997, -0.008066148299945234, -0.008011028623904948, 
     -0.00795590884127844, -0.007900795243950095, -0.007845694076096602, 
     -0.007790611532632725, -0.0077355537576792805, -0.007680526843080749, 
     -0.007625536826945927, -0.007570589692239401, -0.007515691365397001, 
     -0.007460847714992718, -0.0074060645504304525, -0.00735134762068812, 
     -0.007296702613087043, -0.0072421351521142485, -0.007187650798270781, 
     -0.007133255046973149, -0.007078953327481297, -0.0070247510018800466, 
     -0.0069706533640873074, -0.006916665638915884, -0.0068627929811622005, 
     -0.006809040474748789, -0.006755413131893708, -0.006701915892333629, 
     -0.006648553622573661, -0.006595331115190872, -0.0065422530881642845, 
     -0.00648932418425812, -0.006436548970431434, -0.006383931937300523, 
     -0.006331477498627246, -0.0062791899908596766, -0.006227073672698166, 
     -0.006175132724713117, -0.006123371248987601, -0.006071793268811003, 
     -0.006020402728396631, -0.00596920349264985, -0.005918199346959292, 
     -0.005867393997037689, -0.005816791068785013, -0.005766394108200226, 
     -0.005716206581314308, -0.005666231874171119, -0.005616473292828562, 
     -0.005566934063406287, -0.005517617332152708, -0.005468526165557513, 
     -0.005419663550482379, -0.0053710323943360165, -0.005322635525266123, 
     -0.005274475692394598, -0.005226555566068409, -0.005178877738152409, 
     -0.005131444722336728, -0.005084258954484626, -0.00503732279299366, 
     -0.00499063851919619, -0.004944208337771797, -0.004898034377197638, 
     -0.004852118690209424, -0.004806463254299071, -0.004761069972221472, 
     -0.004715940672536679, -0.0046710771101599055, -0.00462648096694551, 
     -0.004582153852277449, -0.004538097303692303, -0.00449431278750742, 
     -0.0044508016994804335, -0.004407565365472321, -0.004364605042140598, 
     -0.004321921917634739, -0.0042795171123202235, -0.004237391679503662, 
     -0.004195546606185156, -0.004153982813810392, -0.0041127011590486725, 
     -0.00407170243456941, -0.004030987369843236, -0.0039905566319403995, 
     -0.003950410826352378, -0.0039105504978095545, -0.003870976131121038, 
     -0.0038316881520091208, -0.003792686927964748, -0.003753972769096544, 
     -0.0037155459289995546, -0.0036774066056164934, -0.003639554942117533, 
     -0.0036019910277713093, -0.0035647148988337254, -0.0035277265394266914, 
     -0.0034910258824335286, -0.0034546128103834918, -0.003418487156351764, 
     -0.003382648704847599, -0.003347097192717073, -0.0033118323100329305, 
     -0.0032768537009980696, -0.00324216096483533, -0.003207753656689958, 
     -0.0031736312885175576, -0.003139793329983862, -0.003106239209349091, 
     -0.0030729683143633944, -0.003039979993146132, -0.0030072735550754023, 
     -0.002974848271660722, -0.0029427033774253007, -0.0029108380707707064, 
     -0.002879251514850375, -0.002847942838425032, -0.002816911136726258, 
     -0.0027861554723013363, -0.0027556748758657094, -0.002725468347136136, 
     -0.002695534855670914, -0.0026658733416903262, -0.0026364827169036128, 
     -0.0026073618653156593, -0.0025785096440398246, -0.002549924884090072, 
     -0.00252160639117873, -0.0024935529464932054, -0.0024657633074779495, 
     -0.0024382362085950703, -0.0024109703620897806, -0.0023839644587341957, 
     -0.002357217168575686, -0.0023307271416632934, -0.002304493008778456, 
     -0.002278513382143416, -0.002252786856133864, -0.0022273120079691015, 
     -0.0022020873984060414, -0.002177111572410673, -0.002152383059833154, 
     -0.0021279003760602184, -0.0021036620226710804, -0.0020796664880706746, 
     -0.002055912248125999, -0.0020323977667798592, -0.002009121496667719, 
     -0.0019860818797117962, -0.0019632773477182364, -0.00194070632295135, 
     -0.0019183672187111332, -0.0018962584398877435, -0.001874378383519118, 
     -0.0018527254393258111, -0.0018312979902487426, -0.0018100944129644154, 
     -0.0017891130784028816, -0.0017683523522433523, -0.0017478105954126361, 
     -0.0017274861645611254, -0.0017073774125418676, -0.0016874826888671726, 
     -0.0016678003401683677, -0.0016483287106334036, -0.0016290661424474054, 
     -0.0016100109762113538, -0.0015911615513638584, -0.0015725162065811592, 
     -0.0015540732801803576, -0.0015358311105009472, -0.0015177880362898131, 
     -0.0014999423970647229, -0.0014822925334812603, -0.0014648367876785604, 
     -0.0014475735036286958, -0.0014305010274649284, -0.001413617707813761, 
     -0.0013969218961061537, -0.0013804119468926734, -0.0013640862181380578, 
     -0.0013479430715197167, -0.001331980872706011, -0.0013161979916386252, 
     -0.001300592802794939, -0.0012851636854546327, -0.0012699090239465167, 
     -0.0012548272078999004, -0.0012399166324762536, -0.001225175698605598, 
     -0.0012106028132035937, -0.0011961963893933974, -0.0011819548467084811, 
     -0.001167876611300432, -0.001153960116127936, -0.0011402038011509449, 
     -0.0011266061135063233, -0.0011131655076887324, -0.0010998804457133884, 
     -0.001086749397284109, -0.0010737708399435352, -0.0010609432592289256, 
     -0.0010482651488102756, -0.0010357350106341015, -0.0010233513550499452, 
     -0.0010111127009426726, -0.000999017575847804, -0.0009870645160727316, 
     -0.0009752520668011917, -0.0009635787822038245, -0.0009520432255323346, 
     -0.0009406439692197908, -0.0009293795949647868, -0.0009182486938219539, 
     -0.0009072498662765709, -0.0008963817223256211, -0.0008856428815433008, 
     -0.0008750319731530121, -0.000864547636084056, -0.0008541885190351187, 
     -0.0008439532805225302, -0.0008338405889354702, -0.0008238491225762634, 
     -0.0008139775697076915, -0.0008042246285857259, -0.0007945890074992913, 
     -0.0007850694247957468, -0.0007756646089135048, -0.0007663732984005682, 
     -0.0007571942419403921, -0.0007481261983638705, -0.0007391679366686993, 
     -0.0007303182360252086, -0.0007215758857895606, -0.000712939685503696, 
     -0.0007044084449027185, -0.0006959809839092364, -0.0006876561326353251, 
     -0.0006794327313715896, -0.0006713096305839119, -0.0006632856908975646, 
     -0.0006553597830890502, -0.0006475307880655592, -0.0006397975968521884, 
     -0.0006321591105670175, -0.0006246142404039964, -0.0006171619076038759, 
     -0.0006098010434330652, -0.0006025305891507439, -0.0005953494959837676, 
     -0.000588256725090244, -0.000581251247530969, -0.0005743320442295081, 
     -0.0005674981059403839, -0.0005607484332060312, -0.0005540820363218241, 
     -0.0005474979352901977, -0.0005409951597827565, -0.0005345727490917221, 
     -0.0005282297520894236, -0.0005219652271772205, -0.0005157782422425351, 
     -0.000509667874605517, -0.0005036332109738018, -0.0004976733473870816, 
     -0.0004917873891697843, -0.00048597445087377264, -0.0004802336562290979, 
     -0.00047456413808496113, -0.0004689650383587737, -0.0004634355079755166, 
     -0.000457974706815239, -0.00045258180365102205, -0.0004472559760950883, 
     -0.00044199641053554995, -0.00043680230208115596, 
     -0.00043167285449696534, -0.0004266072801480509, 
     -0.00042160479993410757, -0.000416664643232181, -0.0004117860478305124, 
     -0.0004069682598703649, -0.00040221053377912763, -0.0003975121322114158, 
     -0.00039287232598159133, -0.00038829039400423143, 
     -0.0003837656232261879, -0.00037929730856652965, 
     -0.00037488475284820405, -0.00037052726673755956, 
     -0.0003662241686757625, -0.0003619747848179682, -0.0003577784489645727, 
     -0.00035363450250017534, -0.000349542294324728, -0.00034550118079235354, 
     -0.00034151052564243095, -0.00033756969993842636, 
     -0.0003336780819990331, -0.00032983505733695593, -0.0003260400185902556, 
     -0.0003222923654612189, -0.00031859150464791705, -0.0003149368497832171, 
     -0.000311327821366588, -0.00030776384670335344, -0.00030424435983683867, 
     -0.00030076880148790857, -0.00029733661898748756, 
     -0.0002939472662164105, -0.0002906002035384131, -0.00028729489774035125, 
     -0.00028403082196568427, -0.00028080745565512355, 
     -0.00027762428448066295, -0.00027448080028670156, 
     -0.0002713765010246178, -0.0002683108906944217, -0.0002652834792799526, 
     -0.00026229378269107876, -0.0002593413226995431, 
     -0.00025642562688172943, -0.00025354622855520287, 
     -0.0002507026667220998, -0.00024789448600635834, 
     -0.00024512123659777945, -0.00024238247418999215, 
     -0.0002396777599251259, -0.0002370066603325912, -0.00023436874727444885, 
     -0.00023176359788493645, -0.0002291907945165674, -0.0002266499246804649, 
     -0.0002241405809931919, -0.0002216623611178848, -0.0002192148677118414, 
     -0.000216797708368499, -0.0002144104955657726, -0.00021205284660889124, 
     -0.00020972438357949136, -0.00020742473327932018, 
     -0.00020515352718010664, -0.00020291040136813878, 
     -0.00020069499649492584, -0.0001985069577226491, 
     -0.00019634593467565236, -0.00019421158138674096, 
     -0.0001921035562494608, -0.00019002152196530446, 
     -0.00018796514549683196, -0.0001859340980157377, 
     -0.00018392805485677833, -0.00018194669546675235, 
     -0.0001799897033592274, -0.00017805676606442308, 
     -0.00017614757508473464, -0.00017426182584551233, 
     -0.00017239921765141347, -0.00017055945363808655, 
     -0.00016874224072930465, -0.00016694728958955045, 
     -0.00016517431458198934, -0.00016342303372189656, 
     -0.00016169316863545583, -0.00015998444451408245, 
     -0.00015829659007400985, -0.00015662933751150462, 
     -0.0001549824224632202, -0.00015335558396230796, 
     -0.00015174856439959092, -0.0001501611094804873, 
     -0.00014859296818700668, -0.00014704389273551983, 
     -0.00014551363853952892, -0.0001440019641683072, -0.000142508631310425, 
     -0.00014103340473324935, -0.0001395760522472378, -0.0001381363446662479, 
     -0.00013671405577257888, -0.00013530896227814302, 
     -0.00013392084379027012, -0.0001325494827736495, 
     -0.00013119466451687393, -0.00012985617709522387, 
     -0.00012853381133793565, -0.00012722736079176928, 
     -0.0001259366216889899, -0.00012466139291171597, 
     -0.00012340147596065124, -0.00012215667492019428, 
     -0.00012092679642783769, -0.00011971164964006278, 
     -0.00011851104620243461, -0.00011732480021623937, 
     -0.00011615272820928875, -0.00011499464910326386, 
     -0.00011385038418520782, -0.00011271975707560032, 
     -0.00011160259370048886, -0.00011049872226031305, 
     -0.00010940797320265731, -0.00010833017919179221, 
     -0.00010726517508207393, -0.00010621279788816555, 
     -0.00010517288675907081, -0.00010414528294904291, 
     -0.00010312982979222012, -0.00010212637267420574, 
     -0.00010113475900732731, -0.00010015483820287208, 
     -0.00009918646164692161, -0.00009822948267325351, 
     -0.00009728375653974056, -0.00009634914040188152, 
     -0.00009542549328981495, -0.00009451267608244543, 
     -0.00009361055148500772, -0.00009271898400383566, 
     -0.00009183783992444022, -0.00009096698728688817, 
     -0.00009010629586443292, -0.00008925563713948149, 
     -0.00008841488428274232, -0.00008758391212975362, 
     -0.00008676259716057642, -0.00008595081747688908, -0.000085148452782176, 
     -0.00008435538435937416, -0.0000835714950515521, 
     -0.00008279666924011103, -0.00008203079282594668, 
     -0.00008127375320817088, -0.00008052543926576465, 
     -0.00007978574133681231, -0.00007905455120062707, 
     -0.00007833176205747456, -0.0000776172685111673, 
     -0.00007691096654928795, -0.00007621275352621027, 
     -0.00007552252814384043, -0.00007484019043505528, 
     -0.00007416564174492004, -0.00007349878471455947, 
     -0.00007283952326282064, -0.00007218776257057676, 
     -0.00007154340906285943, -0.00007090637039354398, 
     -0.00007027655542794247, -0.00006965387422787175, 
     -0.00006903823803469333, -0.00006842955925476738, 
     -0.0000678277514429204, -0.00006723272928828762, 
     -0.00006664440859816848, -0.00006606270628424763, 
     -0.00006548754034687347, -0.0000649188298616327, 
     -0.00006435649496403283, -0.00006380045683641514, 
     -0.00006325063769302762, -0.00006270696076728701, 
     -0.00006216935029723234, -0.00006163773151312304, 
     -0.00006111203062325097, -0.0000605921748018729, 
     -0.000060078092175396056, -0.0000595697118106235, 
     -0.00005906696370127466, -0.00005856977875655927, 
     -0.00005807808878805215, -0.000057591826498556855, 
     -0.000057110925469314194, -0.000056635320149159904, 
     -0.000056164945842080994, -0.00005569973869664885, 
     -0.00005523963569389056, -0.000054784574637020045, 
     -0.00005433449413961626, -0.000053889333615620906, 
     -0.000053449033267821125, -0.00005301353407812392, 
     -0.000052582777796329966, -0.000052156706930675524, 
     -0.00005173526473690073, -0.00005131839520903198, 
     -0.00005090604306874007, -0.000050498153756371665, 
     -0.00005009467342057276, -0.00004969554890958426, 
     -0.0000493007277611223, -0.00004891015819389559, 
     -0.00004852378909776881, -0.00004814157002550556, 
     -0.000047763451183178305, -0.00004738938342214154, 
     -0.000047019318229696655, -0.00004665320772127286, 
     -0.00004629100463133055, -0.000045932662305765596, 
     -0.000045578134693059166, -0.00004522737633686482, 
     -0.000044880342367396935, -0.0000445369884942288, 
     -0.000044197270997899174, -0.00004386114672290758, 
     -0.00004352857306953793, -0.00004319950798705082, 
     -0.000042873909965711636, -0.000042551738030173155, 
     -0.0000422329517317145, -0.00004191751114180089, 
     -0.00004160537684452671, -0.00004129650993036212, 
     -0.00004099087198877869, -0.00004068842510215306, 
     -0.00004038913183862419, -0.00004009295524613917, 
     -0.00003979985884550217, -0.00003950980662458563, 
     -0.00003922276303155282, -0.0000389386929692407, 
     -0.00003865756178855239, -0.0000383793352830014, 
     -0.00003810397968226572, -0.000037831461646877055, 
     -0.00003756174826197099, -0.00003729480703209965, 
     -0.000037030605875154134, -0.00003676911311731676, 
     -0.000036510297487132436, -0.000036254128110615156, 
     -0.00003600057450548256, -0.000035749606576384796, 
     -0.00003550119460927655, -0.000035255309266794195, 
     -0.000035011921582776144, -0.00003477100295777187, 
     -0.000034532525153686285, -0.00003429646028942618, 
     -0.000034062780835687084, -0.00003383145961070836, 
     -0.00003360246977521569, -0.000033375784828272756, 
     -0.00003315137860236594, -0.00003292922525937246, 
     -0.00003270929928577298, -0.00003249157548872828, 
     -0.00003227602899141774, -0.00003206263522923049, 
     -0.000031851369945216866, -0.000031642209186386095, 
     -0.00003143512929928321, -0.000031230106926384086, 
     -0.0000310271190017923, -0.00003082614274773224, 
     -0.00003062715567035792, -0.00003043013555634032, 
     -0.000030235060468791376, -0.00003004190874394064, 
     -0.00002985065898716897, -0.000029661290069782294, 
     -0.00002947378112514055, -0.00002928811154551926, 
     -0.000029104260978347102, -0.00002892220932315556, 
     -0.000028741936727907767, -0.000028563423586038062, 
     -0.000028386650532875007, -0.000028211598442764698, 
     -0.00002803824842558124, -0.000027866581823930916, 
     -0.00002769658020975877, -0.00002752822538163617, 
     -0.00002736149936144563, -0.000027196384391743938, 
     -0.00002703286293254526, -0.000026870917658736348, 
     -0.000026710531456960227, -0.000026551687423100936, 
     -0.000026394368859242563, -0.00002623855927122983, 
     -0.00002608424236570766, -0.000025931402047739234, 
     -0.000025780022417934155, -0.00002563008777013284, 
     -0.000025481582588599716, -0.000025334491545776584, 
     -0.000025188799499550012, -0.000025044491491063708, 
     -0.000024901552742067616, -0.00002475996865278257, 
     -0.00002461972479932088, -0.000024480806931604604, 
     -0.000024343200970858733, -0.00002420689300759302, 
     -0.000024071869299144977, -0.000023938116267731625, 
     -0.000023805620498054834, -0.000023674368735400714, 
     -0.000023544347883312045, -0.00002341554500173823, 
     -0.000023287947304769827, -0.00002316154215884443, 
     -0.000023036317080533675, -0.000022912259734798583, 
     -0.000022789357932834774, -0.000022667599630380903, 
     -0.000022546972925622893, -0.000022427466057539875, 
     -0.000022309067403871292, -0.000022191765479497658, 
     -0.00002207554893446921, -0.000021960406552438243, 
     -0.000021846327248723583, -0.000021733300068796542, 
     -0.000021621314186393968, -0.000021510358902048803, 
     -0.000021400423641246688, -0.000021291497953005178, 
     -0.00002118357150806881, -0.000021076634097534794, 
     -0.000020970675631100282, -0.000020865686135709292, 
     -0.000020761655753859443, -0.000020658574742286777, 
     -0.000020556433470315205, -0.000020455222418571682, 
     -0.000020354932177377273, -0.000020255553445516817, 
     -0.000020157077028655014, -0.00002005949383814133, 
     -0.000019962794889476218, -0.000019866971301143288, 
     -0.00001977201429311636, -0.000019677915185719412, 
     -0.000019584665398188535, -0.000019492256447548417, 
     -0.000019400679947215408, -0.00001930992760590784, 
     -0.000019219991226282, -0.00001913086270388397, 
     -0.000019042534025814172, -0.00001895499726969996, 
     -0.000018868244602404557, -0.000018782268279028825, 
     -0.000018697060641647524, -0.000018612614118347247, 
     -0.00001852892122199727, -0.00001844597454930528, 
     -0.000018363766779623906, -0.00001828229067403327, 
     -0.00001820153907418349, -0.00001812150490139974, 
     -0.00001804218115554789, -0.00001796356091417538, 
     -0.000017885637331411163, -0.0000178084036371155, 
     -0.000017731853135808974, -0.00001765597920586354, 
     -0.000017580775298447903, -0.000017506234936738112, 
     -0.000017432351714898757, -0.00001735911929731171, 
     -0.000017286531417590752, -0.000017214581877823483, 
     -0.000017143264547614932, -0.00001707257336335407, 
     -0.000017002502327275493, -0.00001693304550674473, 
     -0.000016864197033366886, -0.000016795951102277896, 
     -0.000016728301971257776, -0.000016661243960069802, 
     -0.000016594771449592867, -0.000016528878881163527, 
     -0.000016463560755741522, -0.000016398811633277376, 
     -0.000016334626131890845, -0.000016270998927262856, 
     -0.000016207924751826278, -0.000016145398394178618, 
     -0.00001608341469830144, -0.000016021968562987102, 
     -0.000015961054941074858, -0.000015900668838899348, 
     -0.000015840805315535175, -0.000015781459482265533, 
     -0.000015722626501863398, -0.000015664301588065168, 
     -0.000015606480004859837, -0.000015549157065987677, 
     -0.000015492328134249688, -0.00001543598862102006, 
     -0.000015380133985571165, -0.00001532475973459777, 
     -0.00001526986142156928, -0.000015215434646261388, 
     -0.000015161475054118323, -0.000015107978335812863, 
     -0.000015054940226618747, -0.000015002356505978697, 
     -0.000014950222996900186, -0.000014898535565533752, 
     -0.000014847290120585476, -0.000014796482612913194, 
     -0.000014746109034938802, -0.000014696165420262169, 
     -0.000014646647843102057, -0.000014597552417907319, 
     -0.00001454887529882608, -0.000014500612679311146, 
     -0.000014452760791608805, -0.000014405315906378314, 
     -0.000014358274332196415, -0.000014311632415191271, 
     -0.000014265386538548758, -0.000014219533122164169, 
     -0.000014174068622156402, -0.000014128989530534704, 
     -0.000014084292374728218, -0.00001403997371725181, 
     -0.000013996030155265554, -0.000013952458320237928, 
     -0.000013909254877508686, -0.000013866416525976732, 
     -0.000013823939997668212, -0.00001378182205744306, 
     -0.000013740059502555432, -0.000013698649162373587, 
     -0.00001365758789797258, -0.000013616872601850738, 
     -0.000013576500197512445, -0.000013536467639213781, 
     -0.000013496771911562902, -0.000013457410029250543, 
     -0.000013418379036678328, -0.000013379676007699185, 
     -0.000013341298045239818, -0.000013303242281052235, 
     -0.0000132655058753501, -0.000013228086016577014, 
     -0.000013190979921037027, -0.000013154184832673521, 
     -0.000013117698022710267, -0.000013081516789442854, 
     -0.000013045638457884356, -0.000013010060379555672, 
     -0.000012974779932151656, -0.000012939794519329291, 
     -0.000012905101570380847, -0.000012870698540037197, 
     -0.000012836582908150219, -0.00001280275217949015, 
     -0.000012769203883439746, -0.000012735935573800698, 
     -0.00001270294482849667, -0.000012670229249381459, 
     -0.000012637786461951662, -0.000012605614115162523, 
     -0.00001257370988113688, -0.000012542071454994719, 
     -0.000012510696554573812, -0.000012479582920255241, 
     -0.00001244872831469368, -0.000012418130522656269, 
     -0.000012387787350740361, -0.000012357696627229487, 
     -0.000012327856201821377, -0.0000122982639454803, 
     -0.000012268917750176072, -0.000012239815528733772, 
     -0.000012210955214587582, -0.000012182334761631057, 
     -0.000012153952143972865, -0.00001212580535580138, 
     -0.000012097892411135916, -0.00001207021134370045, 
     -0.000012042760206676517, -0.000012015537072577405, 
     -0.000011988540033018691, -0.000011961767198590674, 
     -0.000011935216698634851, -0.000011908886681107559, 
     -0.000011882775312370136, -0.000011856880777066701, 
     -0.000011831201277908617, -0.000011805735035553402, 
     -0.000011780480288393934, -0.00001175543529244765, 
     -0.000011730598321147789, -0.000011705967665227018, 
     -0.00001168154163252844, -0.000011657318547879198, 
     -0.000011633296752906824, -0.000011609474605928414, 
     -0.00001158585048175695, -0.000011562422771594768, 
     -0.000011539189882843585, -0.000011516150239015193, 
     -0.000011493302279528758, -0.000011470644459627072, 
     -0.00001144817525018645, -0.000011425893137625537, 
     -0.000011403796623719675, -0.000011381884225513501, 
     -0.000011360154475147182, -0.000011338605919764282, 
     -0.000011317237121332047, -0.00001129604665656195, 
     -0.000011275033116741565, -0.000011254195107639904, 
     -0.000011233531249347614, -0.000011213040176194446, 
     -0.000011192720536582182, -0.000011172570992900967, 
     -0.000011152590221378522, -0.000011132776911989006, 
     -0.000011113129768302563, -0.000011093647507402563, 
     -0.00001107432885974051, -0.000011055172569045113, 
     -0.000011036177392190115, -0.000011017342099095472, 
     -0.000010998665472599967, -0.000010980146308374089, 
     -0.000010961783414784413, -0.0000109435756128115, 
     -0.000010925521735911764, -0.000010907620629947319, 
     -0.000010889871153044018, -0.000010872272175521023, 
     -0.000010854822579751447, -0.000010837521260097948, 
     -0.000010820367122777402, -0.000010803359085788625, 
     -0.000010786496078783823, -0.000010769777043004566, 
     -0.00001075320093113876, -0.000010736766707270082, 
     -0.000010720473346743255, -0.000010704319836096878, 
     -0.000010688305172940354, -0.000010672428365897995, 
     -0.000010656688434467749, -0.000010641084408976597, 
     -0.000010625615330449826, -0.000010610280250549328, 
     -0.000010595078231457565, -0.000010580008345814335, 
     -0.00001056506967660078, -0.000010550261317080978, 
     -0.000010535582370683839, -0.000010521031950940686, 
     -0.000010506609181383547, -0.000010492313195471113, 
     -0.000010478143136491668, -0.00001046409815749526, 
     -0.000010450177421188237, -0.000010436380099883452, 
     -0.000010422705375374947, -0.00001040915243889778, 
     -0.000010395720491014495, -0.00001038240874156476, 
     -0.000010369216409552322, -0.00001035614272310423, 
     -0.000010343186919353873, -0.00001033034824439724, 
     -0.000010317625953181874, -0.00001030501930946923, 
     -0.000010292527585717905, -0.000010280150063039858, 
     -0.000010267886031106015, -0.000010255734788086053, 
     -0.000010243695640561212, -0.000010231767903464267, 
     -0.000010219950899986529, -0.000010208243961535784, 
     -0.000010196646427629544, -0.00001018515764585845, 
     -0.000010173776971787638, -0.000010162503768902462, 
     -0.000010151337408531117, -0.000010140277269785681, 
     -0.000010129322739480652, -0.000010118473212073476, 
     -0.000010107728089589548, -0.000010097086781570165, 
     -0.000010086548704980787, -0.00001007611328417874, 
     -0.00001006577995080996, -0.000010055548143775967, 
     -0.00001004541730914814, -0.000010035386900120077, 
     -0.000010025456376926874, -0.00001001562520679585, 
     -0.000010005892863875198, -9.996258829181035*^-6, -9.98672259052186*^-6, 
     -9.977283642456488*^-6, -9.967941486209738*^-6, -9.958695629633293*^-6, 
     -9.949545587131961*^-6, -9.940490879620087*^-6, -9.931531034439514*^-6, 
     -9.922665585326909*^-6, -9.913894072330742*^-6, -9.905216041778997*^-6, 
     -9.896631046197993*^-6, -9.88813864427681*^-6, -9.879738400798595*^-6, 
     -9.871429886591125*^-6, -9.86321267846169*^-6, -9.855086359159983*^-6, 
     -9.847050517307106*^-6, -9.839104747353349*^-6, -9.83124864951688*^-6, 
     -9.823481829742053*^-6, -9.815803899627766*^-6, -9.808214476401115*^-6, 
     -9.800713182839873*^-6, -9.793299647249243*^-6, -9.785973503384456*^-6, 
     -9.778734390417766*^-6, -9.771581952884935*^-6, -9.76451584063965*^-6, 
     -9.757535708791382*^-6, -9.750641217678751*^-6, -9.743832032803425*^-6, 
     -9.737107824791274*^-6, -9.730468269345461*^-6, -9.723913047204261*^-6, 
     -9.717441844082147*^-6, -9.71105435064181*^-6, -9.7047502624331*^-6, 
     -9.69852927986678*^-6, -9.6923911081519*^-6, -9.686335457263298*^-6, 
     -9.680362041898516*^-6, -9.674470581433783*^-6, -9.668660799882987*^-6, 
     -9.662932425858013*^-6, -9.657285192518013*^-6, -9.651718837549492*^-6, 
     -9.646233103098326*^-6, -9.640827735756833*^-6, -9.635502486511329*^-6, 
     -9.630257110704437*^-6, -9.625091367999264*^-6, -9.620005022346243*^-6, 
     -9.614997841936848*^-6, -9.610069599172101*^-6, -9.605220070629987*^-6, 
     -9.6004490370254*^-6, -9.59575628317142*^-6, -9.591141597959718*^-6, 
     -9.586604774310093*^-6, -9.582145609149493*^-6, -9.577763903364638*^-6, 
     -9.573459461789563*^-6, -9.569232093154534*^-6, -9.56508161006779*^-6, 
     -9.561007828974201*^-6, -9.557010570135514*^-6, -9.55308965758944*^-6, 
     -9.54924491913339*^-6, -9.545476186280554*^-6, -9.541783294250002*^-6, 
     -9.538166081916468*^-6, -9.53462439180714*^-6, -9.531158070052248*^-6, 
     -9.527766966376197*^-6, -9.524450934059728*^-6, -9.521209829923775*^-6, 
     -9.518043514299058*^-6, -9.51495185100517*^-6, -9.511934707321538*^-6, 
     -9.508991953973173*^-6, -9.506123465100367*^-6, -9.503329118241478*^-6, 
     -9.50060879430751*^-6, -9.497962377565101*^-6, -9.495389755609692*^-6, 
     -9.492890819356872*^-6, -9.490465463008752*^-6, -9.488113584049218*^-6, 
     -9.48583508321078*^-6, -9.48362986447495*^-6, -9.481497835035597*^-6, 
     -9.479438905297723*^-6, -9.47745298884826*^-6, -9.475540002454568*^-6, 
     -9.473699866037256*^-6, -9.471932502662972*^-6, -9.470237838523037*^-6, 
     -9.468615802931774*^-6, -9.467066328299133*^-6, -9.465589350131617*^-6, 
     -9.464184807012812*^-6, -9.46285264059335*^-6, -9.461592795578326*^-6, 
     -9.460405219725497*^-6, -9.459289863821035*^-6, -9.458246681686827*^-6, 
     -9.457275630157254*^-6, -9.45637666908674*^-6, -9.455549761322026*^-6, 
     -9.454794872714898*^-6, -9.45411197210587*^-6, -9.453501031319063*^-6, 
     -9.452962025157041*^-6, -9.452494931402851*^-6, -9.452099730798127*^-6, 
     -9.451776407069599*^-6, -9.451524946880891*^-6, -9.451345339887029*^-6, 
     -9.45123757866464*^-6, -9.451201658819231*^-6, -1.5050163330060948*^-7, 
     -0.00003420958474571609, -0.00007030421931576078, 
     -0.00010486762317476565, -0.0001400852509021222, 
     -0.00017493569558020273, -0.00021001186566202857, 
     -0.00024492139409549554, -0.00027994013359380985, 
     -0.0003148600449147209, -0.00034984024972198677, -0.0003847516234137205, 
     -0.0004196974743718158, -0.00045458969618277845, -0.0004895005951198757, 
     -0.0005243661058486425, -0.0005592395364727501, -0.0005940721202490662, 
     -0.0006289046832596535, -0.0006636987967042767, -0.0006984866475405394, 
     -0.0007332371207784534, -0.0007679761773670489, -0.0008026780676400871, 
     -0.0008373641183269122, -0.000872012633122546, -0.0009066413971023067, 
     -0.000941231851647349, -0.0009757990150629781, -0.0010103268079603516, 
     -0.0010448280467677041, -0.0010792886457434907, -0.0011137196410045788, 
     -0.0011481085745483448, -0.0011824650232020997, -0.0012167778757748227, 
     -0.0012510554986029645, -0.0012852879080744951, -0.0013194824558683598, 
     -0.0013536301123858265, -0.0013877373709234523, -0.0014217960167184297, 
     -0.00145581181093193, -0.0014897772407541049, -0.00152369743833064, 
     -0.0015575655003048148, -0.001591386014880462, -0.001625152611651515, 
     -0.0016588694057044818, -0.0016925304957781848, -0.001726139583293771, 
     -0.0017596911825095186, -0.0017931886314668175, -0.001826626814557012, 
     -0.0018600087492722914, -0.001893329651475901, -0.001926592254827514, 
     -0.0019597920735339243, -0.0019929315890863906, -0.0020260065854918892, 
     -0.0020590193195319244, -0.0020919658202954135, -0.0021248481437891554, 
     -0.0021576625426768447, -0.0021904108931549344, -0.0022230896526659943, 
     -0.0022557005360414172, -0.0022882401890083615, -0.0023207101813305805, 
     -0.002353107332489224, -0.002385433081637174, -0.002417684409162188, 
     -0.0024498626364778744, -0.0024819648934804378, -0.0025139923953445232, 
     -0.002545942411329424, -0.0025778160606795748, -0.0026096107429592597, 
     -0.0026413274907519106, -0.0026729638258156333, -0.002704520702431469, 
     -0.0027359957572677127, -0.00276738987386104, -0.0027987007972318186, 
     -0.002829929347023927, -0.0028610733706896487, -0.0028921336302061445, 
     -0.0029231080700999707, -0.0029539974003520058, -0.0029847996577027523, 
     -0.003015515505312036, -0.0030461430677147312, -0.0030766829659821643, 
     -0.0031071334084155746, -0.003137494978333458, -0.0031677659641239316, 
     -0.0031979469153315143, -0.003228036197062659, -0.0032580343287449756, 
     -0.0032879397491126215, -0.003317752950842532, -0.0033474724434546937, 
     -0.0033770986959779713, -0.003406630286099421, -0.003436067662062914, 
     -0.0034654094673042053, -0.0034946561319270136, -0.003523806362877685, 
     -0.003552860574565436, -0.0035818175353713524, -0.003610677646273489, 
     -0.0036394397351582203, -0.003668104191668547, -0.0036966699013987712, 
     -0.00372513724459928, -0.0037535051628943186, -0.0037817740289425163, 
     -0.0038099428388280584, -0.003838011959287996, -0.003865980439394122, 
     -0.0038938486415112973, -0.0039216156663151305, -0.003949281873235671, 
     -0.0039768464132487885, -0.0040043096441831376, -0.004031670766084067, 
     -0.0040589301364156284, -0.004086087003127852, -0.004113141724466903, 
     -0.00414009359518263, -0.004166942975366026, -0.004193689205516342, 
     -0.004220332648553486, -0.00424687268972508, -0.004273309695690596, 
     -0.004299643095489914, -0.004325873260363723, -0.00435199966222883, 
     -0.0043780226776841255, -0.004403941820645039, -0.004429757473784768, 
     -0.004455469192172798, -0.0044810773652154585, -0.004506581588322281, 
     -0.004531982258237594, -0.004557279009924772, -0.004582472248020041, 
     -0.004607561646279631, -0.004632547617737506, -0.004657429874204705, 
     -0.004682208837573219, -0.004706884256991655, -0.0047314565636272735, 
     -0.00475592554326794, -0.004780291636732613, -0.004804554665767197, 
     -0.004828715081180127, -0.004852772740009707, -0.004876728103354902, 
     -0.004900581062894903, -0.004924332090285414, -0.004947981111207746, 
     -0.004971528608107458, -0.004994974540040848, -0.005018319400444976, 
     -0.00504156318113451, -0.005064706386709663, -0.005087749041136417, 
     -0.00511069166032136, -0.0051335342997833565, -0.0051562774868515095, 
     -0.005178921308006948, -0.00520146630209161, -0.005223912585965443, 
     -0.00524626071004896, -0.0052685108210039095, -0.005290663480871734, 
     -0.005312718865544925, -0.005334677548705891, -0.0053565397349121125, 
     -0.005378306009485848, -0.005399976605088709, -0.005421552118661438, 
     -0.0054430328104134295, -0.0054644192888633585, -0.005485711841216132, 
     -0.005506911087509451, -0.005528017341395323, -0.005549031234354144, 
     -0.005569953105940109, -0.005590783598983433, -0.005611523078398825, 
     -0.005632172198257721, -0.005652731348296742, -0.005673201193704986, 
     -0.005693582148505295, -0.005713874888866636, -0.005734079852565082, 
     -0.005754197726598251, -0.005774228971965149, -0.005794174286328044, 
     -0.005814034153381026, -0.0058338092812749215, -0.005853500175873546, 
     -0.00587310755562883, -0.005892631948051382, -0.005912074081695913, 
     -0.005931434505199228, -0.005950713957010382, -0.005969913006374184, 
     -0.005989032401416023, -0.006008072731472825, -0.006027034754119299, 
     -0.006045919078271016, -0.0060647264707165555, -0.006083457559439091, 
     -0.006102113120197713, -0.006120693799534598, -0.00613920038192863, 
     -0.006157633531974864, -0.0061759940426144525, -0.0061942825959918355, 
     -0.006212499993246462, -0.006230646933571263, -0.006248724226034218, 
     -0.0062667325863785955, -0.006284672831325673, -0.006302545692673744, 
     -0.006320351994517195, -0.006338092484216903, -0.006355767992955685, 
     -0.006373379283167576, -0.006390927192835067, -0.006408412498979018, 
     -0.0064258360460891185, -0.006443198625289969, -0.006460501087282742, 
     -0.00647774423681599, -0.006494928930503749, -0.006512055986242209, 
     -0.006529126266257133, -0.006546140601119577, -0.0065630998583638, 
     -0.006580004880766602, -0.006596856540865679, -0.006613655693178256, 
     -0.006630403214939001, -0.006647099971944151, -0.006663746845817765, 
     -0.006680344713177697, -0.006696894459729046, -0.006713396972458005, 
     -0.006729853140841899, -0.006746263861786257, -0.006762630028231614, 
     -0.00677895254655821, -0.006795232312860947, -0.0068114702425545876, 
     -0.006827667234579952, -0.006843824212950744, -0.006859942079145921, 
     -0.0068760217653472695, -0.00689206417526504, -0.006908070248823031, 
     -0.006924040891657136, -0.006939977051011983, -0.006955879634144902, 
     -0.006971749595205181, -0.00698758784276906, -0.007003395337479432, 
     -0.007019172988930758, -0.007034921763853638, -0.007050642572562222, 
     -0.007066336387474215, -0.007082004119327225, -0.00709764674583082, 
     -0.00711326517785229, -0.0071288603980032795, -0.007144433316989711, 
     -0.007159984921940995, -0.007175516123113486, -0.007191027911775689, 
     -0.007206521197449201, -0.007221996975168575, -0.0072374561534387025, 
     -0.0072528997306928415, -0.0072683286141404955, -0.007283743805252076, 
     -0.007299146209666539, -0.007314536831535715, -0.00732991657465647, 
     -0.007345286445512139, -0.007360647345789664, -0.007376000283959947, 
     -0.007391346159336011, -0.007406685982038315, -0.007422020648745936, 
     -0.007437351170896826, -0.00745267844228015, -0.007468003475325291, 
     -0.0074833271606796715, -0.0074986505114440875, -0.007513974414876608, 
     -0.007529299884435416, -0.007544627803745931, -0.007559959186315766, 
     -0.007575294911898733, -0.007590635993749974, -0.007605983307517172, 
     -0.007621337865907113, -0.007636700540231295, -0.007652072342358283, 
     -0.007667454139037871, -0.0076828469410165695, -0.007698251610261507, 
     -0.0077136691561193235, -0.007729100435558036, -0.007744546456252569, 
     -0.007760008069960063, -0.007775486282417837, -0.007790981939964936, 
     -0.0078064960461410576, -0.007822029441664621, -0.007837583127623567, 
     -0.007853157938917736, -0.007868754873935053, -0.00788437476156345, 
     -0.007900018597248305, -0.00791568720367688, -0.007931381573115202, 
     -0.007947102521865751, -0.007962851038784077, -0.007978627933608236, 
     -0.007994434191557749, -0.008010270615631202, -0.008026138187192021, 
     -0.008042037702328732, -0.008057970138334137, -0.00807393628422048, 
     -0.008089937113000675, -0.008105973406448946, -0.00812204613309439, 
     -0.008138156067315735, -0.008154304172959528, -0.008170491216855749, 
     -0.008186718157974724, -0.00820298575544872, -0.008219294963183167, 
     -0.00823564653246773, -0.00825204141195914, -0.0082684803449636, 
     -0.008284964274710161, -0.008301493936384624, -0.008318070267614037, 
     -0.008334693995330754, -0.00835136605139005, -0.008368087154341551, 
     -0.008384858230103353, -0.008401679988716788, -0.008418553350001724, 
     -0.008435479015369085, -0.008452457898383623, -0.008469490691707306, 
     -0.008486578302496958, -0.00850372141455025, -0.008520920928467103, 
     -0.008538177519068874, -0.008555492080253396, -0.008572865277756782, 
     -0.008590297998633204, -0.00860779089942749, -0.008625344860212075, 
     -0.008642960528237355, -0.008660638776459206, -0.00867838024273314, 
     -0.008696185792766896, -0.008714056054923177, -0.008731991887532958, 
     -0.008749993909370675, -0.008768062971264746, -0.008786199682308114, 
     -0.008804404885703531, -0.008822679180771351, -0.008841023402968115, 
     -0.008859438141752454, -0.00887792422471645, -0.008896482231369683, 
     -0.008915112981323668, -0.008933817044053277, -0.008952595231075403, 
     -0.008971448101746006, -0.008990376459375135, -0.00900938085311696, 
     -0.009028462077963971, -0.009047620672786853, -0.009066857424151418, 
     -0.009086172860564125, -0.009105567760056185, -0.00912504264068989, 
     -0.009144598271855032, -0.009164235161090401, -0.009183954069038422, 
     -0.009203755492635577, -0.009223640183671665, -0.00924360862840225, 
     -0.009263661569659812, -0.009283799482940471, -0.009304023102014971, 
     -0.009324332891541394, -0.009344729576124413, -0.009365213609505157, 
     -0.009385785707017917, -0.00940644631140745, -0.009427196128632938, 
     -0.009448035590362815, -0.009468965393075984, -0.009489985957283583, 
     -0.009511097969878417, -0.009532301840132382, -0.009553598245245489, 
     -0.00957498758316713, -0.009596470521296663, -0.009618047446176326, 
     -0.009639719015295737, -0.009661485603703628, -0.009683347858869228, 
     -0.009705306144259603, -0.009727361097211257, -0.009749513069519355, 
     -0.009771762688273372, -0.009794110293504115, -0.009816556501937674, 
     -0.009839101641745538, -0.009861746319171654, -0.009884490850430586, 
     -0.009907335831162857, -0.00993028156552572, -0.009953328638432164, 
     -0.009976477341878558, -0.009999728249923377, -0.010023081642295371, 
     -0.010046538082068268, -0.010070097836592894, -0.010093761457824632, 
     -0.010117529200622432, -0.010141401605686187, -0.010165378915265155, 
     -0.010189461658662642, -0.010213650065396297, -0.010237944653227846, 
     -0.010262345638817108, -0.010286853528234888, -0.010311468525152533, 
     -0.010336191123796221, -0.010361021514713402, -0.01038596018012723, 
     -0.010411007297320932, -0.010436163336351481, -0.010461428461092409, 
     -0.010486803129266146, -0.010512287491185856, -0.010537881992065894, 
     -0.010563586768502815, -0.01058940225302384, -0.010615328568346957, 
     -0.010641366134127526, -0.010667515059037121, -0.010693775749668675, 
     -0.010720148300473376, -0.010746633104785042, -0.010773230242654258, 
     -0.010799940093952758, -0.01082676272414374, -0.010853698499427474, 
     -0.010880747470486325, -0.010907909989633025, -0.010935186092568872, 
     -0.010962576117496046, -0.010990080084927417, -0.01101769831872468, 
     -0.011045430823997658, -0.011073277910030377, -0.011101239566307574, 
     -0.011129316087290932, -0.011157507446610537, -0.011185813923653535, 
     -0.011214235475957922, -0.011242772367576329, -0.011271424539709345, 
     -0.011300192240807165, -0.011329075395479499, -0.011358074236298058, 
     -0.011387188671019953, -0.011416418916054098, -0.01144576486203483, 
     -0.011475226708915511, -0.011504804329928944, -0.011534497908271584, 
     -0.011564307299487188, -0.011594232669705289, -0.011624273856484152, 
     -0.01165443100856735, -0.011684703945222228, -0.01171509279747845, 
     -0.011745597365997819, -0.011776217763758949, -0.011806953772494192, 
     -0.011837805486784616, -0.011868772669099819, -0.011899855395267467, 
     -0.01193105340815152, -0.01196236676446088, -0.011993795187101313, 
     -0.012025338713287896, -0.01205699704560596, -0.012088770201391992, 
     -0.0121206578625388, -0.012152660026109659, -0.012184776352922755, 
     -0.012217006819363663, -0.012249351064783925, -0.012281809044476864, 
     -0.012314380375925261, -0.012347064992905651, -0.0123798624906197, 
     -0.012412772780892485, -0.012445795436222134, -0.01247893034603737, 
     -0.012512177059700069, -0.012545535443787592, -0.012579005024082587, 
     -0.012612585643845773, -0.012646276804827349, -0.012680078326495878, 
     -0.012713989686105579, -0.012748010678847085, -0.012782140757004833, 
     -0.012816379690995573, -0.012850726907649842, -0.012885182152104359, 
     -0.012919744825241527, -0.012954414646401617, -0.01298919099001443, 
     -0.013024073549097367, -0.013059061671112981, -0.013094155022219346, 
     -0.013129352922387108, -0.013164655010368499, -0.013200060578107775, 
     -0.013235569236395014, -0.01327118024860359, -0.013306893196995384, 
     -0.013342707315818767, -0.013378622158231676, -0.013414636928793865, 
     -0.01345075115097426, -0.013486963999070813, -0.013523274966269002, 
     -0.013559683196022751, -0.013596188150630604, -0.013632788942111078, 
     -0.0136694850012634, -0.013706275408070652, -0.013743159561211742, 
     -0.013780136508025606, -0.013817205614441521, -0.013854365894537457, 
     -0.013891616680855506, -0.013928956953587807, -0.013966386011244027, 
     -0.014003902799497927, -0.014041506582174058, -0.014079196269788019, 
     -0.014116971090819426, -0.014154829919978991, -0.014192771949734874, 
     -0.014230796018339658, -0.01426890128157719, -0.014307086540582553, 
     -0.014345350913776688, -0.014383693164512145, -0.014422112373162837, 
     -0.014460607264628686, -0.014499176880547646, -0.014537819906692196, 
     -0.014576535345271022, -0.014615321842250338, -0.014654178359712531, 
     -0.014693103503135138, -0.014732096193773985, -0.014771154995932748, 
     -0.014810278789337895, -0.014849466096431735, -0.01488871575470675, 
     -0.014928026244054924, -0.014967396359028927, -0.01500682453628061, 
     -0.015046309526716588, -0.015085849723058776, -0.015125443831861887, 
     -0.015165090201228856, -0.015204787492657811, -0.015244534008945257, 
     -0.015284328365830172, -0.015324168820117697, -0.015364053941087981, 
     -0.015403981938873317, -0.01544395133559935, -0.015483960294048407, 
     -0.015524007288500816, -0.015564090433717316, -0.015604208155448065, 
     -0.01564435851976701, -0.015684539903216305, -0.015724750322525533, 
     -0.01576498810435928, -0.015805251215453862, -0.01584553793193596, 
     -0.015885846169909762, -0.015926174154314268, -0.01596651974999385, 
     -0.016006881130061948, -0.01604725610748795, -0.016087642802934937, 
     -0.016128038976895975, -0.01616844269697366, -0.016208851670598504, 
     -0.01624926391171834, -0.016289677074131745, -0.016330089117554947, 
     -0.01637049764160334, -0.016410900551203665, -0.016451295391256632, 
     -0.016491680011362152, -0.016532051901195947, -0.01657240885451595, 
     -0.0166127483052858, -0.016653067990929957, -0.01669336528923743, 
     -0.016733637880833423, -0.016773883086896303, -0.016814098530813462, 
     -0.01685428147674472, -0.016894429490430487, -0.01693453977863427, 
     -0.01697460984907116, -0.01701463685076268, -0.017054618233053216, 
     -0.017094551086910614, -0.01713443280299826, -0.01717426041395453, 
     -0.017214031251488432, -0.017253742289671224, -0.017293390801023205, 
     -0.017332973700850848, -0.01737248820229274, -0.017411931161735224, 
     -0.017451299732785402, -0.017490590712798647, -0.017529801195746413, 
     -0.01756892791988894, -0.01760796791950574, -0.017646917873746778, 
     -0.01768577475719333, -0.01772453518992124, -0.017763196086859813, 
     -0.017801754009100508, -0.017840205812021753, -0.0178785479978764, 
     -0.017916777362650297, -0.017954890349961988, -0.017992883696622584, 
     -0.018030753787881364, -0.01806849730165487, -0.01810611056515164, 
     -0.018143590197738216, -0.018180932468976632, -0.018218133940095107, 
     -0.018255190823471924, -0.0182920996226784, -0.01832885649344247, 
     -0.01836545788223189, -0.018401899888731275, -0.01843817890293289, 
     -0.018474290969160777, -0.01851023242163705, -0.018545999250086466, 
     -0.018581587733745856, -0.018616993808583008, -0.01865221369971671, 
     -0.018687243290283477, -0.018722078752235933, -0.018756715916891074, 
     -0.01879115090407458, -0.01882537949438402, -0.018859397756646874, 
     -0.018893201421932394, -0.01892678650929074, -0.018960148701547073, 
     -0.018993283969289572, -0.01902618794847929, -0.019058856562654533, 
     -0.019091285402390114, -0.01912347034568559, -0.01915540693930757, 
     -0.01918709101732928, -0.019218518084389343, -0.01924968393235046, 
     -0.019280584025508113, -0.01931121411533562, -0.01934156962767639, 
     -0.01937164627554297, -0.01940143944832615, -0.019430944822615443, 
     -0.01946015775345852, -0.019489073883170685, -0.0195176885346777, 
     -0.01954599731828184, -0.01957399552712172, -0.01960167874186193, 
     -0.019629042228303098, -0.019656081539962986, -0.019682791917869535, 
     -0.01970916889100087, -0.019735207678294776, -0.01976090378691465, 
     -0.019786252416508415, -0.019811249055268106, -0.019835888886470917, 
     -0.019860167382299898, -0.01988407971270005, -0.019907621336927465, 
     -0.01993078741475307, -0.019953573395707795, -0.01997597443266649, 
     -0.01999798596875645, -0.020019603153354177, -0.020040821426624514, 
     -0.020061635937962712, -0.020082042128131684, -0.020102035150181247, 
     -0.020121610449151117, -0.02014076318549963, -0.020159488812339657, 
     -0.02017778250140876, -0.020195639717805587, -0.02021305564853302, 
     -0.020230025774702693, -0.020246545302682814, -0.020262609733738144, 
     -0.020278214297813832, -0.020293354520578528, -0.020308025659875457, 
     -0.02032222327013617, -0.02033594264152994, -0.020349179361715618, 
     -0.02036192875772022, -0.02037418645499663, -0.02038594782206184, 
     -0.020397208526828196, -0.020407963984031784, -0.02041820990880485, 
     -0.020427941766924435, -0.02043715532559382, -0.02044584610654129, 
     -0.020454009933978435, -0.02046164239057877, -0.020468739362580632, 
     -0.020475296498675178, -0.020481309752222118, -0.020486774843075605, 
     -0.02049168779688115, -0.020496044409868564, -0.020499840785197797, 
     -0.020503072800747688, -0.020505736642478886, -0.020507828275246717, 
     -0.02050934397314979, -0.020510279793394426, -0.02051063210359767, 
     -0.020510397058731204, -0.020509571125347105, -0.02050815056162844, 
     -0.020506131938506745, -0.020503511622846256, -0.02050028629542201, 
     -0.020496452437264414, -0.020492006844466924, -0.020486946117717182, 
     -0.020481267173903684, -0.020474966738859394, -0.0204680418557369, 
     -0.020460489380990037, -0.02045230648948712, -0.020443490173755813, 
     -0.020434037745804316, -0.020423946339654237, -0.020413213409840127, 
     -0.020401836237254556, -0.020389812424296223, -0.020377139404051524, 
     -0.020363814932061863, -0.020349836598865228, -0.02033520231835379, 
     -0.020319909843698553, -0.020303957252268502, -0.020287342464961226, 
     -0.020270063727655045, -0.02025211913396822, -0.02023350710321587, 
     -0.02021422590661958, -0.020194274141741533, -0.02017365026216605, 
     -0.020152353048383555, -0.020130381140965162, -0.020107733507869586, 
     -0.020084408981131324, -0.02006040672056408, -0.020035725753982922, 
     -0.020010365437277768, -0.01998432499818953, -0.01995760399272816, 
     -0.019930201852521916, -0.01990211833755501, -0.01987335308710881, 
     -0.01984390606879431, -0.019813777133104057, -0.019782966458715114, 
     -0.019751474110669787, -0.01971930048192558, -0.019686445855182106, 
     -0.019652910840655215, -0.01961869594156723, -0.019583801988122637, 
     -0.019548229706678584, -0.01951198014990025, -0.01947505426962766, 
     -0.0194374533431898, -0.019399178549983503, -0.019360231393925665, 
     -0.019320613283759648, -0.019280325951625675, -0.019239371037109702, 
     -0.01919775050191294, -0.01915546621765751, -0.019112520376636657, 
     -0.019068915083391293, -0.019024652761523157, -0.018979735749055763, 
     -0.018934166701293595, -0.018887948189980578, -0.018841083102189224, 
     -0.018793574243289146, -0.018745424731850938, -0.01869663760643677, 
     -0.018647216216504732, -0.01859716383303305, -0.018546484035411044, 
     -0.018495180325908647, -0.01844325651254104, -0.01839071632739402, 
     -0.018337563805450593, -0.018283802906782626, -0.0182294378913283, 
     -0.01817447294495966, -0.01811891255020105, -0.018062761116181963, 
     -0.01800602334528722, -0.017948703867004027, -0.017890807600495648, 
     -0.017832339392351102, -0.017773304375075058, -0.017713707608748044, 
     -0.01765355443542629, -0.017592850124719835, -0.017531600224097086, 
     -0.017469810208387716, -0.01740748582598753, -0.017344632752292602, 
     -0.017281256931801003, -0.017217364235484273, -0.017152960798783565, 
     -0.01708805268292367, -0.017022646208802457, -0.01695674762225222, 
     -0.01689036342382199, -0.016823500037990623, -0.016756164138842535, 
     -0.016688362323236356, -0.01662010143237574, -0.016551388228936828, 
     -0.016482229714536632, -0.016412632810822052, -0.01634260467283966, 
     -0.01627215237408814, -0.016201283215794067, -0.016130004415929416, 
     -0.016058323414398886, -0.015986247566023515, -0.01591378444164584, 
     -0.015840941525080195, -0.01576772651014314, -0.015694147001570086, 
     -0.01562021080797978, -0.015545925646756066, -0.015471299432955856, 
     -0.015396339988154517, -0.015321055325307737, -0.015245453361558392, 
     -0.015169542199063397, -0.015093329841759305, -0.015016824472166386, 
     -0.014940034172109203, -0.014862967195511095, -0.014785631693065621, 
     -0.014708035981035171, -0.014630188269868415, -0.014552096929017759, 
     -0.014473770219497167, -0.01439521655473422, -0.014316444237061706, 
     -0.014237461714620807, -0.014158277321779397, -0.014078899532103374, 
     -0.013999336702693889, -0.01391959732324481, -0.013839689764290238, 
     -0.013759622522366769, -0.013679403972161865, -0.013599042607800437, 
     -0.013518546798883879, -0.013437925027921065, -0.01335718565024695, 
     -0.013276337127618935, -0.01319538779200328, -0.013114346075358158, 
     -0.013033220277275315, -0.01295201879097195, -0.012870749874774259, 
     -0.012789421874340767, -0.01270804299797353, -0.012626621535096187, 
     -0.012545165635377735, -0.012463683523489264, -0.012382183282024345, 
     -0.012300673062558738, -0.012219160872350802, -0.01213765478172908, 
     -0.012056162714555093, -0.011974692651964125, -0.011893252426572165, 
     -0.01181184992259574, -0.011730492873783607, -0.011649189059942092, 
     -0.011567946108571541, -0.01148677168782372, -0.0114056733118222, 
     -0.011324658530079008, -0.011243734736477249, -0.01116290935517449, 
     -0.011082189653225131, -0.011001582922998349, -0.010921096298416992, 
     -0.010840736933918238, -0.01076051182428495, -0.010680427980177654, 
     -0.010600492251533367, -0.010520711499697766, -0.010441092424365991, 
     -0.010361641732343928, -0.010282365968004572, -0.010203271678708114, 
     -0.010124365248746551, -0.0100456530614522, -0.009967141336602812, 
     -0.009888836289248297, -0.00981074397054779, -0.009732870423344898, 
     -0.009655221526407316, -0.009577803146780863, -0.009500620987401892, 
     -0.00942368073626066, -0.009346987917355854, -0.009270548036698087, 
     -0.009194366436575376, -0.009118448438427695, -0.00904279920039151, 
     -0.008967423857076572, -0.008892327380357026, -0.008817514716081803, 
     -0.008742990648079393, -0.008668759931833112, -0.008594827161666048, 
     -0.008521196901412852, -0.008447873554750795, -0.008374861492899888, 
     -0.008302164928065396, -0.00822978803819819, -0.008157734843513743, 
     -0.008086009328344685, -0.008014615320700897, -0.0079435566112463, 
     -0.00787283683586428, -0.007802459591790868, -0.007732428323149296, 
     -0.007662746434271853, -0.007593417178166995, -0.007524443767062352, 
     -0.007455829263767422, -0.007387576689470291, -0.007319688917958673, 
     -0.007252168780702873, -0.0071850189638977555, -0.007118242110864634, 
     -0.007051840721876411, -0.00698581725391111, -0.006920174023222274, 
     -0.006854913302476977, -0.006790037226033297, -0.0067255478844956956, 
     -0.006661447232661267, -0.006597737181525402, -0.00653441950885836, 
     -0.006471495948694247, -0.006408968104499334, -0.006346837536177356, 
     -0.0062851056757909475, -0.0062237739121163245, -0.006162843508879106, 
     -0.006102315686891553, -0.006042191544763993, -0.005982472138657737, 
     -0.00592315840543333, -0.005864251240052354, -0.005805751421123709, 
     -0.005747659685987495, -0.005689976658620541, -0.0056327029224356485, 
     -0.005575838950507671, -0.005519385176121246, -0.005463341925278844, 
     -0.005407709485030268, -0.005352488038224015, -0.005297677729651814, 
     -0.005243278603004891, -0.005189290664866755, -0.00513571382383598, 
     -0.005082547952400482, -0.005029792828188661, -0.004977448193758315, 
     -0.004925513699938124, -0.004873988963564368, -0.0048228735128748685, 
     -0.0047721668432266565, -0.004721868364504689, -0.004671977454853567, 
     -0.004622493410063583, -0.004573415495349423, -0.004524742896676368, 
     -0.004476474770619002, -0.004428610197590431, -0.004381148229813943, 
     -0.004334087846418517, -0.004287427999556217, -0.0042411675713274885, 
     -0.00419530541807703, -0.004149840329112631, -0.004104771069212132, 
     -0.004060096339099857, -0.004015814816197253, -0.003971925116821195, 
     -0.003928425835210707, -0.003885315507411778, -0.0038425926486125423, 
     -0.0038002557186794443, -0.003758303157833077, -0.0037167333538009667, 
     -0.003675544675866118, -0.003634735443601933, -0.003594303959325427, 
     -0.0035542484783801197, -0.0035145672400256774, -0.0034752584392350227, 
     -0.0034363202560519957, -0.003397750828869157, -0.003359548282285012, 
     -0.0033217107018293276, -0.00328423616035118, -0.003247122694159015, 
     -0.0032103683279706458, -0.003173971052435576, -0.0031379288476778367, 
     -0.0031022396621685176, -0.0030669014348922003, -0.003031912075537842, 
     -0.0029972694853193857, -0.0029629715384536077, -0.0029290161016651836, 
     -0.002895401016920513, -0.0028621241196473, -0.0028291832226936438, 
     -0.002796576133292064, -0.00276430063821346, -0.0027323545195052884, 
     -0.002700735540810424, -0.0026694414619088656, -0.0026384700261718806, 
     -0.002607818973936422, -0.0025774860310653234, -0.0025474689211833403, 
     -0.002517765355314482, -0.0024883730430083828, -0.0024592896830262063, 
     -0.0024305129733857575, -0.0024020406030678173, -0.002373870261008144, 
     -0.002345999628796365, -0.002318426388642789, -0.002291148217042405, 
     -0.002264162791744102, -0.002237467786352665, -0.0022110608763277247, 
     -0.0021849397344970165, -0.0021591020361121215, -0.002133545455246576, 
     -0.002108267668935169, -0.0020832663544308547, -0.002058539192454075, 
     -0.002034083865282804, -0.0020098980591380837, -0.0019859794630818256, 
     -0.0019623257705644543, -0.001938934679105481, -0.0019158038910288343, 
     -0.0018929311139015592, -0.0018703140604821207, -0.0018479504498929227, 
     -0.0018258380068065464, -0.001803974463328139, -0.0017823575574442653, 
     -0.001760985035591536, -0.0017398546503924288, -0.0017189641638868758, 
     -0.0016983113445791, -0.0016778939713092314, -0.0016577098296348795, 
     -0.0016377567163201568, -0.0016180324350754255, -0.001598534801641441, 
     -0.0015792616389103669, -0.0015602107825831138, -0.0015413800756943889, 
     -0.0015227673748216097, -0.001504370544036465, -0.0014861874616441061, 
     -0.001468216013583348, -0.0014504541006751864, -0.0014328996314934771, 
     -0.001415550530102117, -0.001398404728417698, -0.0013814601744150407, 
     -0.001364714824002996, -0.0013481666496783253, -0.0013318136319355326, 
     -0.0013156537683493765, -0.0012996850645392733, -0.001283905543661075, 
     -0.0012683132369462596, -0.0012529061935839037, -0.0012376824708545692, 
     -0.0012226401443837034, -0.001207777297889798, -0.0011930920337907957, 
     -0.001178582462585763, -0.0011642467137961395, -0.0011500829249999056, 
     -0.0011360892530898074, -0.0011222638629786463, -0.001108604939156947, 
     -0.0010951106740876757, -0.0010817792800461232, -0.001068608977222009, 
     -0.001055598005824638, -0.001042744613910125, -0.001030047069735131, 
     -0.0010175036493265553, -0.0010051126490675303, -0.000992872373026639, 
     -0.0009807811457600674, -0.000968837299417118, -0.0009570391867427356, 
     -0.0009453851679757435, -0.0009338736240362679, -0.0009225029432328136, 
     -0.0009112715346193815, -0.0009001778145272084, -0.0008892202200766532, 
     -0.0008783971955491258, -0.0008677072060390985, -0.0008571487236814367, 
     -0.0008467202414291566, -0.0008364202591511072, -0.0008262472975213794, 
     -0.0008161998840019289, -0.0008062765668298623, -0.0007964759008993157, 
     -0.0007867964618330553, -0.000777236831777663, -0.0007677956135461949, 
     -0.0007584714163403766, -0.0007492628699513483, -0.000740168610422305, 
     -0.0007311872942946091, -0.0007223175842240243, -0.00071355816325973, 
     -0.0007049077204270173, -0.0006963649650270332, -0.0006879286121984878, 
     -0.0006795973972262195, -0.000671370061094199, -0.0006632453647912615, 
     -0.0006552220748674019, -0.0006472989777252915, -0.0006394748651915822, 
     -0.0006317485487830687, -0.000624118845304449, -0.0006165845910782646, 
     -0.0006091446275802643, -0.0006017978156225299, -0.0005945430210373125, 
     -0.0005873791288029904, -0.0005803050287869973, -0.0005733196298045093, 
     -0.0005664218454307903, -0.000559610607982783, -0.0005528848544109154, 
     -0.0005462435401940292, -0.0005396856253204247, -0.0005332100880867964, 
     -0.0005268159111780362, -0.0005205020953610956, -0.0005142676456728082, 
     -0.00050811158499984, -0.0005020329403835225, -0.0004960307564773138, 
     -0.0004901040819773563, -0.00048425198294913696, 
     -0.00047847352939220557, -0.0004727678084279641, -0.0004671339110067597, 
     -0.00046157094494893606, -0.00045607802180225424, 
     -0.00045065426972862804, -0.0004452988205195397, 
     -0.00044001082232111887, -0.0004347894268149686, 
     -0.00042963380177449793, -0.00042454311841832684, 
     -0.00041951656379100145, -0.00041455332829589846, 
     -0.00040965261789371903, -0.0004048136418215347, 
     -0.00040003562460269083, -0.00039531779395840993, 
     -0.0003906593926229632, -0.00038605966645399503, 
     -0.00038151787604706323, -0.0003770332850505971, -0.0003726051715741537, 
     -0.0003682328167136656, -0.00036391551574798634, -0.0003596525668798741, 
     -0.00035544328221561117, -0.00035128697672690814, 
     -0.0003471829790086567, -0.0003431306204666683, -0.0003391292458488629, 
     -0.0003351782026635193, -0.00033127685147941885, -0.0003274245555790698, 
     -0.0003236206910235302, -0.0003198646365448324, -0.0003161557833714776, 
     -0.0003124935253640168, -0.0003088772685974181, -0.00030530642174356984, 
     -0.00030178040540694253, -0.000298298642757513, -0.0002948605686163994, 
     -0.000291465620342473, -0.0002881132466648501, -0.00028480289882623893, 
     -0.00028153403915941557, -0.00027830613249009125, 
     -0.00027511865445473143, -0.0002719710831655271, -0.0002688629072671078, 
     -0.000265793617865975, -0.0002627627163239014, -0.00025976970645395184, 
     -0.0002568141020485768, -0.00025389541934411317, 
     -0.00025101318428182094, -0.000248166925242514, -0.0002453561800390153, 
     -0.0002425804889223634, -0.00023983940130433692, 
     -0.00023713246903648915, -0.0002344592528616315, 
     -0.00023181931596668654, -0.0002292122301622485, 
     -0.00022663756971003348, -0.00022409491722985472, 
     -0.00022158385780222644, -0.0002191039846022963, 
     -0.00021665489327796068, -0.00021423618731048792, 
     -0.00021184747266828933, -0.00020948836289422189, 
     -0.0002071584740348986, -0.00020485742945486178, -0.0002025848550411542, 
     -0.00020034038374472802, -0.00019812365105978386, 
     -0.0001959342992930176, -0.00019377197331699287, -0.000191636324568047, 
     -0.00018952700707277579, -0.0001874436811755924, -0.0001853860098372, 
     -0.00018335366209302513, -0.0001813463096223371, 
     -0.00017936362993898106, -0.0001774053032295887, -0.0001754710152782412, 
     -0.0001735604545720294, -0.00017167331496146504, -0.0001698092930314484, 
     -0.00016796809049944147, -0.0001661494118497047, 
     -0.00016435296647145778, -0.00016257846655402645, 
     -0.0001608256289674155, -0.00015909417341582958, 
     -0.00015738382406325967, -0.00015569430794265513, 
     -0.00015402535632931836, -0.00015237670340280033, 
     -0.00015074808737110677, -0.00014913924938218985, 
     -0.00014754993440215184, -0.0001459798903730381, 
     -0.00014442886884839188, -0.00014289662439386246, 
     -0.00014138291498366876, -0.0001398875016403477, -0.0001384101485958639, 
     -0.00013695062316662932, -0.00013550869568319007, 
     -0.0001340841395964733, -0.0001326767311801557, -0.00013128624986391243, 
     -0.00012991247771273695, -0.00012855519998281135, 
     -0.0001272142043822278, -0.0001258892818449054, -0.00012458022557733245, 
     -0.0001232868320458, -0.00012200889981395939, -0.00012074623073844894, 
     -0.00011949862860225009, -0.00011826590051361224, 
     -0.00011704785534034538, -0.00011584430530680498, 
     -0.00011465506423440048, -0.00011347994933124526, 
     -0.00011231877924434452, -0.00011117137603631427, 
     -0.00011003756305489895, -0.00010891716709102323, 
     -0.0001078100160713943, -0.0001067159413920257, -0.00010563477543984988, 
     -0.00010456635409567174, -0.00010351051409088294, 
     -0.00010246709567364057, -0.00010143593980693965, 
     -0.00010041689099166045, -0.00009940979431239126, -0.000098414498410855, 
     -0.00009743085238601032, -0.00009645870891123638, 
     -0.00009549792099537611, -0.00009454834523690257, 
     -0.00009360983845273293, -0.00009268226106245792, 
     -0.00009176547359186786, -0.00009085934018021323, 
     -0.00008996372496552996, -0.00008907849570773142, 
     -0.00008820352006296902, -0.00008733866931524756, 
     -0.0000864838145471542, -0.00008563883047255944, 
     -0.00008480359151120703, -0.00008397797571492754, 
     -0.00008316186075367912, -0.00008235512792759515, 
     -0.00008155765807219497, -0.00008076933564847128, 
     -0.00007999004457509067, -0.0000792196723886046, -0.0000784581060106048, 
     -0.00007770523597000953, -0.00007696095211324656, 
     -0.0000762251478804676, -0.00007549771596693283, 
     -0.00007477855264490779, -0.00007406755338451247, 
     -0.00007336461721296395, -0.00007266964230327431, 
     -0.00007198253036236625, -0.00007130318219610714, 
     -0.00007063150211775083, -0.00006996739349788617, 
     -0.0000693107631845572, -0.00006866151704678418, 
     -0.00006801956439763758, -0.00006738481354008978, 
     -0.00006675717618422384, -0.00006613656300424451, -0.000065522888040924, 
     -0.00006491606427870593, -0.0000643160080243884, -0.0000637226345133341, 
     -0.00006313586225532162, -0.00006255560867895372, 
     -0.00006198179443552603, -0.00006141433909078805, 
     -0.00006085316537763038, -0.00006029819494441843, 
     -0.00005974935254722026, -0.00005920656186400099, 
     -0.00005866974961704944, -0.00005813884146239486, 
     -0.0000576137660330243, -0.00005709445091293902, 
     -0.000056580826591690586, -0.00005607282253256289, 
     -0.000055570371028908096, -0.00005507340337596581, 
     -0.00005458185361945365, -0.00005409565484057666, 
     -0.00005361474278726718, -0.00005313905228201292, 
     -0.00005266852072607217, -0.00005220308463979049, 
     -0.000051742683030103065, -0.000051287254073022805, 
     -0.00005083673833470361, -0.00005039107560583428, 
     -0.00004995020796650295, -0.0000495140767822604, 
     -0.00004908262560297668, -0.00004865579733038433, 
     -0.00004823353694110352, -0.000047815788835469576, 
     -0.00004740249937490948, -0.0000469936144218638, 
     -0.000046589081681669394, -0.000046188848443432236, 
     -0.000045792863716532985, -0.00004540107618232271, 
     -0.00004501343611536314, -0.00004462989355582052, 
     -0.000044250400005558934, -0.00004387490683110235, 
     -0.00004350336672468385, -0.000043135732347669507, 
     -0.00004277195754666142, -0.00004241199624726397, 
     -0.00004205580341536102, -0.000041703334211081204, 
     -0.0000413545446853806, -0.00004100939120406504, 
     -0.000040667830869819115, -0.000040329821226122654, 
     -0.000039995320394875316, -0.000039664287070051065, 
     -0.000039336680361076475, -0.000039012460086031703, 
     -0.00003869158631097362, -0.00003837401995247904, 
     -0.000038059722003122466, -0.000037748654453110606, 
     -0.00003744077919218578, -0.000037136059260050614, 
     -0.00003683445741499526, -0.00003653593772280621, 
     -0.00003624046378242171, -0.00003594800066298225, 
     -0.00003565851277688096, -0.000035371966174553046, 
     -0.000035088326055338945, -0.000034807559429559935, 
     -0.00003452963225766106, -0.0000342545124890776, -0.0000339821668201717, 
     -0.00003371256411933, -0.00003344567179427577, -0.000033181459612782186, 
     -0.00003291989567000308, -0.00003266095061411182, 
     -0.00003240459320435767, -0.00003215079495089576, 
     -0.00003189952525432911, -0.000031650756468913115, 
     -0.00003140445861443703, -0.00003116060487191378, 
     -0.00003091916585871285, -0.000030680115565763574, 
     -0.000030443425186956935, -0.000030209069506807036, 
     -0.000029977020275200726, -0.000029747253054376937, 
     -0.00002951974013021544, -0.00002929445782729749, 
     -0.000029071378948000244, -0.000028850480564313705, 
     -0.000028631735976109325, -0.000028415122988296147, 
     -0.000028200615379728885, -0.00002798819167416585, 
     -0.00002777782611139888, -0.000027569497920389527, 
     -0.00002736318178428871, -0.00002715885762400206, 
     -0.000026956500548908245, -0.000026756091158996834, 
     -0.000026557604973187787, -0.00002636102325806215, 
     -0.00002616632192581617, -0.00002597348289750561, 
     -0.0000257824824627597, -0.000025593303185334203, 
     -0.00002540592171686292, -0.000025220321252366596, 
     -0.00002503647879045835, -0.00002485437814631971, 
     -0.000024673996650904742, -0.00002449531872877417, 
     -0.00002431832202896322, -0.00002414299157493841, 
     -0.000023969305319937044, -0.000023797248876151732, 
     -0.000023626800487511614, -0.000023457946345037702, 
     -0.000023290664970196605, -0.000023124943123232378, 
     -0.000022960759590334805, -0.000022798101691631164, 
     -0.000022636948465573087, -0.000022477287783080913, 
     -0.000022319098922737648, -0.00002216237029743003, 
     -0.00002200708141407207, -0.00002185322121891846, 
     -0.000021700769435733524, -0.000021549715535791398, 
     -0.00002140003944852823, -0.00002125173116210447, 
     -0.000021104770800779984, -0.000020959148861675676, 
     -0.000020814845653312083, -0.0000206718521740735, 
     -0.00002053014890647081, -0.00002038972734264893, 
     -0.00002025056812913089, -0.00002011266324450816, 
     -0.000019975993489624506, -0.000019840551322394472, 
     -0.000019706317688564102, -0.000019573285518425767, 
     -0.000019441435893481953, -0.000019310762209631616, 
     -0.000019181245675248748, -0.00001905288014524082, 
     -0.00001892564694623153, -0.000018799540385687448, 
     -0.000018674541900116916, -0.00001855064624326084, 
     -0.000018427834953390334, -0.000018306103224377983, 
     -0.000018185432688388512, -0.000018065818973427883, 
     -0.000017947243797923896, -0.000017829703218144894, 
     -0.000017713179031387146, -0.000017597667716456082, 
     -0.000017483151142350072, -0.000017369626204795245, 
     -0.00001725707483756038, -0.000017145494347805813, 
     -0.00001703486672735118, -0.000016925189689421205, 
     -0.000016816445277387583, -0.000016708631605275395, 
     -0.000016601730761729783, -0.000016495741256416996, 
     -0.00001639064521717681, -0.000016286441544261406, 
     -0.000016183112398844837, -0.000016080657066802753, 
     -0.000015979057736972322, -0.00001587831407598493, 
     -0.00001577840829488074, -0.000015679340436261867, 
     -0.000015581092728101234, -0.000015483665584270296, 
     -0.000015387041244597785, -0.000015291220489609104, 
     -0.00001519618556608881, -0.000015101937616681852, 
     -0.000015008458890420249, -0.000014915750887592177, 
     -0.000014823795854956085, -0.000014732595646038983, 
     -0.000014642132500974005, -0.000014552408622200047, 
     -0.000014463406239043402, -0.000014375127898578717, 
     -0.000014287555815325333, -0.000014200692876779974, 
     -0.000014114521278815293, -0.000014029044245194105, 
     -0.000013944243949467566, -0.00001386012394756119, 
     -0.000013776666387193177, -0.000013693875152397972, 
     -0.000013611732361707303, -0.000013530242223259287, 
     -0.000013449386823198825, -0.000013369170689813077, 
     -0.000013289575873808491, -0.000013210607219702145, 
     -0.000013132246739870869, -0.000013054499591187473, 
     -0.000012977347744939145, -0.000012900796666522057, 
     -0.000012824828283525825, -0.000012749448366067397, 
     -0.00001267463879557677, -0.000012600405643119637, 
     -0.000012526730741634761, -0.00001245362045941299, 
     -0.000012381056578696891, -0.000012309045761301087, 
     -0.000012237569736712486, -0.000012166635456594449, 
     -0.000012096224595746194, -0.00001202634439202971, 
     -0.000011956976463743414, -0.000011888128331342218, 
     -0.000011819781554936242, -0.000011751943933970692, 
     -0.000011684596968807194, -0.000011617748734309352, 
     -0.000011551380669646086, -0.000011485501121555133, 
     -0.000011420091466675072, -0.000011355160320090854, 
     -0.000011290688994695433, -0.000011226686370413322, 
     -0.000011163133695284428, -0.000011100040110584254, 
     -0.000011037386798496937, -0.00001097518315818094, 
     -0.000010913410305068144, -0.00001085207789274696, 
     -0.000010791166969105495, -0.000010730687438722018, 
     -0.000010670620281248529, -0.000010610975648837052, 
     -0.000010551734452302157, -0.000010492907087960026, 
     -0.000010434474397295456, -0.000010376447017392901, 
     -0.000010318805719993471, -0.00001026156137957402, 
     -0.000010204694697817573, -0.00001014821678322777, 
     -0.000010092108267190626, -0.000010036380488890252, 
     -9.981014009267115*^-6, -9.926020394844497*^-6, -9.871380136056477*^-6, 
     -9.817105023435259*^-6, -9.763175476920954*^-6, -9.709603507744897*^-6, 
     -9.65636946544068*^-6, -9.603485578639583*^-6, -9.550932126634354*^-6, 
     -9.49872155216233*^-6, -9.446834064516028*^-6, -9.395282317264873*^-6, 
     -9.344046450003031*^-6, -9.293139323863917*^-6, -9.24254100912793*^-6, 
     -9.192264571235926*^-6, -9.142290011586267*^-6, -9.092630596692216*^-6, 
     -9.043266259574674*^-6, -8.994210464584722*^-6, -8.945443076935345*^-6, 
     -8.89697775559289*^-6, -8.848794298585105*^-6, -8.800906556290696*^-6, 
     -8.753294260223958*^-6, -8.705971448987883*^-6, -8.658917788318034*^-6, 
     -8.612147501858084*^-6, -8.565640190346214*^-6, -8.519410259301184*^-6, 
     -8.473437245295057*^-6, -8.427735732567352*^-6, -8.382285194408774*^-6, 
     -8.337100390635493*^-6, -8.29216073218042*^-6, -8.247481151310183*^-6, 
     -8.203040997568983*^-6, -8.158855372560487*^-6, -8.114903565446364*^-6, 
     -8.071200844077133*^-6, -8.027726438270348*^-6, -7.98449577904113*^-6, 
     -7.941488037952535*^-6, -7.898718806112293*^-6, -7.85616719794843*^-6, 
     -7.813848961611635*^-6, -7.771743155542974*^-6, -7.729865681900152*^-6, 
     -7.688195544318034*^-6, -7.646748795949599*^-6, -7.6055043868290774*^-6, 
     -7.5644785180964385*^-6, -7.523650087431996*^-6, -7.483035440982096*^-6, 
     -7.442613425323831*^-6, -7.4024005286465435*^-6, 
     -7.3623755477133884*^-6, -7.3225551098139916*^-6, 
     -7.282917963194819*^-6, -7.243480871316111*^-6, -7.204222535242816*^-6, 
     -7.16515985169377*^-6, -7.1262714758943014*^-6, -7.087574434936157*^-6, 
     -7.049047339563471*^-6, -7.010707344373015*^-6, -6.972533016999486*^-6, 
     -6.934541636700434*^-6, -6.896711729390964*^-6, -6.859060696163935*^-6, 
     -6.821567022606946*^-6, -6.78424822884703*^-6, -6.74708276155904*^-6, 
     -6.710088257117719*^-6, -6.673243124700584*^-6, -6.636565114173261*^-6, 
     -6.600032598640259*^-6, -6.563663438724419*^-6, -6.527435972885766*^-6, 
     -6.491368169785731*^-6, -6.455438334682992*^-6, -6.4196645415872*^-6, 
     -6.384025063986618*^-6, -6.348538078583319*^-6, -6.313181828530185*^-6, 
     -6.277974590578266*^-6, -6.242894578988126*^-6, -6.207960167945717*^-6, 
     -6.173149544258073*^-6, -6.138481176955622*^-6, -6.103933226829004*^-6, 
     -6.069524255189206*^-6, -6.035232398241667*^-6, -6.001076307043472*^-6, 
     -5.9670340946457805*^-6, -5.933124499334526*^-6, -5.899325612439745*^-6, 
     -5.8656562569862785*^-6, -5.832094503998707*^-6, -5.798659258785554*^-6, 
     -5.765328573481641*^-6, -5.732121433242207*^-6, -5.699015872719812*^-6, 
     -5.66603095450981*^-6, -5.633144697180753*^-6, -5.600376238388567*^-6, 
     -5.567703582008313*^-6, -5.535145938401518*^-6, -5.502681298127145*^-6, 
     -5.47032894193101*^-6, -5.43806684842938*^-6, -5.4059143664440215*^-6, 
     -5.373849464009737*^-6, -5.3418915557579425*^-6, -5.310018600489651*^-6, 
     -5.2782500763930806*^-6, -5.2465639343760595*^-6, 
     -5.214979713968761*^-6, -5.183475359505308*^-6, -5.152070469669656*^-6, 
     -5.1207429835313655*^-6, -5.0895125567628865*^-6, 
     -5.058357124470797*^-6, -5.027296397179*^-6, -4.996308307315669*^-6, 
     -4.96541261813606*^-6, -4.934587260672676*^-6, -4.903852048828528*^-6, 
     -4.873184913491601*^-6, -4.8426057171503995*^-6, -4.812092391802909*^-6, 
     -4.781664846482499*^-6, -4.7513010155312986*^-6, -4.721020852521154*^-6, 
     -4.6908022953492135*^-6, -4.660665340141341*^-6, -4.630587929565928*^-6, 
     -4.600590100329678*^-6, -4.570649801066504*^-6, -4.5407871071316015*^-6, 
     -4.510979974300491*^-6, -4.481248514657719*^-6, -4.451570692296112*^-6, 
     -4.421966654128873*^-6, -4.392414373723597*^-6, -4.362934030951433*^-6, 
     -4.333503609997757*^-6, -4.3041433218356555*^-6, 
     -4.2748311624067565*^-6, -4.245587371951401*^-6, -4.216389959293578*^-6, 
     -4.187259192119447*^-6, -4.1581730932553855*^-6, -4.129151956032209*^-6, 
     -4.1001738183857725*^-6, -4.07125899751057*^-6, -4.0423855475519705*^-6, 
     -4.013573807792304*^-6, -3.984801849691215*^-6, -3.9560900328578415*^-6, 
     -3.927416447153988*^-6, -3.898801470772082*^-6, -3.87022321306413*^-6, 
     -3.841702069069917*^-6, -3.813216168715121*^-6, -3.784785922158903*^-6, 
     -3.7563894809897996*^-6, -3.728047268761337*^-6, -3.699737459811957*^-6, 
     -3.6714804893706326*^-6, -3.6432545556168085*^-6, 
     -3.6150801037391983*^-6, -3.5869353568597993*^-6, 
     -3.5588407684005087*^-6, -3.5307745875327634*^-6, 
     -3.502757274193277*^-6, -3.4747671047217113*^-6, -3.446824543835338*^-6, 
     -3.418907896177363*^-6, -3.3910376295005506*^-6, 
     -3.3631920779068523*^-6, -3.3353917104328246*^-6, 
     -3.3076148918022967*^-6, -3.2798820905646734*^-6, 
     -3.252171703270292*^-6, -3.224504196179415*^-6, -3.1968579988972948*^-6, 
     -3.169253573573213*^-6, -3.141669384133487*^-6, -3.1141258867558465*^-6, 
     -3.0866015809853937*^-6, -3.0591169151437183*^-6, 
     -3.031650425747605*^-6, -3.0042225513121343*^-6, 
     -2.9768118667268895*^-6, -2.9494387987217542*^-6, 
     -2.922081962017164*^-6, -2.89476176950042*^-6, -2.867456877256233*^-6, 
     -2.840187682216649*^-6, -2.812932883430634*^-6, -2.7857128596850917*^-6, 
     -2.758506354681201*^-6, -2.731333726778089*^-6, -2.7041737661256554*^-6, 
     -2.677046808266686*^-6, -2.6499316916984995*^-6, 
     -2.6228487266610762*^-6, -2.595776802016357*^-6, 
     -2.5687362000788775*^-6, -2.541705862238121*^-6, 
     -2.5147060401234327*^-6, -2.4877157299622024*^-6, 
     -2.4607551497728643*^-6, -2.433803353118157*^-6, 
     -2.4068805212918327*^-6, -2.3799657678865005*^-6, 
     -2.353079234152623*^-6, -2.326200096624321*^-6, -2.299348452965003*^-6, 
     -2.2725035458081337*^-6, -2.245685425422531*^-6, -2.218873403989806*^-6, 
     -2.192087480266716*^-6, -2.1653070397572153*^-6, 
     -2.1385520252543175*^-6, -2.111801899718418*^-6, 
     -2.0850765451437725*^-6, -2.058355506491401*^-6, 
     -2.0316585996860457*^-6, -2.0049654567054026*^-6, 
     -1.9782958216294236*^-6, -1.951629419013348*^-6, 
     -1.9249859147453705*^-6, -1.898345132119555*^-6, 
     -1.8717266518444034*^-6, -1.845110402815369*^-6, 
     -1.8185158728152735*^-6, -1.7919231040221572*^-6, 
     -1.7653514826759493*^-6, -1.7387811728498007*^-6, 
     -1.712231449624897*^-6, -1.6856826086619495*^-6, 
     -1.6591538031080447*^-6, -1.632625471153874*^-6, 
     -1.6061166318874036*^-6, -1.5796078784439336*^-6, 
     -1.553118082130784*^-6, -1.526628005160343*^-6, -1.5001563554855079*^-6, 
     -1.473684080558952*^-6, -1.447229707186821*^-6, -1.4207743866312196*^-6, 
     -1.3943364441497925*^-6, -1.3678972562426*^-6, -1.3414749230810322*^-6, 
     -1.3150510712635604*^-6, -1.2886435485791154*^-6, 
     -1.2622342607329583*^-6, -1.2358407712572662*^-6, 
     -1.209445299017769*^-6, -1.1830650858461205*^-6, 
     -1.1566827039964723*^-6, -1.1303150293090497*^-6, 
     -1.1039450352783405*^-6, -1.0775891789415129*^-6, 
     -1.0512308924137638*^-6, -1.0248861504581708*^-6, 
     -9.985389131816099*^-7, -9.722045960711054*^-7, -9.458677718872613*^-7, 
     -9.19543202517649*^-7, -8.932161777497901*^-7, -8.669006890410572*^-7, 
     -8.405828733748019*^-7, -8.142758052872652*^-7, -7.879666333748557*^-7, 
     -7.6166732905598*^-7, -7.353662632258363*^-7, -7.090740638312817*^-7, 
     -6.827805984792279*^-7, -6.564948359042186*^-7, -6.302085045963462*^-7, 
     -6.039284908465105*^-7, -5.77648877847379*^-7, -5.513738887403026*^-7, 
     -5.251006481486592*^-7, -4.988298971184581*^-7, -4.725627856249432*^-7, 
     -4.4629537929197817*^-7, -4.2003431472527817*^-7, 
     -3.9376917286063553*^-7, -3.675143448752222*^-7, 
     -3.4125004552708824*^-7, -3.1500214075645795*^-7, 
     -2.887365929230264*^-7, -2.6249729898136366*^-7, -2.362269673432524*^-7, 
     -2.1000025741447176*^-7, -1.837180179574701*^-7, -1.575140896370087*^-7, 
     -1.312017798109593*^-7, -1.0505315921110899*^-7, -7.86437729932357*^-8, 
     -5.271740429770999*^-8, -2.5655370163024738*^-8, 
     -1.1285589308709507*^-10, 0.0008948164607595927, 0.0008949259424315035, 
     0.0008952543739322654, 0.0008958017145760835, 0.0008965678968266361, 
     0.0008975528259814665, 0.000898756380429989, 0.0009001784115114355, 
     0.0009018187436896676, 0.0009036771744798921, 0.0009057534745978479, 
     0.0009080473879276316, 0.0009105586316622195, 0.0009132868963013988, 
     0.0009162318457912489, 0.0009193931175464101, 0.000922770322592793, 
     0.0009263630456107731, 0.0009301708450834622, 0.0009341932533587964, 
     0.0009384297768048888, 0.0009428798958894472, 0.0009475430653431557, 
     0.0009524187142554069, 0.0009575062462463839, 0.0009628050395781108, 
     0.0009683144473356748, 0.000974033797553017, 0.0009799623934034526, 
     0.0009860995133395601, 0.0009924444112932222, 0.0009989963168290416, 
     0.0010057544353539879, 0.0010127179482838236, 0.001019886013262327, 
     0.0010272577643402805, 0.0010348323122042423, 0.0010426087443676532, 
     0.0010505861254089936, 0.0010587634971746397, 0.001067139879026254, 
     0.0010757142680549517, 0.0010844856393377599, 0.001093452946162682, 
     0.001102615120294049, 0.001111971072208021, 0.0011215196913665953, 
     0.0011312598464632098, 0.0011411903857051354, 0.0011513101370687448, 
     0.0011616179085899723, 0.001172112488628931, 0.0011827926461681416, 
     0.0011936571310859876, 0.0012047046744624436, 0.0012159339888610573, 
     0.0012273437686417983, 0.0012389326902510682, 0.0012506994125414186, 
     0.001262642577069166, 0.0012747608084205668, 0.0012870527145166905, 
     0.0012995168869456748, 0.0013121519012744259, 0.0013249563173865623, 
     0.0013379286798004826, 0.0013510675180127057, 0.0013643713468218187, 
     0.0013778386666768406, 0.0013914679640066926, 0.0014052577115730679, 
     0.0014192063688049795, 0.0014333123821558612, 0.0014475741854427363, 
     0.0014619902002070675, 0.0014765588360581043, 0.0014912784910371321, 
     0.0015061475519645617, 0.0015211643948071353, 0.0015363273850283951, 
     0.0015516348779583556, 0.0015670852191468187, 0.0015826767447352523, 
     0.0015984077818125219, 0.0016142766487885262, 0.0016302816557519132, 
     0.001646421104844931, 0.0016626932906228017, 0.0016790965004294376, 
     0.001695629014757926, 0.0017122891076267745, 0.0017290750469410642, 
     0.001745985094868777, 0.0017630175082021995, 0.0017801705387339483, 
     0.001797442433618228, 0.0018148314357460892, 0.0018323357841061245, 
     0.0018499537141585926, 0.0018676834581951435, 0.0018855232457114341, 
     0.001903471303765394, 0.001921525857347982, 0.001939685129739676, 
     0.001957947342878876, 0.0019763107177162478, 0.001994773474580396, 
     0.0020133338335297023, 0.0020319900147149463, 0.002050740238728175, 
     0.00206958272696187, 0.0020885157019545427, 0.0021075373877461456, 
     0.0021266460102199723, 0.0021458397974539445, 0.0021651169800585143, 
     0.002184475791523452, 0.0022039144685514047, 0.002223431251399885, 
     0.0022430243842101326, 0.0022626921153439993, 0.002282432697707803, 
     0.0023022443890837467, 0.002322125452448464, 0.0023420741562987534, 
     0.0023620887749644685, 0.002382167588928239, 0.002402308885132445, 
     0.002422510957292614, 0.00244277210619825, 0.002463090640019719, 
     0.0024834648746024936, 0.002503893133767265, 0.0025243737495975614, 
     0.0025449050627327384, 0.0025654854226486463, 0.002586113187943338, 
     0.0026067867266105615, 0.002627504416317943, 0.0026482646446731057, 
     0.0026690658094941713, 0.002689906319068207, 0.0027107845924138787, 
     0.0027316990595320843, 0.0027526481616604584, 0.0027736303515161855, 
     0.0027946440935422076, 0.0028156878641417853, 0.002836760151916386, 
     0.0028578594578919877, 0.0028789842957483757, 0.0029001331920370296, 
     0.0029213046864017497, 0.002942497331787999, 0.0029637096946547323, 
     0.0029849403551750657, 0.0030061879074392266, 0.0030274509596464353, 
     0.0030487281342989206, 0.0030700180683849256, 0.0030913194135636503, 
     0.003112630836339372, 0.0031339510182372132, 0.0031552786559683453, 
     0.003176612461596536, 0.003197951162694295, 0.0032192935025003215, 
     0.003240638240066504, 0.0032619841504061137, 0.0032833300246317325, 
     0.003304674670094217, 0.0033260169105115305, 0.0033473555860984517, 
     0.0033686895536862833, 0.003390017686843303, 0.0034113388759854624, 
     0.0034326520284876216, 0.0034539560687850963, 0.003475249938475729, 
     0.0034965325964125063, 0.003517803018796394, 0.0035390601992600105, 
     0.0035603031489514305, 0.0035815308966088413, 0.0036027424886353756, 
     0.003623936989164958, 0.003645113480128133, 0.0036662710613092034, 
     0.003687408850403185, 0.003708525983064286, 0.003729621612954048, 
     0.0037506949117812652, 0.003771745069341525, 0.0037927712935486185, 
     0.003813772810465551, 0.003834748864327611, 0.0038556987175649665, 
     0.0038766216508174735, 0.003897516962949016, 0.0039183839710543, 
     0.0039392220104649545, 0.003960030434748406, 0.0039808086157060284, 
     0.004001555943364192, 0.004022271825964535, 0.004042955689947446, 
     0.00406360697993468, 0.004084225158705255, 0.004104809707170617, 
     0.004125360124343311, 0.004145875927304752, 0.00416635665116677, 
     0.004186801849032222, 0.004207211091949632, 0.004227583968866844, 
     0.004247920086578866, 0.004268219069674771, 0.004288480560479002, 
     0.0043087042189916816, 0.004328889722823556, 0.004349036767129933, 
     0.0043691450645394906, 0.004389214345081977, 0.004409244356111132, 
     0.004429234862226422, 0.00444918564519016, 0.004469096503843564, 
     0.004488967254018284, 0.004508797728446921, 0.004528587776669314, 
     0.004548337264937659, 0.004568046076117705, 0.004587714109588788, 
     0.004607341281140162, 0.00462692752286612, 0.004646472783057654, 
     0.0046659770260929585, 0.004685440232324596, 0.004704862397965552, 
     0.004724243534972255, 0.004743583670926357, 0.004762882848913732, 
     0.004782141127402328, 0.004801358580117359, 0.0048205352959153555, 
     0.0048396713786558535, 0.0048587669470718815, 0.004877822134638286, 
     0.004896837089438926, 0.004915811974031838, 0.0049347469653133365, 
     0.004953642254380411, 0.004972498046391746, 0.004991314560427521, 
     0.005010092029347818, 0.005028830699649913, 0.005047530831324196, 
     0.0050661926977092295, 0.005084816585345507, 0.005103402793828378, 
     0.005121951635659816, 0.005140463436099541, 0.005158938533014875, 
     0.005177377276730406, 0.0051957800298761195, 0.0052141471672356365, 
     0.005232479075593005, 0.005250776153579657, 0.005269038811519998, 
     0.005287267471277382, 0.005305462566098641, 0.005323624540459214, 
     0.005341753849906931, 0.005359850960906457, 0.0053779163506824336, 
     0.005395950507063524, 0.005413953928324994, 0.005431927123032536, 
     0.005449870609884601, 0.005467784917556156, 0.005485670584540832, 
     0.005503528158994804, 0.00552135819857897, 0.00553916127030314, 
     0.005556937950368441, 0.005574688824011885, 0.00559241448534913, 
     0.005610115537219628, 0.0056277925910300465, 0.005645446266600078, 
     0.005663077192006452, 0.005680686003429731, 0.005698273344999184, 
     0.0057158398686405, 0.005733386233921694, 0.005750913107902011, 
     0.005768421164978869, 0.005785911086738115, 0.005803383561802169, 
     0.005820839285681712, 0.00583827896062523, 0.005855703295472157, 
     0.005873113005504, 0.005890508812299111, 0.005907891443585334, 
     0.0059252616330966274, 0.005942620120427391, 0.005959967650890971, 
     0.0059773049753757855, 0.005994632850205788, 0.006011952036998542, 
     0.006029263302527744, 0.006046567418583218, 0.00606386516183567, 
     0.006081157313698751, 0.006098444660196056, 0.006115727991825356, 
     0.0061330081034279066, 0.006150285794054928, 0.006167561866839279, 
     0.006184837128864331, 0.006202112391037993, 0.006219388467963997, 
     0.006236666177818544, 0.006253946342223851, 0.006271229786127503, 
     0.006288517337678524, 0.006305809828109248, 0.006323108091613987, 
     0.006340412965233596, 0.006357725288736741, 0.006375045904507156, 
     0.006392375657427473, 0.006409715394769375, 0.006427065966080049, 
     0.006444428223075055, 0.006461803019527585, 0.006479191211164105, 
     0.006496593655556283, 0.006514011212019527, 0.006531444741507662, 
     0.006548895106514329, 0.006566363170970426, 0.00658384980014836, 
     0.006601355860562219, 0.006618882219875016, 0.006636429746801627, 
     0.006653999311018857, 0.006671591783071194, 0.00668920803428379, 
     0.006706848936671011, 0.006724515362852283, 0.006742208185963378, 
     0.006759928279575248, 0.006777676517608029, 0.006795453774252788, 
     0.006813260923888264, 0.006831098841005442, 0.006848968400127093, 
     0.006866870475735226, 0.0068848059421932955, 0.006902775673676499, 
     0.006920780544096732, 0.006938821427035645, 0.00695689919567228, 
     0.0069750147227189245, 0.0069931688803514256, 0.0070113625401477956, 
     0.007029596573021078, 0.007047871849160701, 0.007066189237968005, 
     0.007084549608000216, 0.007102953826908487, 0.0071214027613846174, 
     0.00713989727710156, 0.007158438238662724, 0.007177026509544942, 
     0.0071956629520504075, 0.0072143484272520104, 0.007233083794947806, 
     0.007251869913608727, 0.007270707640335498, 0.007289597830808723, 
     0.007308541339248252, 0.0073275390183654456, 0.007346591719324968, 
     0.007365700291699316, 0.007384865583432876, 0.007404088440798658, 
     0.007423369708364559, 0.007442710228952243, 0.007462110843605659, 
     0.007481572391551906, 0.007501095710171914, 0.007520681634963293, 
     0.007540330999513209, 0.007560044635463059, 0.007579823372483328, 
     0.007599668038240256, 0.007619579458372608, 0.0076395584564601824, 
     0.007659605854002477, 0.007679722470388819, 0.007699909122878968, 
     0.0077201666265749825, 0.007740495794403483, 0.007760897437089193, 
     0.007781372363138942, 0.007801921378816602, 0.007822545288128816, 
     0.007843244892801466, 0.00786402099226691, 0.00788487438364185, 
     0.007905805861716018, 0.007926816218931463, 0.007947906245372664, 
     0.007969076728747, 0.00799032845437631, 0.008011662205178497, 
     0.00803307876166038, 0.00805457890190046, 0.008076163401542916, 
     0.008097833033781459, 0.008119588569354515, 0.00814143077652999, 
     0.008163360421101528, 0.00818537826637418, 0.008207485073161672, 
     0.008229681599772916, 0.008251968602010192, 0.008274346833156416, 
     0.008296817043974123, 0.008319379982693494, 0.008342036395012131, 
     0.008364787024083593, 0.008387632610517953, 0.008410573892370836, 
     0.008433611605144619, 0.008456746481777954, 0.008479979252647424, 
     0.008503310645557588, 0.008526741385743091, 0.008550272195858924, 
     0.008573903795983084, 0.008597636903607, 0.008621472233638482, 
     0.008645410498392389, 0.008669452407593831, 0.008693598668368897, 
     0.00871784998524804, 0.008742207060156913, 0.008766670592419791, 
     0.00879124127875034, 0.008815919813255184, 0.008840706887424436, 
     0.008865603190135244, 0.008890609407642176, 0.008915726223580627, 
     0.008940954318956928, 0.008966294372151627, 0.008991747058909219, 
     0.009017313052341148, 0.009042993022915152, 0.009068787638457908, 
     0.009094697564143998, 0.009120723462498032, 0.009146865993383022, 
     0.009173125814002177, 0.009199503578886584, 0.009225999939896425, 
     0.009252615546207993, 0.009279351044314273, 0.009306207078011178, 
     0.009333184288397488, 0.009360283313860204, 0.009387504790073737, 
     0.009414849349984308, 0.009442317623808288, 0.009469910239015705, 
     0.009497627820327663, 0.009525470989698685, 0.009553440366313249, 
     0.009581536566566991, 0.009609760204062144, 0.009638111889587582, 
     0.009666592231113172, 0.009695201833768492, 0.00972394129983596, 
     0.00975281122872821, 0.00978181221698006, 0.009810944858224391, 
     0.00984020974318277, 0.009869607459639882, 0.009899138592432754, 
     0.00992880372342362, 0.009958603431487656, 0.009988538292484174, 
     0.010018608879242868, 0.010048815761533322, 0.010079159506049554, 
     0.010109640676377802, 0.010140259832979425, 0.010171017533156778, 
     0.010201914331034354, 0.010232950777522743, 0.010264127420297968, 
     0.010295444803763503, 0.010326903469027643, 0.010358503953863413, 
     0.01039024679268397, 0.010422132516500452, 0.010454161652895417, 
     0.010486334725978309, 0.010518652256356774, 0.010551114761090002, 
     0.010583722753657763, 0.01061647674391137, 0.01064937723804048, 
     0.010682424738521608, 0.0107156197440827, 0.010748962749649149, 
     0.010782454246305759, 0.01081609472124032, 0.010849884657703177, 
     0.010883824534948025, 0.010917914828188978, 0.010952156008538673, 
     0.010986548542962701, 0.011021092894214934, 0.011055789520789163, 
     0.011090638876851591, 0.011125641412189854, 0.011160797572142486, 
     0.011196107797544982, 0.011231572524656388, 0.01126719218510237, 
     0.01130296720579877, 0.011338898008891691, 0.011374985011677816, 
     0.011411228626541507, 0.01144762926087184, 0.011484187316996571, 
     0.011520903192095878, 0.011557777278133148, 0.011594809961765342, 
     0.011632001624270326, 0.011669352641453941, 0.011706863383573986, 
     0.011744534215243687, 0.011782365495352226, 0.01182035757696468, 
     0.011858510807238988, 0.011896825527322217, 0.011935302072263988, 
     0.011973940770908926, 0.012012741945806473, 0.012051705913099522, 
     0.012090832982430466, 0.012130123456825974, 0.012169577632599203, 
     0.012209195799230582, 0.01224897823926622, 0.012288925228194643, 
     0.012329037034341154, 0.012369313918740518, 0.012409756135027396, 
     0.012450363929304802, 0.012491137540030285, 0.01253207719788033, 
     0.012573183125632388, 0.0126144555380249, 0.012655894641635019, 
     0.012697500634734299, 0.01273927370716219, 0.012781214040177328, 
     0.012823321806326528, 0.012865597169291546, 0.012908040283753754, 
     0.0129506512952363, 0.012993430339964345, 0.013036377544702493, 
     0.013079493026610453, 0.013122776893075927, 0.013166229241565625, 
     0.013209850159453288, 0.01325363972386606, 0.013297598001507845, 
     0.013341725048500851, 0.013386020910204103, 0.013430485621050238, 
     0.013475119204359105, 0.013519921672169758, 0.013564893025049105, 
     0.01361003325191903, 0.013655342329859993, 0.013700820223933352, 
     0.013746466886979891, 0.013792282259437147, 0.013838266269132983, 
     0.013884418831097856, 0.013930739847353334, 0.013977229206719287, 
     0.014023886784597362, 0.0140707124427731, 0.014117706029194285, 
     0.014164867377768045, 0.014212196308133989, 0.01425969262545619, 
     0.01430735612019129, 0.01435518656787547, 0.014403183728887065, 
     0.014451347348228614, 0.014499677155284435, 0.014548172863597475, 
     0.014596834170621754, 0.014645660757494159, 0.014694652288781642, 
     0.014743808412248108, 0.01479312875859651, 0.01484261294123051, 
     0.014892260555991675, 0.014942071180916056, 0.014992044375966369, 
     0.015042179682783628, 0.015092476624414299, 0.015142934705057086, 
     0.015193553409785199, 0.01524433220428813, 0.015295270534589046, 
     0.015346367826782004, 0.015397623486744514, 0.015449036899869937, 
     0.015500607430775408, 0.015552334423029607, 0.015604217198856166, 
     0.01565625505885703, 0.015708447281711144, 0.015760793123893606, 
     0.01581329181937004, 0.015865942579311416, 0.01591874459178423, 
     0.015971697021461225, 0.016024799009307568, 0.016078049672287698, 
     0.016131448103047636, 0.016184993369617852, 0.01623868451509194, 
     0.016292520557325992, 0.01634650048861374, 0.01640062327538271, 
     0.016454887857866016, 0.016509293149795334, 0.016563838038069767, 
     0.016618521382445694, 0.016673342015202895, 0.016728298740832013, 
     0.016783390335698055, 0.01683861554772536, 0.01689397309605901, 
     0.01694946167074777, 0.017005079932403504, 0.017060826511882347, 
     0.01711670000994264, 0.01717269899692481, 0.017228822012407937, 
     0.017285067564888613, 0.017341434131436677, 0.017397920157373455, 
     0.017454524055927005, 0.017511244207910184, 0.017568078961375837, 
     0.017625026631295095, 0.01768208549921302, 0.01773925381292739, 
     0.017796529786145352, 0.017853911598163533, 0.01791139739352578, 
     0.017968985281704958, 0.018026673336762816, 0.0180844595970339, 
     0.018142342064787775, 0.01820031870591564, 0.018258387449595737, 
     0.018316546187983365, 0.018374792775879806, 0.018433125030426087, 
     0.018491540730776267, 0.018550037617796163, 0.01860861339374128, 
     0.01866726572196069, 0.018725992226580848, 0.018784790492215285, 
     0.018843658063654466, 0.01890259244558259, 0.018961591102274654, 
     0.019020651457320025, 0.019079770893327828, 0.019138946751658902, 
     0.019198176332139497, 0.019257456892802265, 0.01931678564960947, 
     0.019376159776204115, 0.019435576403643462, 0.019495032620160547, 
     0.019554525470909002, 0.019614051957736536, 0.019673609038941706, 
     0.01973319362905996, 0.01979280259863356, 0.019852432774011042, 
     0.019912080937131295, 0.019971743825337427, 0.02003141813117593, 
     0.020091100502226216, 0.020150787540915614, 0.020210475804365618, 
     0.02027016180422392, 0.020329842006528147, 0.020389512831556395, 
     0.020449170653709516, 0.020508811801380575, 0.020568432556857294, 
     0.020628029156211942, 0.02068759778922432, 0.020747134599293438, 
     0.02080663568338244, 0.02086609709195294, 0.020925514828933244, 
     0.020984884851676315, 0.021044203070952353, 0.02110346535093201, 
     0.021162667509204303, 0.021221805316785854, 0.021280874498165594, 
     0.02133987073134158, 0.021398789647893712, 0.021457626833048922, 
     0.021516377825782827, 0.02157503811891476, 0.021633603159239997, 
     0.021692068347655635, 0.021750429039324337, 0.021808680543832337, 
     0.02186681812538586, 0.021924837003002524, 0.02198273235074187, 
     0.02204049929793122, 0.022098132929431087, 0.022155628285896747, 
     0.022212980364080162, 0.022270184117128503, 0.022327234454922983, 
     0.02238412624441539, 0.022440854310005847, 0.02249741343391845, 
     0.02255379835661823, 0.02261000377722693, 0.022666024353980827, 
     0.022721854704687867, 0.022777489407226906, 0.022832923000047002, 
     0.02288814998270913, 0.022943164816428677, 0.022997961924660963, 
     0.023052535693687787, 0.02310688047324708, 0.023160990577164177, 
     0.023214860284026976, 0.023268483837862893, 0.02332185544885959, 
     0.02337496929408853, 0.023427819518272403, 0.02348040023455558, 
     0.02353270552531867, 0.023584729442996565, 0.023636466010940844, 
     0.02368790922428552, 0.023739053050857772, 0.023789891432092092, 
     0.023840418283989515, 0.023890627498080512, 0.023940512942432636, 
     0.023990068462662453, 0.024039287882992096, 0.024088165007309842, 
     0.024136693620275693, 0.024184867488430944, 0.02423268036135226, 
     0.024280125972810096, 0.024327198041971476, 0.024373890274606454, 
     0.02442019636433926, 0.024466109993902807, 0.024511624836437252, 
     0.024556734556792338, 0.024601432812872942, 0.024645713256987972, 
     0.02468956953724236, 0.024732995298931925, 0.024775984185980707, 
     0.024818529842380792, 0.024860625913673825, 0.02490226604843483, 
     0.024943443899796885, 0.02498415312697729, 0.02502438739684392, 
     0.0250641403854828, 0.025103405779804584, 0.025142177279151336, 
     0.02518044859694167, 0.02521821346231516, 0.02525546562181429, 
     0.02529219884106473, 0.025328406906491564, 0.025364083627033455, 
     0.025399222835891272, 0.0254338183922735, 0.025467864183175114, 
     0.02550135412515214, 0.025534282166128023, 0.025566642287194324, 
     0.02559842850444198, 0.025629634870785775, 0.025660255477817646, 
     0.025690284457651855, 0.025719715984797293, 0.02574854427802031, 
     0.025776763602233063, 0.025804368270370467, 0.025831352645291305, 
     0.02585771114166622, 0.025883438227888, 0.025908528427967068, 
     0.025932976323447227, 0.025956776555305035, 0.02597992382586761, 
     0.026002412900711872, 0.026024238610580504, 0.026045395853277444, 
     0.0260658795955777, 0.026085684875115145, 0.026104806802282398, 
     0.02612324056210666, 0.0261409814161355, 0.02615802470429645, 
     0.02617436584676435, 0.026190000345800827, 0.026204923787598942, 
     0.02621913184409776, 0.02623262027479996, 0.026245384928557266, 
     0.02625742174535658, 0.026268726758071837, 0.026279296094214376, 
     0.02628912597764662, 0.0262982127302921, 0.026306552773806672, 
     0.026314142631243678, 0.02632097892867801, 0.026327058396822176, 
     0.02633237787259869, 0.026336934300702705, 0.026340724735118455, 
     0.026343746340623458, 0.0263459963942451, 0.026347472286702277, 
     0.02634817152379736, 0.026348091727791154, 0.026347230638726373, 
     0.02634558611573161, 0.0263431561382717, 0.026339938807377044, 
     0.026335932346817217, 0.026331135104251356, 0.02632554555232109, 
     0.026319162289718378, 0.026311984042194064, 0.026304009663539317, 
     0.02629523813650663, 0.02628566857370157, 0.02627530021841229, 
     0.02626413244540845, 0.026252164761676466, 0.02623939680712254, 
     0.026225828355210555, 0.026211459313566388, 0.026196289724515865, 
     0.02618031976558767, 0.026163549749948865, 0.026145980126804365, 
     0.026127611481727788, 0.026108444536955062, 0.02608848015160888, 
     0.026067719321885015, 0.026046163181168328, 0.026023813000110252, 
     0.026000670186635405, 0.025976736285908728, 0.025952012980231684, 
     0.025926502088898393, 0.025900205567980207, 0.025873125510070615, 
     0.02584526414395796, 0.02581662383425845, 0.02578720708097723, 
     0.025757016519029133, 0.025726054917688344, 0.025694325179997892, 
     0.025661830342108047, 0.025628573572575173, 0.025594558171589857, 
     0.02555978757016606, 0.025524265329260252, 0.025487995138852224, 
     0.025450980816956664, 0.025413226308597273, 0.025374735684712674, 
     0.025335513141025934, 0.025295562996847026, 0.025254889693839832, 
     0.025213497794723524, 0.025171391981939992, 0.025128577056256766, 
     0.025085057935337617, 0.025040839652250152, 0.024995927353942963, 
     0.024950326299661214, 0.024904041859333457, 0.024857079511898993, 
     0.0248094448436083, 0.024761143546266035, 0.024712181415448613, 
     0.024662564348666986, 0.024612298343506193, 0.024561389495711888, 
     0.024509843997256142, 0.024457668134352278, 0.02440486828545171, 
     0.024351450919191907, 0.024297422592328744, 0.024242789947622675, 
     0.02418755971171173, 0.024131738692940684, 0.02407533377917985, 
     0.02401835193560273, 0.023960800202455706, 0.023902685692789416, 
     0.023844015590184675, 0.023784797146442948, 0.023725037679274235, 
     0.023664744569951882, 0.023603925260967825, 0.023542587253657578, 
     0.023480738105828104, 0.0234183854293587, 0.023355536887807365, 
     0.023292200193992724, 0.02322838310758462, 0.023164093432672606, 
     0.023099339015346203, 0.0230341277412559, 0.022968467533188527, 
     0.02290236634862601, 0.02283583217732132, 0.02276887303886057, 
     0.022701496980244987, 0.0226337120734617, 0.02256552641307694, 
     0.022496948113820688, 0.02242798530819638, 0.02235864614408466, 
     0.022288938782374552, 0.022218871394591267, 0.022148452160553774, 
     0.02207768926603137, 0.02200659090043267, 0.02193516525449557, 
     0.02186342051801199, 0.021791364877555962, 0.02171900651424845, 
     0.021646353601527637, 0.021573414302958192, 0.021500196770047983, 
     0.021426709140105762, 0.021352959534107888, 0.021278956054608163, 
     0.021204706783658572, 0.021130219780774777, 0.021055503080913963, 
     0.02098056469249932, 0.020905412595458493, 0.020830054739309996, 
     0.020754499041264987, 0.020678753384378423, 0.020602825615717, 
     0.02052672354457776, 0.020450454940724175, 0.020374027532674793, 
     0.020297449006009938, 0.020220727001731695, 0.02014386911464353, 
     0.020066882891783783, 0.01998977583087931, 0.019912555378854134, 
     0.019835228930358793, 0.01975780382635527, 0.019680287352723067, 
     0.019602686738921512, 0.01952500915667369, 0.01944726171870681, 
     0.019369451477514607, 0.019291585424176385, 0.01921367048719817, 
     0.019135713531410862, 0.019057721356890437, 0.018979700697935187, 
     0.018901658222065004, 0.018823600529077566, 0.018745534150126326, 
     0.018667465546855538, 0.01858940111055657, 0.018511347161380833, 
     0.01843330994757389, 0.018355295644765873, 0.018277310355282426, 
     0.018199360107511567, 0.018121450855290534, 0.01804358847734787, 
     0.017965778776764994, 0.017888027480492365, 0.01781034023888454, 
     0.017732722625288962, 0.017655180135652704, 0.017577718188182486, 
     0.0175003421230217, 0.01742305720197977, 0.01734586860827769, 
     0.017268781446345003, 0.017191800741631902, 0.01711493144047186, 
     0.017038178409958457, 0.016961546437871646, 0.016885040232617, 
     0.01680866442321362, 0.016732423559293833, 0.01665632211115036, 
     0.016580364469794273, 0.01650455494705926, 0.016428897775715316, 
     0.016353397109627885, 0.01627805702392513, 0.01620288151520945, 
     0.016127874501775864, 0.016053039823873627, 0.01597838124397334, 
     0.015903902447076, 0.015829607041026462, 0.01575549855686787, 
     0.015681580449198818, 0.015607856096570208, 0.015534328801884123, 
     0.015461001792830777, 0.015387878222326255, 0.015314961168987274, 
     0.015242253637605408, 0.01516975855965715, 0.015097478793812279, 
     0.015025417126476695, 0.01495357627233243, 0.014881958874911066, 
     0.014810567507162899, 0.014739404672058549, 0.0146684728031851, 
     0.014597774265373445, 0.014527311355319105, 0.01445708630223319, 
     0.01438710126848539, 0.01431735835027631, 0.01424785957830078, 
     0.014178606918439172, 0.014109602272438813, 0.014040847478622307, 
     0.013972344312584827, 0.013904094487917493, 0.01383609965691858, 
     0.013768361411329722, 0.013700881283059192, 0.013633660744929135, 
     0.013566701211408965, 0.01350000403937174, 0.013433570528835712, 
     0.01336740192372819, 0.013301499412633618, 0.01323586412956306, 
     0.013170497154707105, 0.013105399515209358, 0.013040572185922639, 
     0.01297601609018487, 0.012911732100577026, 0.01284772103969998, 
     0.012783983680932571, 0.012720520749208127, 0.012657332921771383, 
     0.012594420828953139, 0.01253178505492487, 0.012469426138470173, 
     0.012407344573735723, 0.0123455408109985, 0.012284015257411877, 
     0.012222768277767504, 0.012161800195235417, 0.012101111292119493, 
     0.01204070181059065, 0.01198057195343493, 0.01192072188477875, 
     0.011861151730828615, 0.011801861580587696, 0.011742851486586298, 
     0.011684121465589033, 0.01162567149931521, 0.011567501535135602, 
     0.011509611486782331, 0.011452001235034627, 0.011394670628417375, 
     0.011337619483875247, 0.011280847587459368, 0.011224354694989324, 
     0.011168140532727364, 0.011112204798027756, 0.011056547159998016, 
     0.011001167260135234, 0.010946064712974043, 0.010891239106709227, 
     0.010836690003830174, 0.010782416941729645, 0.010728419433324081, 
     0.01067469696764843, 0.010621249010461953, 0.010568075004828903, 
     0.010515174371709667, 0.010462546510526909, 0.010410190799742102, 
     0.010358106597406764, 0.010306293241724333, 0.010254750051586495, 
     0.010203476327120042, 0.010152471350208445, 0.010101734385023554, 
     0.010051264678532228, 0.010001061461013084, 0.009951123946548087, 
     0.009901451333524292, 0.009852042805110421, 0.00980289752974369, 
     0.009754014661591403, 0.009705393341022833, 0.009657032695056023, 
     0.00960893183781486, 0.00956108987096111, 0.009513505884136663, 
     0.009466178955381, 0.00941910815155893, 0.009372292528763584, 
     0.009325731132729578, 0.00927942299922181, 0.009233367154434284, 
     0.009187562615364856, 0.009142008390199996, 0.009096703478675514, 
     0.0090516468724476, 0.009006837555439812, 0.008962274504200377, 
     0.008917956688235747, 0.008873883070354556, 0.008830052606987895, 
     0.008786464248520108, 0.008743116939596125, 0.008700009619439284, 
     0.00865714122214603, 0.00861451067699106, 0.008572116908709614, 
     0.008529958837790197, 0.008488035380744701, 0.008446345450389086, 
     0.008404887956101673, 0.008363661804091878, 0.008322665897646932, 
     0.008281899137389168, 0.008241360421511478, 0.008201048646023347, 
     0.008160962704975233, 0.008121101490693674, 0.008081463893995031, 
     0.008042048804409934, 0.0080028551103866, 0.007963881699504958, 
     0.007925127458669846, 0.00788659127431509, 0.007848272032586945, 
     0.007810168619538383, 0.007772279921302974, 0.007734604824279742, 
     0.007697142215297893, 0.007659890981792526, 0.007622850011960355, 
     0.00758601819492654, 0.0075493944208918865, 0.0075129775812910575, 
     0.0074767665689314195, 0.007440760278142943, 0.00740495760490897, 
     0.007369357447008173, 0.00733395870413752, 0.007298760278046442, 
     0.007263761072652413, 0.0072289599941676086, 0.007194355951207248, 
     0.007159947854909072, 0.007125734619034666, 0.007091715160082111, 
     0.007057888397380626, 0.007024253253196394, 0.006990808652820906, 
     0.006957553524670375, 0.006924486800367806, 0.006891607414836308, 
     0.006858914306375219, 0.006826406416747469, 0.006794082691250039, 
     0.0067619420787956245, 0.006729983531977665, 0.006698206007146551, 
     0.006666608464469358, 0.006635189868000833, 0.0066039491857381545, 
     0.006572885389686921, 0.006541997455911139, 0.006511284364594318, 
     0.006480745100084959, 0.006450378650953051, 0.006420184010031167, 
     0.006390160174466559, 0.006360306145758083, 0.006330620929804193, 
     0.006301103536935785, 0.006271752981960195, 0.006242568284190274, 
     0.006213548467484545, 0.0061846925602727304, 0.006155999595592178, 
     0.006127468611109981, 0.00609909864915604, 0.006070888756741768, 
     0.006042837985589854, 0.00601494539214994, 0.005987210037625233, 
     0.005959630987985287, 0.005932207313989504, 0.005904938091197148, 
     0.005877822399988152, 0.005850859325570336, 0.005824047957997497, 
     0.005797387392174273, 0.005770876727871631, 0.005744515069729291, 
     0.0057183015272688435, 0.005692235214893942, 0.005666315251901091, 
     0.005640540762477809, 0.00561491087571124, 0.005589424725584263, 
     0.005564081450982057, 0.005538880195686407, 0.005513820108380289, 
     0.005488900342640439, 0.005464120056940124, 0.005439478414640054, 
     0.0054149745839894405, 0.005390607738115322, 0.005366377055022035, 
     0.005342281717579117, 0.005318320913519169, 0.00529449383542449, 
     0.005270799680723517, 0.005247237651676162, 0.005223806955368944, 
     0.0052005068036990966, 0.005177336413368483, 0.005154295005866596, 
     0.005131381807463335, 0.005108596049190966, 0.005085936966835758, 
     0.00506340380091907, 0.005040995796687963, 0.005018712204095388, 
     0.00499655227778982, 0.0049745152770947175, 0.004952600465997272, 
     0.004930807113127084, 0.0049091344917440985, 0.004887581879716615, 
     0.004866148559508499, 0.004844833818156561, 0.004823636947257027, 
     0.004802557242942403, 0.00478159400586729, 0.004760746541184754, 
     0.004740014158531573, 0.004719396172004113, 0.004698891900142999, 
     0.004678500665908651, 0.004658221796665446, 0.004638054624156894, 
     0.004617998484489327, 0.004598052718106773, 0.004578216669774277, 
     0.004558489688552438, 0.004538871127780377, 0.004519360345050054, 
     0.004499956702188907, 0.004480659565233981, 0.004461468304414229, 
     0.004442382294124518, 0.004423400912907652, 0.0044045235434282395, 
     0.004385749572454481, 0.004367078390831987, 0.004348509393465347, 
     0.004330041979291813, 0.004311675551262766, 0.0042934095163173185, 
     0.0042752432853636725, 0.004257176273252697, 0.004239207898759129, 
     0.004221337584555207, 0.00420356475719176, 0.004185888847071843, 
     0.004168309288431774, 0.00415082551931481, 0.004133436981552139, 
     0.00411614312073664, 0.004098943386203811, 0.004081837231005625, 
     0.004064824111891491, 0.0040479034892821454, 0.004031074827250606, 
     0.004014337593496294, 0.003997691259325912, 0.00398113529962771, 
     0.0039646691928523995, 0.003948292420987586, 0.003932004469538749, 
     0.003915804827503756, 0.0038996929873539856, 0.0038836684450090043, 
     0.0038677306998177174, 0.003851879254533246, 0.0038361136152941697, 
     0.0038204332915996037, 0.0038048377962905415, 0.003789326645525091, 
     0.003773899358759931, 0.0037585554587257716, 0.0037432944714089287, 
     0.0037281159260270386, 0.003713019355010668, 0.003698004293979262, 
     0.0036830702817229484, 0.003668216860178675, 0.003653443574412137, 
     0.0036387499725941404, 0.0036241356059827034, 0.0036096000288996675, 
     0.0035951427987128896, 0.003580763475813102, 0.0035664616235963056, 
     0.0035522368084408298, 0.0035380885996898854, 0.003524016569628881, 
     0.0035100202934681664, 0.003496099349320564, 0.003482253318184255, 
     0.003468481783920604, 0.003454784333237175, 0.003441160555665835, 
     0.0034276100435459305, 0.003414132392002642, 0.0034007271989303354, 
     0.003387394064971178, 0.003374132593498631, 0.0033609423905963443, 
     0.0033478230650418337, 0.0033347742282855914, 0.003321795494434985, 
     0.0033088864802336233, 0.0032960468050453593, 0.003283276090833959, 
     0.00327057396214732, 0.003257940046097336, 0.0032453739723443107, 
     0.003232875373077088, 0.0032204438829975977, 0.0032080791393012723, 
     0.0031957807816617744, 0.003183548452211628, 0.003171381795527172, 
     0.0031592804586094017, 0.0031472440908690688, 0.003135272344107848, 
     0.0031233648725035716, 0.003111521332591617, 0.0030997413832503373, 
     0.0030880246856826877, 0.003076370903401816, 0.003064779702212942, 
     0.0030532507501991072, 0.0030417837177033084, 0.0030303782773144186, 
     0.0030190341038495113, 0.00300775087433997, 0.002996528268014079, 
     0.002985365966283253, 0.0029742636527248616, 0.002963221013068644, 
     0.002952237735179747, 0.0029413135090452986, 0.002930448026757665, 
     0.002919640982501178, 0.0029088920725356304, 0.0028982009951831517, 
     0.002887567450811926, 0.002876991141823196, 0.0028664717726352134, 
     0.002856009049670394, 0.0028456026813394723, 0.0028352523780288148, 
     0.002824957852084794, 0.0028147188178012216, 0.0028045349914039017, 
     0.0027944060910382665, 0.002784331836754107, 0.002774311950493336, 
     0.0027643461560749294, 0.002754434179182824, 0.002744575747351056, 
     0.002734770589951798, 0.002725018438180679, 0.002715319025044939, 
     0.0027056720853489737, 0.002696077355682602, 0.0026865345744067778, 
     0.0026770434816420193, 0.002667603819254269, 0.002658215330843459, 
     0.0026488777617295583, 0.0026395908589412435, 0.0026303543712021434, 
     0.0026211680489196033, 0.0026120316441711135, 0.002602944910693195, 
     0.002593907603867992, 0.002584919480712264, 0.0025759802998641486, 
     0.0025670898215722606, 0.002558247807682604, 0.0025494540216278215, 
     0.002540708228414242, 0.0025320101946112255, 0.002523359688338364, 
     0.0025147564792549464, 0.0025062003385472975, 0.002497691038918357, 
     0.0024892283545751718, 0.0024808120612185435, 0.002472441936030682, 
     0.0024641177576649725, 0.002455839306233742, 0.0024476063632981326, 
     0.002439418711856014, 0.0024312761363319314, 0.0024231784225651593, 
     0.0024151253577997488, 0.0024071167306727154, 0.0023991523312041677, 
     0.0023912319507856197, 0.0023833553821702076, 0.002375522419461146, 
     0.002367732858102016, 0.0023599864948653524, 0.002352283127843008, 
     0.0023446225564348494, 0.0023370045813392265, 0.002329429004541779, 
     0.0023218956293059798, 0.002314404260162065, 0.002306954702897656, 
     0.0022995467645467987, 0.0022921802533806476, 0.0022848549788966345, 
     0.002277570751809234, 0.0022703273840392188, 0.0022631246887045114, 
     0.002255962480109545, 0.0022488405737361846, 0.0022417587862331957, 
     0.002234716935407234, 0.002227714840212403, 0.002220752320741334, 
     0.0022138291982148383, 0.002206945294973054, 0.0022001004344651873, 
     0.0021932944412407247, 0.00218652714093928, 0.002179798360281876, 
     0.002173107927060886, 0.0021664556701313812, 0.002159841419401143, 
     0.0021532650058220717, 0.0021467262613803426, 0.002140225019087839, 
     0.00213376111297238, 0.0021273343780692554, 0.0021209446504115207, 
     0.0021145917670215906, 0.0021082755659016356, 0.002101995886025221, 
     0.002095752567327806, 0.00208954545069842, 0.00208337437797026, 
     0.0020772391919124424, 0.0020711397362206565, 0.002065075855508999, 
     0.002059047395300685, 0.0020530542020199584, 0.0020470961229828947, 
     0.0020411730063893394, 0.002035284701313823, 0.0020294310576975515, 
     0.00202361192633938, 0.002017827158887889, 0.002012076607832437, 
     0.0020063601264952613, 0.002000677569022653, 0.0019950287903771086, 
     0.0019894136463285573, 0.001983831993446585, 0.0019782836890917584, 
     0.0019727685914079003, 0.001967286559313479, 0.0019618374524939483, 
     0.0019564211313932286, 0.0019510374572061016, 0.0019456862918697546, 
     0.0019403674980562507, 0.001935080939164153, 0.0019298264793110524, 
     0.0019246039833252769, 0.0019194133167384727, 0.0019142543457774035, 
     0.001909126937356581, 0.001904030959070142, 0.0018989662791845667, 
     0.0018939327666306148, 0.001888930290996112, 0.001883958722517966, 
     0.001879017932075032, 0.001874107791180197, 0.0018692281719733122, 
     0.0018643789472133695, 0.00185955999027148, 0.001854771175123159, 
     0.0018500123763413622, 0.0018452834690888408, 0.0018405843291112677, 
     0.0018359148327296855, 0.0018312748568336734, 0.001826664278873901, 
     0.0018220829768553681, 0.001817530829330033, 0.0018130077153901412, 
     0.0018085135146609288, 0.0018040481072940347, 0.001799611373960294, 
     0.001795203195843218, 0.0017908234546318805, 0.0017864720325144858, 
     0.0017821488121713466, 0.001777853676768512, 0.0017735865099508543, 
     0.0017693471958357752, 0.0017651356190063888, 0.0017609516645053203, 
     0.0017567952178279644, 0.0017526661649163694, 0.0017485643921526114, 
     0.001744489786352747, 0.0017404422347602974, 0.0017364216250402985, 
     0.0017324278452728573, 0.0017284607839473081, 0.0017245203299558743, 
     0.0017206063725879095, 0.0017167188015236594, 0.0017128575068286029, 
     0.0017090223789473261, 0.0017052133086979326, 0.0017014301872660417, 
     0.0016976729061993056, 0.001693941357401496, 0.0016902354331271275, 
     0.0016865550259756448, 0.0016829000288861632, 0.001679270335131765, 
     0.0016756658383143231, 0.0016720864323589196, 0.0016685320115087821, 
     0.0016650024703198049, 0.0016614977036555976, 0.0016580176066821205, 
     0.001654562074862829, 0.0016511310039534443, 0.001647724289997197, 
     0.0016443418293197168, 0.0016409835185243783, 0.00163764925448731, 
     0.0016343389343528793, 0.0016310524555287946, 0.0016277897156817102, 
     0.0016245506127324553, 0.0016213350448517415, 0.0016181429104555386, 
     0.0016149741082008761, 0.0016118285369813403, 0.0016087060959230166, 
     0.0016056066843801048, 0.0016025302019309668, 0.0015994765483738737, 
     0.001596445623723182, 0.001593437328205208, 0.0015904515622545208, 
     0.0015874882265099288, 0.001584547221810923, 0.0015816284491937894, 
     0.0015787318098881508, 0.0015758572053132345, 0.0015730045370745337, 
     0.0015701737069601994, 0.001567364616937827, 0.0015645771691509842, 
     0.0015618112659161213, 0.0015590668097192355, 0.001556343703212898, 
     0.0015536418492130646, 0.0015509611506962229, 0.0015483015107963178, 
     0.0015456628328020553, 0.001543045020153954, 0.001540447976441755, 
     0.0015378716054016209, 0.0015353158109136973, 0.0015327804969994079, 
     0.0015302655678191691, 0.001527770927669803, 0.0015252964809823718, 
     0.001522842132319761, 0.0015204077863746053, 0.0015179933479670183, 
     0.0015155987220426591, 0.00151322381367056, 0.0015108685280413381, 
     0.0015085327704651803, 0.0015062164463701543, 0.001503919461300323, 
     0.001501641720914193, 0.0014993831309829562, 0.001497143597389068, 
     0.0014949230261246073, 0.001492721323289984, 0.001490538395092443, 
     0.001488374147844876, 0.0014862284879644618, 0.0014841013219716011, 
     0.0014819925564886873, 0.0014799020982391594, 0.00147782985404639, 
     0.0014757757308328729, 0.0014737396356192286, 0.001471721475523525, 
     0.0014697211577603838, 0.0014677385896404147, 0.0014657736785694726, 
     0.0014638263320481972, 0.001461896457671387, 0.0014599839631276408, 
     0.0014580887561988641, 0.001456210744760027, 0.001454349836778771, 
     0.001452505940315298, 0.0014506789635220843, 0.0014488688146438733, 
     0.001447075402017502, 0.0014452986340719965, 0.0014435384193285294, 
     0.0014417946664006037, 0.0014400672839941227, 0.001438356180907678, 
     0.0014366612660327148, 0.0014349824483539336, 0.001433319636949566, 
     0.00143167274099186, 0.0014300416697474408, 0.0014284263325779266, 
     0.0014268266389403828, 0.0014252424983880174, 0.0014236738205707282, 
     0.0014221205152358991, 0.001420582492229052, 0.0014190596614947057, 
     0.001417551933077133, 0.0014160592171213178, 0.0014145814238737805, 
     0.0014131184636836185, 0.0014116702470034234, 0.0014102366843904107, 
     0.0014088176865074088, 0.0014074131641240656, 0.0014060230281179185, 
     0.0014046471894756916, 0.001403285559294427, 0.0014019380487828449, 
     0.0014006045692625635, 0.0013992850321695336, 0.0013979793490553278, 
     0.0013966874315886194, 0.0013954091915565695, 0.0013941445408663532, 
     0.0013928933915466032, 0.001391655655749022, 0.0013904312457498726, 
     0.0013892200739516523, 0.0013880220528846383, 0.0013868370952086237, 
     0.0013856651137145104, 0.0013845060213261008, 0.0013833597311017486, 
     0.0013822261562362011, 0.001381105210062293, 0.0013799968060528413, 
     0.0013789008578223788, 0.0013778172791290972, 0.0013767459838766268, 
     0.0013756868861160212, 0.0013746399000475848, 0.0013736049400228725, 
     0.0013725819205465748, 0.0013715707562785538, 0.001370571362035756, 
     0.0013695836527942906, 0.001368607543691358, 0.001367642950027375, 
     0.0013666897872679322, 0.0013657479710459369, 0.0013648174171636011, 
     0.001363898041594611, 0.0013629897604861563, 0.0013620924901610824, 
     0.0013612061471199625, 0.0013603306480432962, 0.0013594659097935613, 
     0.0013586118494174405, 0.0013577683841478987, 0.0013569354314064213, 
     0.0013561129088051145, 0.0013553007341489246, 0.0013544988254377828, 
     0.001353707100868823, 0.001352925478838536, 0.001352153877945004, 
     0.0013513922169900389, 0.0013506404149814443, 0.0013498983911351462, 
     0.001349166064877463, 0.0013484433558472505, 0.001347730183898157, 
     0.0013470264691007685, 0.0013463321317448763, 0.001345647092341608, 
     0.001344971271625695, 0.0013443045905576151, 0.0013436469703258333, 
     0.0013429983323489463, 0.0013423585982779284, 0.0013417276899982532, 
     0.0013411055296321409, 0.0013404920395406648, 0.001339887142325996, 
     0.0013392907608334983, 0.0013387028181539476, 0.0013381232376256328, 
     0.0013375519428365575, 0.001336988857626517, 0.0013364339060892945, 
     0.0013358870125747275, 0.0013353481016908776, 0.0013348170983060897, 
     0.00133429392755112, 0.0013337785148212114, 0.001333270785778198, 
     0.001332770666352533, 0.0013322780827453899, 0.0013317929614306808, 
     0.0013313152291571269, 0.0013308448129502532, 0.0013303816401144379, 
     0.001329925638234881, 0.0013294767351796405, 0.0013290348591015737, 
     0.0013285999384403447, 0.0013281719019243453, 0.0013277506785726778, 
     0.0013273361976970405, 0.0013269283889037011, 0.0013265271820953452, 
     0.0013261325074730203, 0.0013257442955379717, 0.0013253624770935457, 
     0.001324986983247004, 0.0013246177454114014, 0.0013242546953073594, 
     0.0013238977649649274, 0.001323546886725323, 0.0013232019932427695, 
     0.0013228630174862003, 0.0013225298927410638, 0.0013222025526110127, 
     0.0013218809310196625, 0.0013215649622122605, 0.0013212545807574098, 
     0.0013209497215487054, 0.0013206503198064377, 0.0013203563110791925, 
     0.0013200676312455214, 0.0013197842165155035, 0.001319506003432395, 
     0.0013192329288741712, 0.0013189649300551253, 0.0013187019445273728, 
     0.0013184439101824373, 0.0013181907652527205, 0.0013179424483130558, 
     0.0013176988982821448, 0.001317460054424071, 0.0013172258563497183, 
     0.0013169962440182394, 0.0013167711577384577, 0.0013165505381702975, 
     0.0013163343263261518, 0.0013161224635722818, 0.0013159148916301524, 
     0.0013157115525778082, 0.0013155123888511663, 0.0013153173432453686, 
     0.0013151263589160484, 0.0013149393793806376, 0.0013147563485196036, 
     0.001314577210577736, 0.0013144019101653524, 0.0013142303922595452, 
     0.0013140626022053604, 0.0013138984857170221, 0.0013137379888790678, 
     0.0013135810581475535, 0.0013134276403511502, 0.0013132776826923192, 
     0.0013131311327483945, 0.0013129879384727106, 0.0013128480481956579, 
     0.0013127114106257865, 0.0013125779748508336, 0.0013124476903387979, 
     0.0013123205069389343, 0.0013121963748827954, 0.001312075244785208, 
     0.0013119570676452868, 0.0013118417948473717, 0.0013117293781620258, 
     0.001311619769746939, 0.0013115129221478925, 0.001311408788299647, 
     0.0013113073215268764, 0.0013112084755450288, 0.0013111122044612276, 
     0.0013110184627751122, 0.0013109272053797175, 0.0013108383875622763, 
     0.0013107519650050854, 0.001310667893786279, 0.0013105861303806547, 
     0.0013105066316604446, 0.0013104293548961076, 0.0013103542577570714, 
     0.0013102812983125064, 0.0013102104350320408, 0.001310141626786509, 
     0.0013100748328486464, 0.0013100100128938103, 0.0013099471270006551, 
     0.0013098861356518356, 0.0013098269997346382, 0.0013097696805416845, 
     0.001309714139771538, 0.001309660339529372, 0.0013096082423275654, 
     0.0013095578110863435, 0.001309509009134354, 0.0013094618002092858, 
     0.0013094161484584318, 0.0013093720184392777, 0.0013093293751200448, 
     0.0013092881838802555, 0.0013092484105112696, 0.001309210021216826, 
     0.001309172982613543, 0.0013091372617314572, 0.0013091028260145056, 
     0.0013090696433210288, 0.0013090376819242563, 0.001309006910512778, 
     0.0013089772981910092, 0.00130894881447965, 0.0013089214293161315, 
     0.00130889511305506, 0.0013088698364686398, 0.0013088455707470983, 
     0.0013088222874991032, 0.0013087999587521628, 0.0013087785569530158, 
     0.0013087580549680422, 0.0013087384260836157, 0.0013087196440065001, 
     0.0013087016828641936, 0.0013086845172052997, 0.0013086681219998716, 
     0.0013086524726397546, 0.0013086375449389103, 0.0013086233151337562, 
     0.0013086097598834728, 0.0013085968562703263, 0.001308584581799963, 
     0.0013085729144017184, 0.0013085618324288912, 0.001308551314659035, 
     0.001308541340294236, 0.0013085318889613808, 0.0013085229407124122, 
     0.0013085144760246004, 0.0013085064758007702, 0.0013084989213695685, 
     0.0013084917944856745, 0.0013084850773300576, 0.001308478752510175, 
     0.0013084728030602064, 0.001308467212441258, 0.0013084619645415685, 
     0.0013084570436767051, 0.0013084524345897612, 0.0013084481224515387, 
     0.001308444092860732, 0.0013084403318440998, 0.0013084368258566435, 
     0.0013084335617817567, 0.0013084305269313958, 0.0013084277090462176, 
     0.0013084250962957446, 0.001308422677278488, 0.0013084204410221, 
     0.0013084183769834835, 0.0013084164750489424, 0.0013084147255342715, 
     0.0013084131191849013, 0.001308411647175974, 0.0013084103011124784, 
     0.0013084090730293208, 0.0013084079553914438, 0.0013084069410938858, 
     0.0013084060234618917, 0.0013084051962509605, 0.001308404453646945, 
     0.0013084037902661013, 0.0013084032011551636, 0.001308402681791383, 
     0.001308402228082609, 0.0013084018363672973, 0.0013084015034145922, 
     0.0013084012264243216, 0.0013084010030270754, 0.0013084008312841805, 
     0.0013084007096877885, 0.0013084006371608045, 0.0013084006130570445}, 
    "rNodes" -> {0.9949747408908863, 0.9949674057789055, 0.9949454007871784, 
      0.9949087269483229, 0.9948573859832747, 0.9947913803011462, 
      0.9947107129990289, 0.9946153878617393, 0.9945054093615087, 
      0.9943807826576161, 0.9942415135959656, 0.994087608708607, 
      0.9939190752132001, 0.9937359210124233, 0.9935381546933257, 
      0.9933257855266239, 0.9930988234659417, 0.9928572791469956, 
      0.9926011638867233, 0.9923304896823566, 0.9920452692104402, 
      0.9917455158257935, 0.9914312435604179, 0.9911024671223486, 
      0.9907592018944527, 0.9904014639331702, 0.9900292699672025, 
      0.9896426373961449, 0.9892415842890654, 0.9888261293830295, 
      0.98839629208157, 0.9879520924531041, 0.9874935512292963, 
      0.9870206898033674, 0.9865335302283514, 0.9860320952152983, 
      0.9855164081314244, 0.98498649299821, 0.9844423744894449, 
      0.983884077929222, 0.983311629289877, 0.9827250551898801, 
      0.9821243828916725, 0.9815096402994541, 0.9808808559569194, 
      0.9802380590449431, 0.9795812793792149, 0.9789105474078248, 
      0.9782258942087981, 0.9775273514875812, 0.9768149515744777, 
      0.9760887274220367, 0.975348712602391, 0.9745949413045483, 
      0.9738274483316335, 0.9730462690980844, 0.9722514396267988, 
      0.9714429965462354, 0.9706209770874686, 0.9697854190811952, 
      0.9689363609546974, 0.9680738417287584, 0.9671979010145341, 
      0.9663085790103786, 0.9654059164986268, 0.9644899548423314, 
      0.9635607359819569, 0.9626183024320307, 0.9616626972777502, 
      0.9606939641715477, 0.959712147329614, 0.9587172915283787, 
      0.9577094421009508, 0.9566886449335168, 0.9556549464616998, 
      0.9546083936668768, 0.9535490340724583, 0.9524769157401265, 
      0.951392087266037, 0.9502945977769798, 0.9491844969265044, 
      0.9480618348910058, 0.9469266623657748, 0.9457790305610105, 
      0.9446189911977978, 0.9434465965040483, 0.9422618992104066, 
      0.9410649525461215, 0.9398558102348834, 0.9386345264906272, 
      0.9374011560133023, 0.9361557539846104, 0.9348983760637092, 
      0.9336290783828863, 0.9323479175432003, 0.9310549506100915, 
      0.9297502351089619, 0.9284338290207264, 0.9271057907773328, 
      0.9257661792572546, 0.9244150537809543, 0.9230524741063196, 
      0.9216785004240714, 0.9202931933531459, 0.9188966139360494, 
      0.917488823634188, 0.9160698843231722, 0.914639858288095, 
      0.9131988082187883, 0.9117467972050537, 0.9102838887318705, 
      0.9088101466745812, 0.9073256352940553, 0.9058304192318303, 
      0.9043245635052328, 0.9028081335024781, 0.9012811949777506, 
      0.899743814046264, 0.8981960571793031, 0.8966379911992468, 
      0.8950696832745736, 0.8934912009148489, 0.8919026119656971, 
      0.8903039846037557, 0.8886953873316151, 0.8870768889727421, 
      0.8854485586663895, 0.8838104658624915, 0.8821626803165454, 
      0.8805052720844805, 0.8788383115175141, 0.8771618692569966, 
      0.8754760162292438, 0.8737808236403595, 0.872076362971048, 
      0.8703627059714153, 0.8686399246557632, 0.8669080912973732, 
      0.8651672784232833, 0.863417558809056, 0.861659005473541, 
      0.8598916916736302, 0.8581156908990069, 0.8563310768668899, 
      0.854537923516773, 0.8527363050051597, 0.8509262957002939, 
      0.8491079701768882, 0.8472814032108492, 0.8454466697740001, 
      0.8436038450288018, 0.8417530043230742, 0.839894223184715, 
      0.8380275773164192, 0.8361531425904003, 0.8342709950431103, 
      0.8323812108699629, 0.8304838664200581, 0.8285790381909096, 
      0.8266668028231751, 0.8247472370953901, 0.8228204179187065, 
      0.8208864223316349, 0.8189453274947927, 0.8169972106856574, 
      0.8150421492933267, 0.8130802208132847, 0.8111115028421748, 
      0.8091360730725822, 0.8071540092878219, 0.8051653893567373, 
      0.8031702912285075, 0.8011687929274633, 0.7991609725479151, 
      0.797146908248989, 0.7951266782494767, 0.7931003608226946, 
      0.7910680342913561, 0.7890297770224562, 0.7869856674221694, 
      0.7849357839307598, 0.7828802050175067, 0.7808190091756433, 
      0.7787522749173108, 0.7766800807685278, 0.7746025052641747, 
      0.7725196269429954, 0.7704315243426141, 0.7683382759945705, 
      0.7662399604193717, 0.7641366561215623, 0.7620284415848121, 
      0.7599153952670238, 0.7577975955954583, 0.7556751209618813, 
      0.7535480497177279, 0.7514164601692896, 0.7492804305729203, 
      0.7471400391302645, 0.7449953639835072, 0.7428464832106447, 
      0.7406934748207793, 0.7385364167494349, 0.7363753868538976, 
      0.7342104629085779, 0.7320417226003989, 0.7298692435242063, 
      0.7276931031782052, 0.7255133789594205, 0.7233301481591823, 
      0.721143487958639, 0.7189534754242937, 0.7167601875035686, 
      0.7145637010203959, 0.7123640926708352, 0.7101614390187183, 
      0.707955816491322, 0.7057473013750687, 0.7035359698112547, 
      0.7013218977918082, 0.6991051611550751, 0.6968858355816346, 
      0.6946639965901438, 0.6924397195332126, 0.690213079593308, 
      0.6879841517786898, 0.6857530109193749, 0.6835197316631351, 
      0.6812843884715233, 0.6790470556159335, 0.6768078071736907, 
      0.6745667170241736, 0.6723238588449689, 0.6700793061080587, 
      0.6678331320760391, 0.665585409798374, 0.6633362121076791, 
      0.6610856116160417, 0.6588336807113722, 0.6565804915537902, 
      0.6543261160720448, 0.6520706259599682, 0.6498140926729638, 
      0.6475565874245289, 0.6452981811828132, 0.6430389446672099, 
      0.6407789483449837, 0.6385182624279332, 0.6362569568690891, 
      0.6339951013594478, 0.6317327653247401, 0.6294700179222372, 
      0.6272069280375909, 0.6249435642817115, 0.6226799949876809, 
      0.6204162882077028, 0.618152511710089, 0.615888732976283, 
      0.6136250191979191, 0.6113614372739199, 0.6090980538076297, 
      0.6068349351039859, 0.6045721471667262, 0.6023097556956352, 
      0.6000478260838258, 0.5977864234150608, 0.5955256124611096, 
      0.593265457679144, 0.5910060232091715, 0.5887473728715054, 
      0.5864895701642743, 0.5842326782609677, 0.581976760008021, 
      0.5797218779224376, 0.577468094189449, 0.5752154706602137, 
      0.5729640688495529, 0.5707139499337255, 0.5684651747482408, 
      0.5662178037857085, 0.5639718971937284, 0.561727514772817, 
      0.5594847159743725, 0.5572435598986788, 0.5550041052929461, 
      0.5527664105493908, 0.5505305337033536, 0.5482965324314549, 
      0.5460644640497887, 0.5438343855121547, 0.5416063534083282, 
      0.5393804239623682, 0.5371566530309628, 0.5349350961018138, 
      0.5327158082920577, 0.5304988443467253, 0.5282842586372393, 
      0.5260721051599484, 0.5238624375347005, 0.5216553090034527, 
      0.5194507724289185, 0.5172488802932528, 0.5150496846967745, 
      0.5128532373567255, 0.5106595896060678, 0.5084687923923172, 
      0.5062808962764135, 0.5040959514316282, 0.5019140076425095, 
      0.4997351143038621, 0.4975593204197655, 0.49538667460262775, 
      0.4932172250722755, 0.49105101965508047, 0.48888810578312214, 
      0.486728530493386, 0.48457234042699765, 0.48241958182849304, 
      0.48027030054512365, 0.4781245420261974, 0.4759823513224547, 
      0.47384377308547965, 0.47170885156714615, 0.46957763061909885, 
      0.4674501536922686, 0.4653264638364227, 0.463206603699749, 
      0.4610906155284745, 0.4589785411665181, 0.4568704220551763, 
      0.45476629923284356, 0.4526662133347657, 0.45057020459282626, 
      0.44847831283536643, 0.4463905774870377, 0.44430703756868717, 
      0.4422277316972754, 0.4401526980858269, 0.4380819745434121, 
      0.43601559847516186, 0.43395360688231366, 0.4318960363622889, 
      0.429842923108802, 0.4277943029120003, 0.42575021115863526, 
      0.42371068283226376, 0.4216757525134804, 0.41964545438018, 
      0.41761982220785004, 0.41559888936989264, 0.41358268883797683, 
      0.41157125318241977, 0.40956461457259696, 0.4075628047773819, 
      0.4055658551656138, 0.4035737967065946, 0.40158665997061327, 
      0.3996044751294989, 0.39762727195720116, 0.3956550798303982, 
      0.3936879277291323, 0.39172584423747187, 0.389768857544201, 
      0.38781699544353504, 0.3858702853358627, 0.38392875422851414, 
      0.3819924287365549, 0.38006133508360557, 0.3781354991026864, 
      0.3762149462370872, 0.3742997015412622, 0.3723897896817493, 
      0.3704852349381135, 0.3685860612039144, 0.3666922919876982, 
      0.36480395041401176, 0.36292105922444146, 0.36104364077867424, 
      0.35917171705558143, 0.3573053096543254, 0.3554444397954882, 
      0.35358912832222206, 0.35173939570142215, 0.34989526202491994, 
      0.3480567470106985, 0.34622387000412824, 0.34439664997922365, 
      0.34257510553992, 0.3407592549213704, 0.33894911599126293, 
      0.33714470625115694, 0.3353460428378389, 0.3335531425246972, 
      0.33176602172311576, 0.32998469648388623, 0.32820918249863845, 
      0.3264394951012886, 0.32467564926950554, 0.32291765962619406, 
      0.32116554044099577, 0.3194193056318066, 0.3176789687663112, 
      0.31594454306353326, 0.3142160413954025, 0.31249347628833707, 
      0.3107768599248419, 0.30906620414512176, 0.30736152044871, 
      0.30566281999611183, 0.3039701136104619, 0.3022834117791962, 
      0.3006027246557384, 0.2989280620611992, 0.2972594334860895, 
      0.2955968480920468, 0.2939403147135744, 0.2922898418597931, 
      0.29064543771620593, 0.289007110146474, 0.28737486669420514, 
      0.28574871458475376, 0.2841286607270321, 0.28251471171533243, 
      0.28090687383116064, 0.2793051530450795, 0.27770955501856337, 
      0.27612008510586167, 0.27453674835587366, 0.2729595495140314, 
      0.27138849302419304, 0.2698235830305445, 0.26826482337951035, 
      0.26671221762167313, 0.2651657690137011, 0.2636254805202837, 
      0.26209135481607515, 0.2605633942876458, 0.2590416010354404, 
      0.25752597687574347, 0.25601652334265196, 0.254513241690054, 
      0.25301613289361463, 0.2515251976527667, 0.25004043639270884, 
      0.24856184926640826, 0.24708943615660908, 0.2456231966778463, 
      0.24416313017846425, 0.24270923574263994, 0.24126151219241104, 
      0.23981995808970794, 0.23838457173839, 0.23695535118628552, 
      0.23553229422723543, 0.23411539840314022, 0.23270466100601025, 
      0.23130007908001873, 0.2299016494235577, 0.22850936859129628, 
      0.22712323289624137, 0.22574323841180044, 0.22436938097384612, 
      0.2230016561827825, 0.22164005940561288, 0.22028458577800877, 
      0.21893523020637998, 0.21759198736994545, 0.21625485172280495, 
      0.21492381749601086, 0.21359887869964064, 0.21228002912486899, 
      0.21096726234604002, 0.2096605717227392, 0.2083599504018645, 
      0.2070653913196971, 0.205776887203971, 0.20449443057594172, 
      0.20321801375245355, 0.20194762884800552, 0.20068326777681558, 
      0.19942492225488306, 0.1981725838020492, 0.19692624374405532, 
      0.19568589321459887, 0.1944515231573869, 0.19322312432818678, 
      0.19200068729687414, 0.19078420244947789, 0.1895736599902218, 
      0.18836904994356304, 0.18717036215622718, 0.1859775862992392, 
      0.18479071186995114, 0.18360972819406557, 0.18243462442765493, 
      0.18126538955917657, 0.18010201241148352, 0.1789444816438305, 
      0.17779278575387547, 0.17664691307967592, 0.17550685180168063, 
      0.17437258994471597, 0.17324411537996703, 0.17212141582695337, 
      0.171004478855499, 0.16989329188769706, 0.16878784219986848, 
      0.16768811692451446, 0.16659410305226338, 0.16550578743381114, 
      0.16442315678185532, 0.16334619767302277, 0.162274896549791, 
      0.16120923972240236, 0.16014921337077193, 0.1590948035463881, 
      0.1580459961742065, 0.1570027770545364, 0.15596513186492034, 
      0.1549330461620058, 0.15390650538341016, 0.15288549484957753, 
      0.151869999765628, 0.1508600052231995, 0.1498554962022814, 
      0.1488564575730403, 0.14786287409763788, 0.14687473043204044, 
      0.1458920111278204, 0.14491470063394923, 0.14394278329858232, 
      0.14297624337083492, 0.14201506500255, 0.14105923225005712, 
      0.14010872907592253, 0.13916353935069084, 0.13822364685461727, 
      0.13728903527939143, 0.13635968822985167, 0.1354355892256906, 
      0.1345167217031513, 0.13360306901671423, 0.132694614440775, 
      0.13179134117131258, 0.1308932323275482, 0.13000027095359465, 
      0.129112440020096, 0.1282297224258579, 0.12735210099946798, 
      0.12647955850090647, 0.1256120776231474, 0.12474964099374951, 
      0.12389223117643748, 0.12303983067267335, 0.1221924219232177, 
      0.12134998730968094, 0.12051250915606453, 0.119679969730292, 
      0.11885235124572995, 0.11802963586269863, 0.11721180568997257, 
      0.11639884278627066, 0.11559072916173616, 0.11478744677940612, 
      0.11398897755667073, 0.11319530336672193, 0.1124064060399919, 
      0.11162226736558087, 0.11084286909267449, 0.11006819293195082, 
      0.10929822055697658, 0.108532933605593, 0.10777231368129103, 
      0.10701634235457592, 0.10626500116432126, 0.10551827161911234, 
      0.10477613519857885, 0.10403857335471695, 0.10330556751320068, 
      0.10257709907468258, 0.1018531494160838, 0.10113369989187328, 
      0.10041873183533638, 0.09970822655983277, 0.09900216536004351, 
      0.09830052951320745, 0.09760330028034694, 0.09691045890748276, 
      0.09622198662683827, 0.09553786465803293, 0.09485807420926502, 
      0.09418259647848365, 0.09351141265454997, 0.09284450391838783, 
      0.09218185144412358, 0.09152343640021515, 0.09086923995057059, 
      0.09021924325565571, 0.08957342747359123, 0.08893177376123913, 
      0.08829426327527844, 0.08766087717327027, 0.08703159661471237, 
      0.08640640276208292, 0.08578527678187386, 0.08516819984561355, 
      0.0845551531308789, 0.08394611782229695, 0.08334107511253601, 
      0.08274000620328613, 0.08214289230622926, 0.0815497146439989, 
      0.08096045445112926, 0.08037509297499412, 0.07979361147673522, 
      0.07921599123218034, 0.07864221353275104, 0.0780722596863601, 
      0.07750611101829873, 0.07694374887211346, 0.07638515461047286, 
      0.07583030961602413, 0.07527919529223945, 0.07473179306425226, 
      0.07418808437968345, 0.07364805070945755, 0.07311167354860883, 
      0.07257893441707741, 0.07204981486049555, 0.0715242964509639, 
      0.07100236078781795, 0.07048398949838461, 0.06996916423872904, 
      0.06945786669439166, 0.06895007858111558, 0.06844578164556415, 
      0.06794495766602908, 0.06744758845312877, 0.06695365585049733, 
      0.06646314173546386, 0.0659760280197224, 0.06549229664999237, 
      0.06501192960866979, 0.06453490891446893, 0.06406121662305492, 
      0.06359083482766686, 0.06312374565973203, 0.06265993128947064, 
      0.06219937392649177, 0.06174205582037994, 0.061287959261273006, 
      0.0608370665804308, 0.060389360150795074, 0.05994482238754042, 
      0.059503435748616496, 0.0590651827352814, 0.058630045892626395, 
      0.05819800781009192, 0.057769051121974994, 0.057343158507928094, 
      0.05692031269344945, 0.056500496450364965, 0.05608369259730165, 
      0.055669884000152735, 0.05525905357253449, 0.05485118427623474, 
      0.054446259121653254, 0.05404426116823391, 0.05364517352488883, 
      0.053248979350414435, 0.05285566185389953, 0.05246520429512546, 
      0.05207758998495838, 0.051692802285733676, 0.051310824611632694, 
      0.05093164042905166, 0.050555233256963004, 0.050181586667269046, 
      0.049810684285148156, 0.049442509789393414, 0.0490770469127438, 
      0.04871427944220806, 0.04835419121938118, 0.04799676614075362, 
      0.047641988158013376, 0.04728984127834076, 0.04694030956469621, 
      0.04659337713610098, 0.04624902816791082, 0.045907246892082795, 
      0.045568017597435145, 0.04523132462990039, 0.04489715239277159, 
      0.044565485346941984, 0.044236308011137905, 0.043909604962145125, 
      0.043585360835028654, 0.04326356032334606, 0.04294418817935435, 
      0.0426272292142105, 0.042312668298165615, 0.04200049036075291, 
      0.04169068039096941, 0.04138322343745158, 0.041078104608644764, 
      0.04077530907296669, 0.040474822058964945, 0.040176628855468514, 
      0.0398807148117335, 0.039587065337583, 0.039295665903541215, 
      0.03900650204096189, 0.03871955934215112, 0.038434823460484505, 
      0.03815228011051884, 0.03787191506809828, 0.03759371417045515, 
      0.037317663316305275, 0.037043748465938116, 0.03677195564130156, 
      0.0365022709260816, 0.036234680465776714, 0.035969170467767354, 
      0.03570572720138022, 0.03544433699794762, 0.035184986250861944, 
      0.03492766141562513, 0.03467234900989348, 0.03441903561351753, 
      0.03416770786857734, 0.03391835247941303, 0.03367095621265076, 
      0.03342550589722413, 0.033181988424391046, 0.032940390747746205, 
      0.03270069988322909, 0.03246290290912767, 0.03222698696607782, 
      0.03199293925705842, 0.03176074704738234, 0.031530397664683206, 
      0.03130187849889814, 0.03107517700224644, 0.030850280689204194, 
      0.030627177136475087, 0.030405853982957184, 0.030186298929705972, 
      0.029968499739893538, 0.029752444238764036, 0.029538120313585457, 
      0.02932551591359776, 0.029114619049957376, 0.028905417795678196, 
      0.028697900285569043, 0.028492054716167683, 0.028287869345671453, 
      0.028085332493864513, 0.027884432542041777, 0.0276851579329296, 
      0.027487497170603253, 0.02729143882040119, 0.027096971508836203, 
      0.026904083923503543, 0.026712764812985915, 0.02652300298675557, 
      0.026334787315073396, 0.02614810672888513, 0.025962950219714717, 
      0.025779306839554837, 0.02559716570075468, 0.025416515975904996, 
      0.025237346897720454, 0.02505964775891935, 0.024883407912100752, 
      0.024708616769619066, 0.024535263803456085, 0.02436333854509057, 
      0.02419283058536543, 0.024023729574352472, 0.023856025221214817, 
      0.023689707294067025, 0.02352476561983293, 0.023361190084101268, 
      0.023198970630979095, 0.02303809726294308, 0.02287856004068867, 
      0.022720349082977202, 0.02256345456648096, 0.02240786672562626, 
      0.02225357585243457, 0.0221005722963617, 0.021948846464135155, 
      0.021798388819589565, 0.021649189883500383, 0.02150124023341578, 
      0.021354530503486797, 0.021209051384295814, 0.021064793622683334, 
      0.020921748021573174, 0.02077990543979602, 0.020639256791911455, 
      0.02049979304802843, 0.020361505233624278, 0.020224384429362256, 
      0.020088421770907635, 0.019953608448742454, 0.019819935707978867, 
      0.019687394848171183, 0.01955597722312661, 0.01942567424071474, 
      0.0192964773626758, 0.019168378104427692, 0.019041368034871897, 
      0.01891543877619819, 0.018790582003688303, 0.01866678944551847, 
      0.018544052882560936, 0.01842236414818446, 0.018301715128053814, 
      0.018182097759928316, 0.018063504033459455, 0.017945925989987593, 
      0.017829355722337795, 0.01771378537461482, 0.017599207141997277, 
      0.017485613270530997, 0.017372996056921653, 0.017261347848326603, 
      0.01715066104214605, 0.01704092808581352, 0.01693214147658564, 
      0.01682429376133132, 0.01671737753632031, 0.01661138544701116, 
      0.016506310187838633, 0.01640214450200057, 0.016298881181244257, 
      0.016196513065652278, 0.016095033043427933, 0.01599443405068018, 
      0.01589470907120819, 0.015795851136285476, 0.015697853324443664, 
      0.015600708761255914, 0.015504410619119995, 0.015408952117041066, 
      0.015314326520414161, 0.015220527140806411, 0.015127547335739016, 
      0.015035380508469, 0.014944020107770751, 0.014853459627717386, 
      0.01476369260746194, 0.014674712631018421, 0.014586513327042734, 
      0.01449908836861349, 0.014412431473012747, 0.01432653640150665, 
      0.014241396959126056, 0.014157006994447097, 0.014073360399371742, 
      0.01399045110890835, 0.013908273100952256, 0.013826820396066381, 
      0.013746087057261904, 0.013666067189778999, 0.013586754940867652, 
      0.013508144499568601, 0.013430230096494368, 0.013353006003610439, 
      0.013276466534016597, 0.013200606041728414, 0.013125418921458912, 
      0.01305089960840044, 0.012977042578006744, 0.012903842345775266, 
      0.012831293467029672, 0.01275939053670265, 0.012688128189118948, 
      0.012617501097778714, 0.012547503975141105, 0.012478131572408223, 
      0.012409378679309349, 0.012341240123885518, 0.012273710772274434, 
      0.012206785528495735, 0.012140459334236638, 0.012074727168637937, 
      0.012009584048080427, 0.011945025025971686, 0.011881045192533314, 
      0.011817639674588558, 0.011754803635350398, 0.011692532274210061, 
      0.011630820826526002, 0.011569664563413337, 0.011509058791533768, 
      0.011448998852885988, 0.011389480124596564, 0.011330498018711358, 
      0.011272047981987431, 0.011214125495685488, 0.01115672607536285, 
      0.011099845270666963, 0.011043478665129466, 0.010987621875960812, 
      0.010932270553845444, 0.010877420382737571, 0.010823067079657505, 
      0.01076920639448859, 0.01071583410977474, 0.010662946040518578, 
      0.010610538033980172, 0.010558605969476418, 0.01050714575818103, 
      0.010456153342925163, 0.010405624697998687, 0.010355555828952102, 
      0.010305942772399102, 0.010256781595819806, 0.010208068397364644, 
      0.010159799305658926, 0.010111970479608075, 0.010064578108203555, 
      0.010017618410329474, 0.00997108763456989, 0.009924982059016813, 
      0.009879297991078905, 0.009834031767290898, 0.009789179753123711, 
      0.009744738342795307, 0.009700703959082239, 0.00965707305313196, 
      0.009613842104275834, 0.0095710076198429, 0.009528566134974367, 
      0.00948651421243885, 0.009444848442448358, 0.009403565442475035, 
      0.00936266185706864, 0.009322134357674802, 0.009281979642454027, 
      0.009242194436101463, 0.00920277548966744, 0.00916371958037878, 
      0.009125023511460873, 0.009086684111960532, 0.009048698236569626, 
      0.009011062765449484, 0.008973774604056104, 0.008936830682966117, 
      0.008900227957703564, 0.008863963408567445, 0.008828034040460063, 
      0.00879243688271617, 0.008757168988932897, 0.008722227436800475, 
      0.008687609327933781, 0.008653311787704647, 0.008619331965074993, 
      0.008585667032430761, 0.008552314185416644, 0.008519270642771621, 
      0.008486533646165303, 0.008454100460035077, 0.008421968371424067, 
      0.008390134689819896, 0.008358596746994256, 0.00832735189684329, 
      0.008296397515228789, 0.008265730999820179, 0.008235349769937353, 
      0.008205251266394277, 0.00817543295134343, 0.008145892308121051, 
      0.008116626841093192, 0.008087634075502587, 0.008058911557316329, 
      0.00803045685307436, 0.008002267549738774, 0.007974341254543925, 
      0.007946675594847345, 0.00791926821798148, 0.00789211679110623, 
      0.007865219001062289, 0.007838572554225313, 0.007812175176360872, 
      0.007786024612480231, 0.007760118626696917, 0.007734455002084106, 
      0.007709031540532802, 0.007683846062610833, 0.007658896407422631, 
      0.0076341804324698325, 0.00760969601351266, 0.007585441044432117, 
      0.007561413437092972, 0.007537611121207542, 0.007514032044200264, 
      0.0074906741710730725, 0.007467535484271559, 0.007444613983551918, 
      0.0074219076858486974, 0.007399414625143319, 0.007377132852333395, 
      0.007355060435102824, 0.007333195457792671, 0.007311536021272827, 
      0.007290080242814445, 0.007268826255963159, 0.007247772210413067, 
      0.007226916271881499, 0.007206256621984549, 0.007185791458113373, 
      0.007165518993311262, 0.0071454374561514735, 0.007125545090615828, 
      0.007105840155974065, 0.007086320926663958, 0.007066985692172186, 
      0.007047832756915957, 0.007028860440125384, 0.007010067075726611, 
      0.006991451012225684, 0.0069730106125931715, 0.006954744254149516, 
      0.00693665032845114, 0.006918727241177277, 0.006900973412017544, 
      0.006883387274560239, 0.006865967276181381, 0.006848711877934466, 
      0.006831619554440949, 0.006814688793781449, 0.006797918097387679, 
      0.006781305979935084, 0.006764850969236198, 0.006748551606134709, 
      0.006732406444400237, 0.006716414050623814, 0.006700573004114069, 
      0.006684881896794111, 0.006669339333099116, 0.006653943929874596, 
      0.006638694316275375, 0.006623589133665245, 0.006608627035517305, 
      0.006593806687314997, 0.006579126766453808, 0.006564585962143654, 
      0.006550182975311945, 0.006535916518507312, 0.006521785315804009, 
      0.006507788102706982, 0.0064939236260575925, 0.006480190643940007, 
      0.006466587925588246, 0.006453114251293883, 0.006439768412314389, 
      0.006426549210782139, 0.006413455459614048, 0.00640048598242186, 
      0.006387639613423068, 0.006374915197352475, 0.006362311589374385, 
      0.006349827654995426, 0.006337462269977993, 0.0063252143202543265, 
      0.006313082701841196, 0.0063010663207552125, 0.006289164092928753, 
      0.006277374944126492, 0.006265697809862541, 0.006254131635318202, 
      0.006242675375260308, 0.006231327993960175, 0.006220088465113144, 
      0.006208955771758715, 0.006197928906201269, 0.006187006869931384, 
      0.006176188673547723, 0.00616547333667951, 0.0061548598879095796, 
      0.006144347364698, 0.006133934813306269, 0.006123621288722075, 
      0.0061134058545846215, 0.006103287583110518, 0.006093265555020222, 
      0.0060833388594650414, 0.006073506593954684, 0.006063767864285363, 
      0.00605412178446844, 0.006044567476659613, 0.00603510407108865, 
      0.006025730705989649, 0.006016446527531836, 0.0060072506897508975, 
      0.005998142354480831, 0.005989120691286325, 0.005980184877395663, 
      0.005971334097634133, 0.005962567544357967, 0.0059538844173887846, 
      0.005945283923948539, 0.005936765278594984, 0.0059283277031576265, 
      0.005919970426674191, 0.005911692685327576, 0.0059034937223833, 
      0.0058953727881274455, 0.005887329139805085, 0.00587936204155919, 
      0.005871470764370026, 0.005863654585995024, 0.005855912790909125, 
      0.0058482446702456, 0.005840649521737336, 0.005833126649658593, 
      0.005825675364767218, 0.005818294984247326, 0.0058109848316524335, 
      0.00580374423684905, 0.005796572535960719, 0.005789469071312507, 
      0.005782433191375942, 0.0057754642507143895, 0.005768561609928873, 
      0.0057617246356043315, 0.0057549527002563085, 0.005748245182278072, 
      0.005741601465888165, 0.005735020941078386, 0.0057285030035621794, 
      0.005722047054723463, 0.005715652501565856, 0.005709318756662334, 
      0.00570304523810529, 0.005696831369457004, 0.00569067657970052, 
      0.005684580303190926, 0.005678541979607034, 0.0056725610539034585, 
      0.00566663697626309, 0.005660769202049963, 0.005654957191762503, 
      0.005649200410987179, 0.0056434983303525225, 0.005637850425483539, 
      0.0056322561769564915, 0.005626715070254069, 0.005621226595720918, 
      0.005615790248519549, 0.00561040552858662, 0.005605071940589571, 
      0.00559978899388363, 0.005594556202469183, 0.005589373084949488, 
      0.005584239164488766, 0.005579153968770623, 0.005574117029956835, 
      0.005569127884646479, 0.005564186073835407, 0.005559291142876065, 
      0.00555444264143765, 0.0055496401234666065, 0.005544883147147458, 
      0.005540171274863972, 0.005535504073160653, 0.00553088111270457, 
      0.0055263019682474995, 0.005521766218588401, 0.005517273446536208, 
      0.00551282323887294, 0.005508415186317129, 0.0055040488834875645, 
      0.005499723928867339, 0.005495439924768214, 0.005491196477295288, 
      0.005486993196311969, 0.005482829695405251, 0.005478705591851282, 
      0.005474620506581247, 0.005470574064147527, 0.005466565892690167, 
      0.0054625956239036195, 0.005458662893003794, 0.0054547673386953766, 
      0.005450908603139446, 0.005447086331921367, 0.005443300174018961, 
      0.0054395497817709545, 0.0054358348108457175, 0.005432154920210249, 
      0.00542850977209946, 0.005424899031985708, 0.005421322368548607, 
      0.0054177794536451026, 0.0054142699622798055, 0.00541079357257559, 
      0.005407349965744449, 0.005403938826058611, 0.005400559840821901, 
      0.005397212700341369, 0.005393897097899158, 0.005390612729724623, 
      0.0053873592949667025, 0.005384136495666527, 0.005380944036730279, 
      0.005377781625902286, 0.005374648973738357, 0.0053715457935793595, 
      0.005368471801525021, 0.005365426716407977, 0.005362410259768041, 
      0.00535942215582671, 0.005356462131461894, 0.005353529916182874, 
      0.0053506252421054844, 0.0053477478439275155, 0.005344897458904338, 
      0.005342073826824745, 0.005339276689987018, 0.005336505793175195, 
      0.005333760883635565, 0.005331041711053366, 0.005328348027529698, 
      0.00532567958755864, 0.005323036148004577, 0.005320417468079732, 
      0.005317823309321899, 0.005315253435572377, 0.005312707612954106, 
      0.005310185609850004, 0.005307687196881494, 0.005305212146887227, 
      0.0053027602349020085, 0.005300331238135899, 0.00529792493595352, 
      0.0052955411098535455, 0.005293179543448369, 0.005290840022443975, 
      0.005288522334619979, 0.0052862262698098504, 0.005283951619881334, 
      0.005281698178717023, 0.005279465742195135, 0.005277254108170447, 
      0.005275063076455417, 0.005272892448801467, 0.005270742028880453, 
      0.00526861162226629, 0.005266501036416755, 0.005264410080655456, 
      0.005262338566153966, 0.0052602863059141225, 0.005258253114750488, 
      0.005256238809272975, 0.0052542432078696326, 0.005252266130689586, 
      0.005250307399626143, 0.0052483668383000465, 0.005246444272042893, 
      0.005244539527880692, 0.0052426524345175925, 0.005240782822319749, 
      0.005238930523299339, 0.0052370953710987374, 0.005235277200974827, 
      0.00523347584978346, 0.005231691155964066, 0.0052299229595244015, 
      0.005228171102025438, 0.005226435426566399, 0.005224715777769928, 
      0.005223012001767401, 0.005221323946184375, 0.005219651460126169, 
      0.005217994394163584, 0.005216352600318759, 0.005214725932051148, 
      0.005213114244243643, 0.005211517393188819, 0.005209935236575307, 
      0.005208367633474297, 0.005206814444326173, 0.005205275530927263, 
      0.005203750756416723, 0.00520223998526354, 0.005200743083253656, 
      0.0051992599174772195, 0.005197790356315948, 0.005196334269430617, 
      0.005194891527748669, 0.005193462003451926, 0.005192045569964435, 
      0.005190642101940421, 0.005189251475252348, 0.005187873566979099, 
      0.0051865082553942754, 0.005185155419954591, 0.005183814941288387, 
      0.005182486701184253, 0.005181170582579758, 0.0051798664695502815, 
      0.0051785742472979625, 0.0051772938021407405, 0.0051760250215015105, 
      0.005174767793897374, 0.0051735220089290015, 0.005172287557270082, 
      0.0051710643306568885, 0.005169852221877934, 0.005168651124763725, 
      0.00516746093417662, 0.005166281546000778, 0.005165112857132203, 
      0.005163954765468893, 0.005162807169901069, 0.005161669970301509, 
      0.005160543067515967, 0.005159426363353687, 0.0051583197605780135, 
      0.005157223162897075, 0.005156136474954577, 0.00515505960232067, 
      0.005153992451482909, 0.0051529349298373005, 0.0051518869456794346, 
      0.0051508484081957025, 0.0051498192274545985, 0.005148799314398104, 
      0.005147788580833155, 0.0051467869394231985, 0.005145794303679815, 
      0.005144810587954437, 0.00514383570743014, 0.00514286957811351, 
      0.005141912116826597, 0.005140963241198941, 0.005140022869659675, 
      0.005139090921429706, 0.005138167316513969, 0.005137251975693759, 
      0.005136344820519139, 0.005135445773301409, 0.005134554757105665, 
      0.005133671695743419, 0.005132796513765293, 0.005131929136453781, 
      0.0051310694898160925, 0.005130217500577046, 0.005129373096172052, 
      0.005128536204740145, 0.005127706755117103, 0.0051268846768286105, 
      0.005126069900083513, 0.005125262355767117, 0.005124461975434562, 
      0.005123668691304263, 0.0051228824362514035, 0.00512210314380151, 
      0.005121330748124066, 0.005120565184026211, 0.005119806386946484, 
      0.005119054292948636, 0.005118308838715506, 0.005117569961542942, 
      0.0051168375993337996, 0.005116111690591986, 0.005115392174416569, 
      0.005114678990495938, 0.00511397207910203, 0.005113271381084602, 
      0.0051125768378655675, 0.005111888391433383, 0.005111205984337494, 
      0.005110529559682832, 0.005109859061124363, 0.005109194432861699, 
      0.005108535619633748, 0.00510788256671343, 0.005107235219902436, 
      0.005106593525526042, 0.005105957430427974, 0.005105326881965317, 
      0.005104701828003487, 0.005104082216911237, 0.005103467997555723, 
      0.005102859119297618, 0.005102255531986262, 0.005101657185954876, 
      0.005101064032015814, 0.005100476021455858, 0.005099893106031571, 
      0.005099315237964683, 0.005098742369937532, 0.005098174455088544, 
      0.005097611447007761, 0.00509705329973241, 0.005096499967742517, 
      0.005095951405956565, 0.005095407569727192, 0.005094868414836939, 
      0.005094333897494025, 0.00509380397432818, 0.005093278602386509, 
      0.005092757739129402, 0.005092241342426477, 0.005091729370552573, 
      0.005091221782183774, 0.00509071853639348, 0.005090219592648507, 
      0.005089724910805233, 0.005089234451105783, 0.005088748174174243, 
      0.005088266041012925, 0.005087788012998652, 0.005087314051879094, 
      0.005086844119769135, 0.005086378179147274, 0.005085916192852064, 
      0.005085458124078587, 0.005085003936374959, 0.005084553593638878, 
      0.005084107060114196, 0.005083664300387535, 0.0050832252793849295, 
      0.005082789962368504, 0.005082358314933183, 0.005081930303003439, 
      0.005081505892830063, 0.005081085050986975, 0.005080667744368063, 
      0.005080253940184053, 0.005079843605959411, 0.005079436709529276, 
      0.005079033219036423, 0.005078633102928254, 0.005078236329953825, 
      0.005077842869160893, 0.0050774526898930035, 0.005077065761786595, 
      0.005076682054768146, 0.005076301539051333, 0.005075924185134238, 
      0.005075549963796562, 0.005075178846096882, 0.00507481080336993, 
      0.005074445807223897, 0.005074083829537762, 0.005073724842458661, 
      0.005073368818399263, 0.005073015730035186, 0.005072665550302433, 
      0.005072318252394854, 0.0050719738097616375, 0.0050716321961048185, 
      0.005071293385376819, 0.005070957351778011, 0.005070624069754301, 
      0.005070293513994743, 0.0050699656594291685, 0.00506964048122585, 
      0.005069317954789182, 0.005068998055757378, 0.005068680760000207, 
      0.005068366043616739, 0.005068053882933118, 0.005067744254500357, 
      0.005067437135092155, 0.0050671325017027325, 0.005066830331544699, 
      0.005066530602046925, 0.005066233290852451, 0.00506593837581641, 
      0.005065645835003968, 0.005065355646688293, 0.005065067789348538, 
      0.00506478224166785, 0.005064498982531388, 0.005064217991024371, 
      0.005063939246430148, 0.005063662728228273, 0.005063388416092613, 
      0.005063116289889469, 0.005062846329675715, 0.00506257851569696, 
      0.005062312828385723, 0.005062049248359631, 0.005061787756419631, 
      0.005061528333548221, 0.0050612709609077055, 0.005061015619838454, 
      0.00506076229185719, 0.005060510958655292, 0.0050602616020971125, 
      0.005060014204218311, 0.005059768747224208, 0.005059525213488153, 
      0.0050592835855499075, 0.0050590438461140495, 0.005058805978048387, 
      0.005058569964382391, 0.005058335788305649, 0.00505810343316632, 
      0.005057872882469622, 0.005057644119876324, 0.005057417129201253, 
      0.0050571918944118215, 0.005056968399626567, 0.005056746629113705, 
      0.0050565265672896965, 0.005056308198717833, 0.005056091508106832, 
      0.00505587648030945, 0.005055663100321104, 0.005055451353278513, 
      0.00505524122445835, 0.005055032699275907, 0.005054825763283776, 
      0.00505462040217054, 0.005054416601759477, 0.005054214348007284, 
      0.0050540136270028, 0.00505381442496576, 0.005053616728245543, 
      0.005053420523319948, 0.005053225796793967, 0.00505303253539859, 
      0.0050528407259896, 0.005052650355546398, 0.005052461411170829, 
      0.005052273880086024, 0.005052087749635253, 0.0050519030072807905, 
      0.0050517196406027875, 0.005051537637298164, 0.005051356985179504, 
      0.005051177672173962, 0.005050999686322191, 0.005050823015777264, 
      0.005050647648803623, 0.005050473573776027, 0.005050300779178517, 
      0.005050129253603385, 0.005049958985750166, 0.005049789964424621, 
      0.005049622178537748, 0.005049455617104792, 0.005049290269244271, 
      0.0050491261241770065, 0.005048963171225168, 0.005048801399811324, 
      0.005048640799457509, 0.0050484813597842845, 0.005048323070509831, 
      0.00504816592144903, 0.005048009902512566, 0.005047855003706035, 
      0.005047701215129057, 0.0050475485269744075, 0.005047396929527148, 
      0.005047246413163769, 0.005047096968351343, 0.005046948585646684, 
      0.005046801255695515, 0.0050466549692316474, 0.005046509717076161, 
      0.005046365490136599, 0.005046222279406175, 0.00504608007596297, 
      0.005045938870969161, 0.005045798655670238, 0.005045659421394239, 
      0.005045521159550992, 0.005045383861631358, 0.0050452475192064895, 
      0.005045112123927093, 0.005044977667522695, 0.005044844141800926, 
      0.005044711538646797, 0.005044579850021996, 0.005044449067964184, 
      0.005044319184586302, 0.005044190192075882, 0.005044062082694364, 
      0.0050439348487764275, 0.005043808482729318, 0.005043682977032189, 
      0.005043558324235449, 0.0050434345169601096, 0.005043311547897146, 
      0.005043189409806862, 0.005043068095518263, 0.005042947597928428, 
      0.005042827910001899, 0.005042709024770066, 0.005042590935330564, 
      0.005042473634846678, 0.0050423571165467435, 0.0050422413737235645, 
      0.005042126399733833, 0.005042012187997549, 0.005041898731997456, 
      0.005041786025278475, 0.0050416740614471454, 0.005041562834171071, 
      0.005041452337178375, 0.005041342564257156, 0.005041233509254952, 
      0.005041125166078206, 0.005041017528691745, 0.005040910591118252, 
      0.005040804347437754, 0.0050406987917871095, 0.005040593918359503, 
      0.0050404897214039405, 0.005040386195224758, 0.005040283334181126, 
      0.0050401811326865635, 0.005040079585208456, 0.005039978686267578, 
      0.005039878430437622, 0.005039778812344725, 0.005039679826667012, 
      0.005039581468134128, 0.005039483731526793, 0.005039386611676341, 
      0.005039290103464284, 0.005039194201821862, 0.00503909890172961, 
      0.005039004198216922, 0.005038910086361624, 0.0050388165612895485, 
      0.005038723618174109, 0.005038631252235891, 0.005038539458742232, 
      0.005038448233006813, 0.005038357570389259, 0.0050382674662947284, 
      0.005038177916173526, 0.005038088915520699, 0.005038000459875654, 
      0.005037912544821766, 0.005037825165985999, 0.005037738319038526, 
      0.00503765199969235, 0.0050375662037029385, 0.005037480926867847, 
      0.005037396165026362, 0.005037311914059132, 0.005037228169887814, 
      0.005037144928474718, 0.0050370621858224504, 0.005036979937973574, 
      0.005036898181010256, 0.005036816911053928, 0.005036736124264948, 
      0.005036655816842264, 0.005036575985023084, 0.005036496625082538, 
      0.005036417733333366, 0.005036339306125579, 0.005036261339846149, 
      0.005036183830918688, 0.005036106775803132, 0.005036030170995432, 
      0.005035954013027242, 0.0050358782984656165, 0.005035803023912703, 
      0.0050357281860054426, 0.005035653781415276, 0.005035579806847842, 
      0.005035506259042689, 0.005035433134772983, 0.005035360430845223, 
      0.005035288144098951, 0.005035216271406476, 0.0050351448096725895, 
      0.005035073755834289, 0.005035003106860507, 0.005034932859751833, 
      0.005034863011540246, 0.005034793559288847, 0.005034724500091597, 
      0.005034655831073044, 0.005034587549388074, 0.005034519652221647, 
      0.005034452136788539, 0.005034385000333092, 0.00503431824012896, 
      0.005034251853478861, 0.005034185837714328, 0.005034120190195462, 
      0.005034054908310695, 0.005033989989476542, 0.005033925431137366, 
      0.0050338612307651385, 0.005033797385859207, 0.005033733893946059, 
      0.005033670752579094, 0.005033607959338391, 0.005033545511830485, 
      0.005033483407688136, 0.005033421644570114, 0.005033360220160967, 
      0.005033299132170812, 0.005033238378335107, 0.005033177956414442, 
      0.0050331178641943196, 0.005033058099484947, 0.0050329986601210215, 
      0.005032939543961523, 0.005032880748889503, 0.005032822272811887, 
      0.0050327641136592586, 0.005032706269385667, 0.005032648737968422, 
      0.005032591517407893, 0.005032534605727313, 0.005032478000972584, 
      0.005032421701212079, 0.005032365704536452, 0.005032310009058443, 
      0.005032254612912691, 0.005032199514255543, 0.005032144711264867, 
      0.00503209020213987, 0.005032035985100909, 0.005031982058389307, 
      0.005031928420267179, 0.005031875069017243, 0.005031822002942649, 
      0.0050317692203667936, 0.00503171671963315, 0.005031664499105094, 
      0.005031612557165724, 0.005031560892217694, 0.005031509502683042, 
      0.005031458387003019, 0.005031407543637923, 0.005031356971066927, 
      0.005031306667787921, 0.005031256632317337, 0.005031206863189997, 
      0.0050311573589589395, 0.005031108118195268, 0.005031059139487984, 
      0.00503101042144383, 0.005030961962687136, 0.005030913761859657, 
      0.005030865817620419, 0.0050308181286455676, 0.005030770693628212, 
      0.005030723511278272, 0.005030676580322331, 0.00503062989950348, 
      0.005030583467581174, 0.005030537283331079, 0.00503049134554493, 
      0.00503044565303038, 0.00503040020461086, 0.00503035499912543, 
      0.00503031003542864, 0.0050302653123903834, 0.005030220828895763, 
      0.005030176583844941, 0.0050301325761530095, 0.005030088804749846, 
      0.005030045268579977, 0.005030001966602444, 0.005029958897790664, 
      0.005029916061132299, 0.005029873455629116, 0.005029831080296864, 
      0.005029788934165131, 0.00502974701627722, 0.0050297053256900155, 
      0.005029663861473855, 0.005029622622712399, 0.005029581608502505, 
      0.005029540817954101, 0.005029500250190054, 0.0050294599043460494, 
      0.005029419779570468, 0.005029379875024257, 0.005029340189880807, 
      0.005029300723325836, 0.005029261474557261, 0.00502922244278508, 
      0.005029183627231253, 0.005029145027129579, 0.005029106641725581, 
      0.005029068470276389, 0.0050290305120506175, 0.005028992766328255, 
      0.005028955232400542, 0.005028917909569866, 0.005028880797149636, 
      0.0050288438944641745, 0.0050288072008486066, 0.005028770715648742, 
      0.00502873443822097, 0.005028698367932142, 0.005028662504159469, 
      0.005028626846290404, 0.005028591393722539, 0.005028556145863494, 
      0.005028521102130812, 0.0050284862619518495, 0.005028451624763669, 
      0.0050284171900129414, 0.005028382957155828, 0.005028348925657891, 
      0.005028315094993976, 0.0050282814646481185, 0.005028248034113438, 
      0.0050282148028920354, 0.005028181770494894, 0.005028148936441777, 
      0.005028116300261127, 0.005028083861489969, 0.005028051619673809, 
      0.0050280195743665395, 0.005027987725130337, 0.005027956071535568, 
      0.005027924613160693, 0.005027893349592166, 0.005027862280424348, 
      0.005027831405259402, 0.005027800723707207, 0.005027770235385261, 
      0.005027739939918585, 0.005027709836939638, 0.005027679926088219, 
      0.0050276502070113775, 0.005027620679363322, 0.005027591342805332, 
      0.005027562197005668, 0.005027533241639477, 0.0050275044763887135, 
      0.0050274759009420415, 0.005027447514994755, 0.005027419318248688, 
      0.005027391310412126, 0.005027363491199722, 0.005027335860332415, 
      0.0050273084175373375, 0.005027281162547736, 0.005027254095102891, 
      0.005027227214948024, 0.005027200521834223, 0.005027174015518359, 
      0.005027147695763001, 0.005027121562336339, 0.005027095615012102, 
      0.005027069853569475, 0.005027044277793026, 0.005027018887472622, 
      0.005026993682403352, 0.00502696866238545, 0.005026943827224216, 
      0.005026919176729939, 0.005026894710717825, 0.005026870429007916, 
      0.0050268463314250165, 0.005026822417798619, 0.005026798687962831, 
      0.005026775141756298, 0.005026751779022136, 0.0050267285996078515, 
      0.005026705603365275, 0.005026682790150486, 0.005026660159823746, 
      0.005026637712249423, 0.005026615447295924, 0.005026593364835628, 
      0.005026571464744809, 0.005026549746903578, 0.005026528211195805, 
      0.0050265068575090594, 0.005026485685734539, 0.0050264646957670035, 
      0.005026443887504711, 0.0050264232608493485, 0.0050264028157059725, 
      0.00502638255198294, 0.005026362469591847, 0.005026342568447462, 
      0.005026322848467672, 0.005026303309573406, 0.005026283951688588, 
      0.0050262647747400645, 0.005026245778657549, 0.005026226963373565, 
      0.0050262083288233755, 0.005026189874944936, 0.00502617160167883, 
      0.005026153508968209, 0.005026135596758739, 0.0050261178649985425, 
      0.00502610031363814, 0.005026082942630397, 0.005026065751930465, 
      0.00502604874149573, 0.005026031911285756, 0.005026015261262232, 
      0.005025998791388918, 0.005025982501631594, 0.005025966391958003, 
      0.0050259504623378064, 0.005025934712742526, 0.005025919143145498, 
      0.005025903753521822, 0.0050258885438483085, 0.005025873514103432, 
      0.005025858664267284, 0.005025843994321522, 0.005025829504249325, 
      0.0050258151940353445, 0.005025801063665658, 0.005025787113127724, 
      0.005025773342410337, 0.005025759751503584, 0.005025746340398796, 
      0.00502573310908851, 0.005025720057566421, 0.005025707185827343, 
      0.005025694493867164, 0.0050256819816828086, 0.0050256696492721915, 
      0.005025657496634184, 0.005025645523768568, 0.0050256337306760004, 
      0.005025622117357974, 0.005025610683816777, 0.00502559943005546, 
      0.005025588356077795, 0.005025577461888241, 0.005025566747491906, 
      0.005025556212894513, 0.00502554585810237, 0.005025535683122325, 
      0.005025525687961743, 0.005025515872628468, 0.00502550623713079, 
      0.005025496781477415, 0.005025487505677433, 0.005025478409740286, 
      0.005025469493675741, 0.005025460757493857, 0.0050254522012049595, 
      0.005025443824819606, 0.005025435628348565, 0.0050254276118027845, 
      0.005025419775193366, 0.005025412118531539, 0.005025404641828635, 
      0.005025397345096064, 0.005025390228345285, 0.005025383291587789, 
      0.005025376534835071, 0.005025369958098608, 0.005025363561389839, 
      0.005025357344720142, 0.00502535130810081, 0.005025345451543037, 
      0.005025339775057895, 0.00502533427865631, 0.0050253289623490545, 
      0.005025323826146717, 0.005025318870059694, 0.00502531409409817, 
      0.005025309498272096, 0.005025305082591183, 0.005025300847064882, 
      0.005025296791702369, 0.0050252929165125314, 0.005025289221503956, 
      0.0050252857066849154, 0.0050252823720633565, 0.005025279217646887, 
      0.005025276243442767, 0.005025273449457896, 0.005025270835698805, 
      0.005025268402171649, 0.005025266148882192, 0.005025264075835805, 
      0.0050252621830374575, 0.00502526047049171, 0.005025258938202705, 
      0.005025257586174167, 0.005025256414409393, 0.005025255422911248, 
      0.005025254611682166, 0.005025253980724139, 0.005025253530038723, 
      0.005025253259627029, 0.005025253169489722}, 
    "chinodes" -> {0.999999999, 0.9999987640650788, 0.9999950592633655, 
      0.9999888846040103, 0.9999802401022638, 0.999969125779477, 
      0.9999555416631006, 0.9999394877866858, 0.9999209641898834, 
      0.9998999709184445, 0.9998765080242195, 0.9998505755651588, 
      0.9998221736053122, 0.9997913022148289, 0.9997579614699571, 
      0.9997221514530442, 0.9996838722525363, 0.9996431239629779, 
      0.9995999066850121, 0.9995542205253799, 0.9995060655969201, 
      0.9994554420185693, 0.999402349915361, 0.9993467894184258, 
      0.999288760664991, 0.9992282637983799, 0.999165298968012, 
      0.9990998663294022, 0.9990319660441606, 0.998961598279992, 
      0.9988887632106958, 0.998813461016165, 0.9987356918823862, 
      0.9986554560014391, 0.998572753571496, 0.9984875847968209, 
      0.9983999498877697, 0.9983098490607892, 0.9982172825384169, 
      0.9981222505492797, 0.9980247533280946, 0.9979247911156668, 
      0.99782236415889, 0.9977174727107455, 0.9976101170303016, 
      0.9975002973827127, 0.9973880140392192, 0.9972732672771462, 
      0.9971560573799033, 0.9970363846369837, 0.9969142493439637, 
      0.9967896518025011, 0.9966625923203362, 0.9965330712112889, 
      0.9964010887952597, 0.996266645398228, 0.9961297413522513, 
      0.995990376995465, 0.9958485526720809, 0.9957042687323866, 
      0.9955575255327445, 0.9954083234355914, 0.9952566628094369, 
      0.9951025440288632, 0.9949459674745235, 0.9947869335331414, 
      0.9946254425975103, 0.9944614950664916, 0.9942950913450144, 
      0.9941262318440742, 0.9939549169807321, 0.9937811471781135, 
      0.9936049228654071, 0.9934262444778641, 0.9932451124567968, 
      0.9930615272495777, 0.9928754893096385, 0.9926869990964686, 
      0.9924960570756143, 0.9923026637186776, 0.9921068195033148, 
      0.9919085249132357, 0.9917077804382021, 0.9915045865740266, 
      0.9912989438225719, 0.9910908526917487, 0.9908803136955149, 
      0.9906673273538744, 0.990451894192876, 0.9902340147446114, 
      0.9900136895472144, 0.9897909191448596, 0.9895657040877611, 
      0.9893380449321705, 0.9891079422403765, 0.9888753965807027, 
      0.9886404085275065, 0.988402978661178, 0.988163107568138, 
      0.9879207958408368, 0.987676044077753, 0.9874288528833914, 
      0.9871792228682823, 0.9869271546489791, 0.9866726488480577, 
      0.9864157060941142, 0.9861563270217637, 0.9858945122716389, 
      0.9856302624903881, 0.9853635783306738, 0.9850944604511712, 
      0.9848229095165666, 0.9845489261975552, 0.9842725111708401, 
      0.9839936651191308, 0.9837123887311405, 0.9834286827015853, 
      0.9831425477311821, 0.9828539845266473, 0.9825629938006941, 
      0.982269576272032, 0.981973732665364, 0.9816754637113853, 
      0.9813747701467813, 0.9810716527142261, 0.9807661121623803, 
      0.9804581492458893, 0.9801477647253813, 0.9798349593674658, 
      0.9795197339447314, 0.9792020892357435, 0.9788820260250436, 
      0.9785595451031459, 0.9782346472665364, 0.9779073333176705, 
      0.9775776040649712, 0.9772454603228264, 0.9769109029115883, 
      0.9765739326575701, 0.9762345503930443, 0.9758927569562411, 
      0.9755485531913457, 0.9752019399484966, 0.9748529180837835, 
      0.9745014884592449, 0.9741476519428661, 0.9737914094085776, 
      0.9734327617362517, 0.9730717098117018, 0.9727082545266789, 
      0.9723423967788704, 0.9719741374718971, 0.971603477515312, 
      0.9712304178245964, 0.9708549593211596, 0.9704771029323351, 
      0.9700968495913791, 0.9697142002374676, 0.9693291558156949, 
      0.9689417172770706, 0.9685518855785173, 0.9681596616828689, 
      0.967765046558867, 0.9673680411811598, 0.9669686465302988, 
      0.9665668635927369, 0.9661626933608257, 0.9657561368328129, 
      0.9653471950128404, 0.9649358689109411, 0.964522159543037, 
      0.9641060679309365, 0.9636875951023315, 0.9632667420907955, 
      0.9628435099357808, 0.9624178996826157, 0.961989912382502, 
      0.9615595490925127, 0.9611268108755892, 0.9606916988005384, 
      0.9602542139420306, 0.9598143573805964, 0.9593721302026244, 
      0.958927533500358, 0.9584805683718932, 0.9580312359211758, 
      0.9575795372579984, 0.9571254734979979, 0.9566690457626529, 
      0.9562102551792802, 0.9557491028810329, 0.9552855900068972, 
      0.9548197177016896, 0.954351487116054, 0.953880899406459, 
      0.9534079557351951, 0.9529326572703715, 0.9524550051859135, 
      0.9519750006615598, 0.9514926448828589, 0.9510079390411669, 
      0.950520884333644, 0.950031481963252, 0.9495397331387512, 
      0.9490456390746971, 0.9485492009914376, 0.9480504201151103, 
      0.947549297677639, 0.9470458349167309, 0.9465400330758735, 
      0.9460318934043316, 0.9455214171571438, 0.9450086055951202, 
      0.9444934599848386, 0.9439759815986415, 0.9434561717146334, 
      0.9429340316166767, 0.9424095625943897, 0.9418827659431427, 
      0.9413536429640547, 0.9408221949639906, 0.9402884232555578, 
      0.9397523291571032, 0.939213913992709, 0.938673179092191, 
      0.9381301257910937, 0.9375847554306882, 0.9370370693579684, 
      0.9364870689256475, 0.935934755492155, 0.9353801304216331, 
      0.9348231950839339, 0.9342639508546147, 0.9337023991149362, 
      0.9331385412518582, 0.9325723786580362, 0.932003912731818, 
      0.9314331448772405, 0.930860076504026, 0.9302847090275789, 
      0.9297070438689817, 0.9291270824549925, 0.9285448262180404, 
      0.9279602765962224, 0.9273734350332999, 0.9267843029786956, 
      0.9261928818874886, 0.9255991732204122, 0.9250031784438495, 
      0.9244048990298299, 0.9238043364560259, 0.9232014922057488, 
      0.9225963677679454, 0.9219889646371944, 0.9213792843137023, 
      0.9207673283033002, 0.92015309811744, 0.91953659527319, 
      0.9189178212932323, 0.9182967777058578, 0.9176734660449635, 
      0.9170478878500481, 0.9164200446662082, 0.9157899380441348, 
      0.9151575695401093, 0.9145229407159995, 0.9138860531392561, 
      0.9132469083829083, 0.9126055080255608, 0.9119618536513888, 
      0.9113159468501348, 0.9106677892171047, 0.9100173823531633, 
      0.909364727864731, 0.9087098273637794, 0.9080526824678276, 
      0.9073932947999377, 0.9067316659887117, 0.9060677976682866, 
      0.9054016914783306, 0.9047333490640395, 0.9040627720761318, 
      0.9033899621708457, 0.9027149210099338, 0.9020376502606601, 
      0.9013581515957951, 0.9006764266936121, 0.899992477237883, 
      0.8993063049178738, 0.8986179114283408, 0.8979272984695263, 
      0.8972344677471547, 0.8965394209724272, 0.8958421598620193, 
      0.8951426861380751, 0.8944410015282036, 0.8937371077654744, 
      0.8930310065884136, 0.8923226997409991, 0.8916121889726568, 
      0.8908994760382556, 0.8901845626981038, 0.8894674507179443, 
      0.8887481418689502, 0.8880266379277211, 0.8873029406762775, 
      0.8865770519020575, 0.8858489733979119, 0.8851187069620999, 
      0.8843862543982844, 0.8836516175155281, 0.8829147981282884, 
      0.8821757980564132, 0.8814346191251367, 0.8806912631650742, 
      0.8799457320122182, 0.8791980275079335, 0.8784481514989533, 
      0.8776961058373733, 0.8769418923806487, 0.8761855129915884, 
      0.8754269695383512, 0.8746662638944405, 0.8739033979387004, 
      0.8731383735553104, 0.8723711926337813, 0.87160185706895, 
      0.8708303687609753, 0.8700567296153328, 0.8692809415428105, 
      0.8685030064595042, 0.8677229262868119, 0.8669407029514304, 
      0.8661563383853496, 0.8653698345258476, 0.8645811933154867, 
      0.8637904167021081, 0.862997506638827, 0.8622024650840281, 
      0.8614052940013607, 0.8606059953597334, 0.8598045711333099, 
      0.8590010233015037, 0.8581953538489735, 0.8573875647656177, 
      0.8565776580465706, 0.855765635692196, 0.8549514997080836, 
      0.8541352521050434, 0.8533168948991006, 0.852496430111491, 
      0.8516738597686558, 0.8508491859022369, 0.8500224105490711, 
      0.8491935357511862, 0.848362563555795, 0.8475294960152905, 
      0.8466943351872412, 0.8458570831343857, 0.8450177419246275, 
      0.8441763136310303, 0.8433328003318122, 0.8424872041103416, 
      0.8416395270551309, 0.8407897712598321, 0.8399379388232314, 
      0.8390840318492442, 0.8382280524469095, 0.8373700027303849, 
      0.8365098848189415, 0.8356477008369589, 0.8347834529139191, 
      0.8339171431844019, 0.8330487737880797, 0.832178346869712, 
      0.8313058645791398, 0.8304313290712808, 0.829554742506124, 
      0.8286761070487242, 0.8277954248691963, 0.826912698142711, 
      0.8260279290494881, 0.8251411197747924, 0.8242522725089272, 
      0.8233613894472297, 0.822468472790065, 0.821573524742821, 
      0.8206765475159029, 0.8197775433247279, 0.8188765143897191, 
      0.8179734629363008, 0.8170683911948926, 0.8161613014009038, 
      0.8152521957947282, 0.8143410766217383, 0.8134279461322799, 
      0.8125128065816664, 0.8115956602301734, 0.8106765093430329, 
      0.8097553561904283, 0.8088322030474876, 0.8079070521942792, 
      0.8069799059158052, 0.806050766501996, 0.8051196362477054, 
      0.8041865174527039, 0.8032514124216732, 0.8023143234642012, 
      0.8013752528947755, 0.8004342030327785, 0.7994911762024806, 
      0.7985461747330354, 0.7975992009584735, 0.7966502572176969, 
      0.7956993458544732, 0.7947464692174296, 0.7937916296600476, 
      0.7928348295406562, 0.7918760712224275, 0.7909153570733697, 
      0.7899526894663217, 0.7889880707789471, 0.7880215033937286, 
      0.7870529896979618, 0.7860825320837495, 0.7851101329479957, 
      0.7841357946923996, 0.78315951972345, 0.782181310452419, 
      0.7812011692953561, 0.7802190986730825, 0.7792351010111846, 
      0.7782491787400089, 0.7772613342946547, 0.7762715701149695, 
      0.7752798886455419, 0.774286292335696, 0.7732907836394854, 
      0.7722933650156871, 0.7712940389277952, 0.7702928078440151, 
      0.7692896742372571, 0.7682846405851309, 0.7672777093699387, 
      0.7662688830786695, 0.765258164202993, 0.7642455552392532, 
      0.7632310586884625, 0.7622146770562953, 0.761196412853082, 
      0.7601762685938027, 0.7591542467980807, 0.7581303499901771, 
      0.7571045806989837, 0.756076941458017, 0.7550474348054121, 
      0.7540160632839168, 0.7529828294408841, 0.7519477358282675, 
      0.7509107850026132, 0.7498719795250549, 0.7488313219613069, 
      0.7477888148816579, 0.7467444608609648, 0.7456982624786461, 
      0.7446502223186755, 0.7436003429695759, 0.7425486270244126, 
      0.7414950770807871, 0.7404396957408307, 0.7393824856111979, 
      0.73832344930306, 0.7372625894320991, 0.7361999086185007, 
      0.7351354094869484, 0.7340690946666163, 0.7330009667911633, 
      0.7319310284987262, 0.7308592824319133, 0.729785731237798, 
      0.7287103775679119, 0.7276332240782387, 0.7265542734292072, 
      0.7254735282856852, 0.7243909913169725, 0.7233066651967944, 
      0.7222205526032954, 0.7211326562190323, 0.7200429787309675, 
      0.7189515228304626, 0.7178582912132715, 0.7167632865795341, 
      0.7156665116337694, 0.7145679690848685, 0.7134676616460889, 
      0.7123655920350465, 0.7112617629737098, 0.710156177188393, 
      0.709048837409749, 0.7079397463727631, 0.7068289068167457, 
      0.7057163214853258, 0.7046019931264446, 0.7034859244923479, 
      0.7023681183395801, 0.7012485774289768, 0.7001273045256585, 
      0.6990043023990231, 0.6978795738227399, 0.696753121574742, 
      0.6956249484372199, 0.6944950571966143, 0.6933634506436096, 
      0.6922301315731266, 0.6910951027843161, 0.6899583670805512, 
      0.6888199272694213, 0.6876797861627246, 0.6865379465764612, 
      0.6853944113308261, 0.6842491832502028, 0.6831022651631554, 
      0.6819536599024223, 0.6808033703049091, 0.6796513992116814, 
      0.6784977494679577, 0.677342423923103, 0.6761854254306207, 
      0.6750267568481466, 0.6738664210374414, 0.6727044208643834, 
      0.671540759198962, 0.6703754389152697, 0.6692084628914963, 
      0.6680398340099204, 0.6668695551569034, 0.6656976292228817, 
      0.6645240591023598, 0.6633488476939031, 0.662171997900131, 
      0.6609935126277092, 0.6598133947873429, 0.6586316472937698, 
      0.657448273065752, 0.6562632750260701, 0.655076656101515, 
      0.6538884192228809, 0.6526985673249583, 0.6515071033465266, 
      0.6503140302303466, 0.6491193509231538, 0.6479230683756503, 
      0.6467251855424986, 0.6455257053823131, 0.644324630857654, 
      0.6431219649350188, 0.6419177105848359, 0.6407118707814567, 
      0.6395044485031488, 0.6382954467320878, 0.6370848684543509, 
      0.6358727166599089, 0.6346589943426187, 0.6334437045002167, 
      0.6322268501343107, 0.6310084342503723, 0.6297884598577305, 
      0.628566929969563, 0.6273438476028897, 0.626119215778565, 
      0.6248930375212699, 0.6236653158595052, 0.6224360538255836, 
      0.6212052544556224, 0.6199729207895357, 0.6187390558710274, 
      0.6175036627475833, 0.6162667444704634, 0.615028304094695, 
      0.6137883446790646, 0.6125468692861106, 0.6113038809821156, 
      0.610059382837099, 0.6088133779248092, 0.6075658693227161, 
      0.6063168601120037, 0.605066353377562, 0.6038143522079801, 
      0.6025608596955377, 0.6013058789361984, 0.6000494130296011, 
      0.5987914650790533, 0.5975320381915225, 0.5962711354776292, 
      0.5950087600516392, 0.5937449150314553, 0.5924796035386103, 
      0.5912128286982588, 0.5899445936391697, 0.5886749014937189, 
      0.5874037553978804, 0.5861311584912198, 0.5848571139168857, 
      0.5835816248216024, 0.5823046943556619, 0.5810263256729163, 
      0.57974652193077, 0.5784652862901716, 0.5771826219156062, 
      0.5758985319750881, 0.5746130196401521, 0.5733260880858465, 
      0.5720377404907248, 0.5707479800368377, 0.5694568099097257, 
      0.5681642332984109, 0.5668702533953895, 0.5655748733966234, 
      0.5642780965015324, 0.5629799259129867, 0.5616803648372989, 
      0.5603794164842155, 0.5590770840669097, 0.557773370801973, 
      0.5564682799094076, 0.5551618146126179, 0.5538539781384035, 
      0.55254477371695, 0.5512342045818219, 0.5499222739699546, 
      0.5486089851216458, 0.5472943412805481, 0.5459783456936605, 
      0.5446610016113211, 0.5433423122871982, 0.5420222809782826, 
      0.5407009109448803, 0.5393782054506028, 0.5380541677623607, 
      0.5367288011503547, 0.535402108888068, 0.5340740942522577, 
      0.5327447605229472, 0.5314141109834176, 0.5300821489202002, 
      0.528748877623068, 0.5274143003850273, 0.5260784205023106, 
      0.5247412412743669, 0.5234027660038552, 0.5220629979966349, 
      0.5207219405617589, 0.5193795970114643, 0.5180359706611651, 
      0.5166910648294434, 0.5153448828380416, 0.513997428011854, 
      0.5126487036789187, 0.5112987131704091, 0.5099474598206263, 
      0.5085949469669899, 0.5072411779500309, 0.5058861561133824, 
      0.5045298848037719, 0.5031723673710132, 0.5018136071679976, 
      0.500453607550686, 0.4990923718781003, 0.4977299035123156, 
      0.4963662058184513, 0.49500128216466327, 0.4936351359221353, 
      0.4922677704650708, 0.4908991891706844, 0.48952939541919394, 
      0.4881583925938115, 0.4867861840807357, 0.485412773269143, 
      0.48403816355117935, 0.48266235832195176, 0.4812853609795202, 
      0.4799071749248887, 0.47852780356199764, 0.4771472502977146, 
      0.4757655185418266, 0.47438261170703105, 0.47299853320892804, 
      0.4716132864660112, 0.47022687489965964, 0.46883930193412965, 
      0.4674505709965457, 0.4660606855168925, 0.46466964892800633, 
      0.46327746466556646, 0.4618841361680868, 0.46048966687690746, 
      0.4590940602361861, 0.45769731969288935, 0.4562994486967847, 
      0.4549004507004315, 0.4535003291591727, 0.4520990875311263, 
      0.4506967292771768, 0.4492932578609665, 0.4478886767488871, 
      0.4464829894100712, 0.44507619931638354, 0.4436683099424125, 
      0.44225932476546165, 0.44084924726554103, 0.43943808092535847, 
      0.43802582923031114, 0.436612495668477, 0.43519808373060587, 
      0.43378259691011123, 0.43236603870306134, 0.4309484126081705, 
      0.4295297221267907, 0.4281099707629028, 0.4266891620231078, 
      0.42526729941661845, 0.4238443864552503, 0.4224204266534131, 
      0.4209954235281024, 0.4195693805988902, 0.4181423013879171, 
      0.416714189419883, 0.4152850482220385, 0.4138548813241764, 
      0.4124236922586228, 0.41099148456022844, 0.40955826176635984, 
      0.40812402741689086, 0.40668878505419365, 0.40525253822312995, 
      0.4038152904710426, 0.40237704534774643, 0.4009378064055197, 
      0.3994975771990953, 0.3980563612856519, 0.3966141622248053, 
      0.3951709835785993, 0.39372682891149746, 0.3922817017903738, 
      0.3908356057845042, 0.3893885444655576, 0.3879405214075871, 
      0.38649154018702125, 0.385041604382655, 0.3835907175756411, 
      0.3821388833494811, 0.38068610529001656, 0.3792323869854203, 
      0.3777777320261872, 0.3763221440051257, 0.37486562651734884, 
      0.3734081831602652, 0.37194981753357015, 0.370490533239237, 
      0.369030333881508, 0.36756922306688555, 0.36610720440412314, 
      0.3646442815042166, 0.36318045798039517, 0.3617157374481123, 
      0.3602501235250371, 0.35878361983104523, 0.35731622998820994, 
      0.3558479576207932, 0.3543788063552365, 0.3529087798201524, 
      0.351437881646315, 0.34996611546665146, 0.3484934849162326, 
      0.34701999363226427, 0.3455456452540781, 0.3440704434231227, 
      0.3425943917829546, 0.34111749397922925, 0.339639753659692, 
      0.33816117447416905, 0.33668176007455863, 0.3352015141148217, 
      0.3337204402509731, 0.3322385421410725, 0.3307558234452154, 
      0.32927228782552403, 0.3277879389461382, 0.3263027804732065, 
      0.324816816074877, 0.3233300494212884, 0.32184248418456085, 
      0.3203541240387868, 0.3188649726600221, 0.31737503372627696, 
      0.31588431091750646, 0.314392807915602, 0.3129005284043818, 
      0.3114074760695821, 0.3099136545988478, 0.3084190676817235, 
      0.30692371900964444, 0.3054276122759271, 0.3039307511757604, 
      0.3024331394061965, 0.3009347806661415, 0.29943567865634646, 
      0.2979358370793983, 0.2964352596397104, 0.2949339500435138, 
      0.29343191199884777, 0.29192914921555085, 0.2904256654052514, 
      0.28892146428135884, 0.2874165495590541, 0.2859109249552807, 
      0.2844045941887355, 0.28289756097985935, 0.2813898290508282, 
      0.27988140212554363, 0.2783722839296238, 0.27686247819039433, 
      0.27535198863687876, 0.2738408189997898, 0.2723289730115197, 
      0.2708164544061313, 0.26930326691934864, 0.2677894142885479, 
      0.2662749002527481, 0.2647597285526017, 0.2632439029303857, 
      0.261727427129992, 0.26021030489691843, 0.2586925399782595, 
      0.257174136122697, 0.25565509708049083, 0.2541354266034697, 
      0.25261512844502193, 0.2510942063600861, 0.24957266410514173, 
      0.24805050543820023, 0.24652773411879533, 0.24500435390797404, 
      0.2434803685682872, 0.2419557818637802, 0.2404305975599838, 
      0.23890481942390476, 0.2373784512240164, 0.23585149673024958, 
      0.23432395971398315, 0.23279584394803468, 0.23126715320665125, 
      0.22973789126550004, 0.22820806190165896, 0.22667766889360746, 
      0.22514671602121705, 0.22361520706574212, 0.2220831458098104, 
      0.2205505360374138, 0.219017381533899, 0.21748368608595806, 
      0.2159494534816191, 0.214414687510237, 0.21287939196248393, 
      0.21134357063034007, 0.20980722730708423, 0.20827036578728444, 
      0.20673298986678862, 0.2051951033427152, 0.20365671001344374, 
      0.2021178136786055, 0.20057841813907418, 0.1990385271969564, 
      0.1974981446555823, 0.19595727431949633, 0.19441591999444766, 
      0.19287408548738083, 0.19133177460642642, 0.18978899116089157, 
      0.18824573896125055, 0.18670202181913548, 0.18515784354732673, 
      0.18361320795974367, 0.1820681188714352, 0.1805225800985702, 
      0.1789765954584283, 0.17743016876939038, 0.17588330385092904, 
      0.17433600452359932, 0.17278827460902918, 0.17124011792991004, 
      0.16969153830998737, 0.16814253957405134, 0.16659312554792718, 
      0.1650433000584659, 0.1634930669335347, 0.16194243000200764, 
      0.16039139309375613, 0.15883996003963946, 0.15728813467149533, 
      0.15573592082213042, 0.15418332232531093, 0.15263034301575307, 
      0.15107698672911357, 0.14952325730198032, 0.14796915857186274, 
      0.14641469437718246, 0.1448598685572637, 0.14330468495232387, 
      0.14174914740346406, 0.14019325975265956, 0.13863702584275034, 
      0.13708044951743162, 0.13552353462124433, 0.13396628499956562, 
      0.13240870449859934, 0.13085079696536667, 0.12929256624769636, 
      0.12773401619421557, 0.12617515065433998, 0.12461597347826465, 
      0.12305648851695425, 0.12149669962213364, 0.11993661064627839, 
      0.11837622544260523, 0.1168155478650625, 0.1152545817683207, 
      0.11369333100776291, 0.11213179943947531, 0.11056999092023763, 
      0.10900790930751363, 0.10744555845944159, 0.10588294223482475, 
      0.10432006449312181, 0.10275692909443737, 0.10119353989951242, 
      0.09962990076971479, 0.09806601556702958, 0.09650188815404975, 
      0.09493752239396638, 0.09337292215055933, 0.09180809128818752, 
      0.09024303367177954, 0.08867775316682398, 0.08711225363935998, 
      0.0855465389559676, 0.08398061298375832, 0.08241447959036549, 
      0.08084814264393475, 0.07928160601311447, 0.07771487356704626, 
      0.07614794917535533, 0.07458083670814099, 0.07301354003596706, 
      0.07144606302985235, 0.06987840956126101, 0.06831058350209311, 
      0.06674258872467492, 0.06517442910174949, 0.06360610850646696, 
      0.062037630812375094, 0.06046899989340963, 0.058900219623884795, 
      0.05733129387848365, 0.0557622265322486, 0.05419302146057175, 
      0.052623682539185396, 0.05105421364415242, 0.049484618651856715, 
      0.047914901438993615, 0.04634506588256034, 0.044775115859846386, 
      0.04320505524842397, 0.04163488792613845, 0.04006461777109875, 
      0.03849424866166778, 0.03692378447645284, 0.03535322909429606, 
      0.033782586394264826, 0.03221186025564218, 0.03064105455791724, 
      0.02907017318077564, 0.027499220004089914, 0.025928198907909945, 
      0.02435711377245336, 0.022785968478095966, 0.021214766905362142, 
      0.019643512934915272, 0.01807221044754816, 0.016500863324173436, 
      0.014929475445813974, 0.013358050693593308, 0.01178659294872605, 
      0.010215106092508294, 0.008643594006308038, 0.007072060571555597, 
      0.0055005096697340085, 0.003928945182369456, 0.002357370991021676, 
      0.0007857909772743716, -0.0007857909772743716, -0.002357370991021676, 
      -0.003928945182369456, -0.0055005096697340085, -0.007072060571555597, 
      -0.008643594006308038, -0.010215106092508294, -0.01178659294872605, 
      -0.013358050693593308, -0.014929475445813974, -0.016500863324173436, 
      -0.01807221044754816, -0.019643512934915272, -0.021214766905362142, 
      -0.022785968478095966, -0.02435711377245336, -0.025928198907909945, 
      -0.027499220004089914, -0.02907017318077564, -0.03064105455791724, 
      -0.03221186025564218, -0.033782586394264826, -0.03535322909429606, 
      -0.03692378447645284, -0.03849424866166778, -0.04006461777109875, 
      -0.04163488792613845, -0.04320505524842397, -0.044775115859846386, 
      -0.04634506588256034, -0.047914901438993615, -0.049484618651856715, 
      -0.05105421364415242, -0.052623682539185396, -0.05419302146057175, 
      -0.0557622265322486, -0.05733129387848365, -0.058900219623884795, 
      -0.06046899989340963, -0.062037630812375094, -0.06360610850646696, 
      -0.06517442910174949, -0.06674258872467492, -0.06831058350209311, 
      -0.06987840956126101, -0.07144606302985235, -0.07301354003596706, 
      -0.07458083670814099, -0.07614794917535533, -0.07771487356704626, 
      -0.07928160601311447, -0.08084814264393475, -0.08241447959036549, 
      -0.08398061298375832, -0.0855465389559676, -0.08711225363935998, 
      -0.08867775316682398, -0.09024303367177954, -0.09180809128818752, 
      -0.09337292215055933, -0.09493752239396638, -0.09650188815404975, 
      -0.09806601556702958, -0.09962990076971479, -0.10119353989951242, 
      -0.10275692909443737, -0.10432006449312181, -0.10588294223482475, 
      -0.10744555845944159, -0.10900790930751363, -0.11056999092023763, 
      -0.11213179943947531, -0.11369333100776291, -0.1152545817683207, 
      -0.1168155478650625, -0.11837622544260523, -0.11993661064627839, 
      -0.12149669962213364, -0.12305648851695425, -0.12461597347826465, 
      -0.12617515065433998, -0.12773401619421557, -0.12929256624769636, 
      -0.13085079696536667, -0.13240870449859934, -0.13396628499956562, 
      -0.13552353462124433, -0.13708044951743162, -0.13863702584275034, 
      -0.14019325975265956, -0.14174914740346406, -0.14330468495232387, 
      -0.1448598685572637, -0.14641469437718246, -0.14796915857186274, 
      -0.14952325730198032, -0.15107698672911357, -0.15263034301575307, 
      -0.15418332232531093, -0.15573592082213042, -0.15728813467149533, 
      -0.15883996003963946, -0.16039139309375613, -0.16194243000200764, 
      -0.1634930669335347, -0.1650433000584659, -0.16659312554792718, 
      -0.16814253957405134, -0.16969153830998737, -0.17124011792991004, 
      -0.17278827460902918, -0.17433600452359932, -0.17588330385092904, 
      -0.17743016876939038, -0.1789765954584283, -0.1805225800985702, 
      -0.1820681188714352, -0.18361320795974367, -0.18515784354732673, 
      -0.18670202181913548, -0.18824573896125055, -0.18978899116089157, 
      -0.19133177460642642, -0.19287408548738083, -0.19441591999444766, 
      -0.19595727431949633, -0.1974981446555823, -0.1990385271969564, 
      -0.20057841813907418, -0.2021178136786055, -0.20365671001344374, 
      -0.2051951033427152, -0.20673298986678862, -0.20827036578728444, 
      -0.20980722730708423, -0.21134357063034007, -0.21287939196248393, 
      -0.214414687510237, -0.2159494534816191, -0.21748368608595806, 
      -0.219017381533899, -0.2205505360374138, -0.2220831458098104, 
      -0.22361520706574212, -0.22514671602121705, -0.22667766889360746, 
      -0.22820806190165896, -0.22973789126550004, -0.23126715320665125, 
      -0.23279584394803468, -0.23432395971398315, -0.23585149673024958, 
      -0.2373784512240164, -0.23890481942390476, -0.2404305975599838, 
      -0.2419557818637802, -0.2434803685682872, -0.24500435390797404, 
      -0.24652773411879533, -0.24805050543820023, -0.24957266410514173, 
      -0.2510942063600861, -0.25261512844502193, -0.2541354266034697, 
      -0.25565509708049083, -0.257174136122697, -0.2586925399782595, 
      -0.26021030489691843, -0.261727427129992, -0.2632439029303857, 
      -0.2647597285526017, -0.2662749002527481, -0.2677894142885479, 
      -0.26930326691934864, -0.2708164544061313, -0.2723289730115197, 
      -0.2738408189997898, -0.27535198863687876, -0.27686247819039433, 
      -0.2783722839296238, -0.27988140212554363, -0.2813898290508282, 
      -0.28289756097985935, -0.2844045941887355, -0.2859109249552807, 
      -0.2874165495590541, -0.28892146428135884, -0.2904256654052514, 
      -0.29192914921555085, -0.29343191199884777, -0.2949339500435138, 
      -0.2964352596397104, -0.2979358370793983, -0.29943567865634646, 
      -0.3009347806661415, -0.3024331394061965, -0.3039307511757604, 
      -0.3054276122759271, -0.30692371900964444, -0.3084190676817235, 
      -0.3099136545988478, -0.3114074760695821, -0.3129005284043818, 
      -0.314392807915602, -0.31588431091750646, -0.31737503372627696, 
      -0.3188649726600221, -0.3203541240387868, -0.32184248418456085, 
      -0.3233300494212884, -0.324816816074877, -0.3263027804732065, 
      -0.3277879389461382, -0.32927228782552403, -0.3307558234452154, 
      -0.3322385421410725, -0.3337204402509731, -0.3352015141148217, 
      -0.33668176007455863, -0.33816117447416905, -0.339639753659692, 
      -0.34111749397922925, -0.3425943917829546, -0.3440704434231227, 
      -0.3455456452540781, -0.34701999363226427, -0.3484934849162326, 
      -0.34996611546665146, -0.351437881646315, -0.3529087798201524, 
      -0.3543788063552365, -0.3558479576207932, -0.35731622998820994, 
      -0.35878361983104523, -0.3602501235250371, -0.3617157374481123, 
      -0.36318045798039517, -0.3646442815042166, -0.36610720440412314, 
      -0.36756922306688555, -0.369030333881508, -0.370490533239237, 
      -0.37194981753357015, -0.3734081831602652, -0.37486562651734884, 
      -0.3763221440051257, -0.3777777320261872, -0.3792323869854203, 
      -0.38068610529001656, -0.3821388833494811, -0.3835907175756411, 
      -0.385041604382655, -0.38649154018702125, -0.3879405214075871, 
      -0.3893885444655576, -0.3908356057845042, -0.3922817017903738, 
      -0.39372682891149746, -0.3951709835785993, -0.3966141622248053, 
      -0.3980563612856519, -0.3994975771990953, -0.4009378064055197, 
      -0.40237704534774643, -0.4038152904710426, -0.40525253822312995, 
      -0.40668878505419365, -0.40812402741689086, -0.40955826176635984, 
      -0.41099148456022844, -0.4124236922586228, -0.4138548813241764, 
      -0.4152850482220385, -0.416714189419883, -0.4181423013879171, 
      -0.4195693805988902, -0.4209954235281024, -0.4224204266534131, 
      -0.4238443864552503, -0.42526729941661845, -0.4266891620231078, 
      -0.4281099707629028, -0.4295297221267907, -0.4309484126081705, 
      -0.43236603870306134, -0.43378259691011123, -0.43519808373060587, 
      -0.436612495668477, -0.43802582923031114, -0.43943808092535847, 
      -0.44084924726554103, -0.44225932476546165, -0.4436683099424125, 
      -0.44507619931638354, -0.4464829894100712, -0.4478886767488871, 
      -0.4492932578609665, -0.4506967292771768, -0.4520990875311263, 
      -0.4535003291591727, -0.4549004507004315, -0.4562994486967847, 
      -0.45769731969288935, -0.4590940602361861, -0.46048966687690746, 
      -0.4618841361680868, -0.46327746466556646, -0.46466964892800633, 
      -0.4660606855168925, -0.4674505709965457, -0.46883930193412965, 
      -0.47022687489965964, -0.4716132864660112, -0.47299853320892804, 
      -0.47438261170703105, -0.4757655185418266, -0.4771472502977146, 
      -0.47852780356199764, -0.4799071749248887, -0.4812853609795202, 
      -0.48266235832195176, -0.48403816355117935, -0.485412773269143, 
      -0.4867861840807357, -0.4881583925938115, -0.48952939541919394, 
      -0.4908991891706844, -0.4922677704650708, -0.4936351359221353, 
      -0.49500128216466327, -0.4963662058184513, -0.4977299035123156, 
      -0.4990923718781003, -0.500453607550686, -0.5018136071679976, 
      -0.5031723673710132, -0.5045298848037719, -0.5058861561133824, 
      -0.5072411779500309, -0.5085949469669899, -0.5099474598206263, 
      -0.5112987131704091, -0.5126487036789187, -0.513997428011854, 
      -0.5153448828380416, -0.5166910648294434, -0.5180359706611651, 
      -0.5193795970114643, -0.5207219405617589, -0.5220629979966349, 
      -0.5234027660038552, -0.5247412412743669, -0.5260784205023106, 
      -0.5274143003850273, -0.528748877623068, -0.5300821489202002, 
      -0.5314141109834176, -0.5327447605229472, -0.5340740942522577, 
      -0.535402108888068, -0.5367288011503547, -0.5380541677623607, 
      -0.5393782054506028, -0.5407009109448803, -0.5420222809782826, 
      -0.5433423122871982, -0.5446610016113211, -0.5459783456936605, 
      -0.5472943412805481, -0.5486089851216458, -0.5499222739699546, 
      -0.5512342045818219, -0.55254477371695, -0.5538539781384035, 
      -0.5551618146126179, -0.5564682799094076, -0.557773370801973, 
      -0.5590770840669097, -0.5603794164842155, -0.5616803648372989, 
      -0.5629799259129867, -0.5642780965015324, -0.5655748733966234, 
      -0.5668702533953895, -0.5681642332984109, -0.5694568099097257, 
      -0.5707479800368377, -0.5720377404907248, -0.5733260880858465, 
      -0.5746130196401521, -0.5758985319750881, -0.5771826219156062, 
      -0.5784652862901716, -0.57974652193077, -0.5810263256729163, 
      -0.5823046943556619, -0.5835816248216024, -0.5848571139168857, 
      -0.5861311584912198, -0.5874037553978804, -0.5886749014937189, 
      -0.5899445936391697, -0.5912128286982588, -0.5924796035386103, 
      -0.5937449150314553, -0.5950087600516392, -0.5962711354776292, 
      -0.5975320381915225, -0.5987914650790533, -0.6000494130296011, 
      -0.6013058789361984, -0.6025608596955377, -0.6038143522079801, 
      -0.605066353377562, -0.6063168601120037, -0.6075658693227161, 
      -0.6088133779248092, -0.610059382837099, -0.6113038809821156, 
      -0.6125468692861106, -0.6137883446790646, -0.615028304094695, 
      -0.6162667444704634, -0.6175036627475833, -0.6187390558710274, 
      -0.6199729207895357, -0.6212052544556224, -0.6224360538255836, 
      -0.6236653158595052, -0.6248930375212699, -0.626119215778565, 
      -0.6273438476028897, -0.628566929969563, -0.6297884598577305, 
      -0.6310084342503723, -0.6322268501343107, -0.6334437045002167, 
      -0.6346589943426187, -0.6358727166599089, -0.6370848684543509, 
      -0.6382954467320878, -0.6395044485031488, -0.6407118707814567, 
      -0.6419177105848359, -0.6431219649350188, -0.644324630857654, 
      -0.6455257053823131, -0.6467251855424986, -0.6479230683756503, 
      -0.6491193509231538, -0.6503140302303466, -0.6515071033465266, 
      -0.6526985673249583, -0.6538884192228809, -0.655076656101515, 
      -0.6562632750260701, -0.657448273065752, -0.6586316472937698, 
      -0.6598133947873429, -0.6609935126277092, -0.662171997900131, 
      -0.6633488476939031, -0.6645240591023598, -0.6656976292228817, 
      -0.6668695551569034, -0.6680398340099204, -0.6692084628914963, 
      -0.6703754389152697, -0.671540759198962, -0.6727044208643834, 
      -0.6738664210374414, -0.6750267568481466, -0.6761854254306207, 
      -0.677342423923103, -0.6784977494679577, -0.6796513992116814, 
      -0.6808033703049091, -0.6819536599024223, -0.6831022651631554, 
      -0.6842491832502028, -0.6853944113308261, -0.6865379465764612, 
      -0.6876797861627246, -0.6888199272694213, -0.6899583670805512, 
      -0.6910951027843161, -0.6922301315731266, -0.6933634506436096, 
      -0.6944950571966143, -0.6956249484372199, -0.696753121574742, 
      -0.6978795738227399, -0.6990043023990231, -0.7001273045256585, 
      -0.7012485774289768, -0.7023681183395801, -0.7034859244923479, 
      -0.7046019931264446, -0.7057163214853258, -0.7068289068167457, 
      -0.7079397463727631, -0.709048837409749, -0.710156177188393, 
      -0.7112617629737098, -0.7123655920350465, -0.7134676616460889, 
      -0.7145679690848685, -0.7156665116337694, -0.7167632865795341, 
      -0.7178582912132715, -0.7189515228304626, -0.7200429787309675, 
      -0.7211326562190323, -0.7222205526032954, -0.7233066651967944, 
      -0.7243909913169725, -0.7254735282856852, -0.7265542734292072, 
      -0.7276332240782387, -0.7287103775679119, -0.729785731237798, 
      -0.7308592824319133, -0.7319310284987262, -0.7330009667911633, 
      -0.7340690946666163, -0.7351354094869484, -0.7361999086185007, 
      -0.7372625894320991, -0.73832344930306, -0.7393824856111979, 
      -0.7404396957408307, -0.7414950770807871, -0.7425486270244126, 
      -0.7436003429695759, -0.7446502223186755, -0.7456982624786461, 
      -0.7467444608609648, -0.7477888148816579, -0.7488313219613069, 
      -0.7498719795250549, -0.7509107850026132, -0.7519477358282675, 
      -0.7529828294408841, -0.7540160632839168, -0.7550474348054121, 
      -0.756076941458017, -0.7571045806989837, -0.7581303499901771, 
      -0.7591542467980807, -0.7601762685938027, -0.761196412853082, 
      -0.7622146770562953, -0.7632310586884625, -0.7642455552392532, 
      -0.765258164202993, -0.7662688830786695, -0.7672777093699387, 
      -0.7682846405851309, -0.7692896742372571, -0.7702928078440151, 
      -0.7712940389277952, -0.7722933650156871, -0.7732907836394854, 
      -0.774286292335696, -0.7752798886455419, -0.7762715701149695, 
      -0.7772613342946547, -0.7782491787400089, -0.7792351010111846, 
      -0.7802190986730825, -0.7812011692953561, -0.782181310452419, 
      -0.78315951972345, -0.7841357946923996, -0.7851101329479957, 
      -0.7860825320837495, -0.7870529896979618, -0.7880215033937286, 
      -0.7889880707789471, -0.7899526894663217, -0.7909153570733697, 
      -0.7918760712224275, -0.7928348295406562, -0.7937916296600476, 
      -0.7947464692174296, -0.7956993458544732, -0.7966502572176969, 
      -0.7975992009584735, -0.7985461747330354, -0.7994911762024806, 
      -0.8004342030327785, -0.8013752528947755, -0.8023143234642012, 
      -0.8032514124216732, -0.8041865174527039, -0.8051196362477054, 
      -0.806050766501996, -0.8069799059158052, -0.8079070521942792, 
      -0.8088322030474876, -0.8097553561904283, -0.8106765093430329, 
      -0.8115956602301734, -0.8125128065816664, -0.8134279461322799, 
      -0.8143410766217383, -0.8152521957947282, -0.8161613014009038, 
      -0.8170683911948926, -0.8179734629363008, -0.8188765143897191, 
      -0.8197775433247279, -0.8206765475159029, -0.821573524742821, 
      -0.822468472790065, -0.8233613894472297, -0.8242522725089272, 
      -0.8251411197747924, -0.8260279290494881, -0.826912698142711, 
      -0.8277954248691963, -0.8286761070487242, -0.829554742506124, 
      -0.8304313290712808, -0.8313058645791398, -0.832178346869712, 
      -0.8330487737880797, -0.8339171431844019, -0.8347834529139191, 
      -0.8356477008369589, -0.8365098848189415, -0.8373700027303849, 
      -0.8382280524469095, -0.8390840318492442, -0.8399379388232314, 
      -0.8407897712598321, -0.8416395270551309, -0.8424872041103416, 
      -0.8433328003318122, -0.8441763136310303, -0.8450177419246275, 
      -0.8458570831343857, -0.8466943351872412, -0.8475294960152905, 
      -0.848362563555795, -0.8491935357511862, -0.8500224105490711, 
      -0.8508491859022369, -0.8516738597686558, -0.852496430111491, 
      -0.8533168948991006, -0.8541352521050434, -0.8549514997080836, 
      -0.855765635692196, -0.8565776580465706, -0.8573875647656177, 
      -0.8581953538489735, -0.8590010233015037, -0.8598045711333099, 
      -0.8606059953597334, -0.8614052940013607, -0.8622024650840281, 
      -0.862997506638827, -0.8637904167021081, -0.8645811933154867, 
      -0.8653698345258476, -0.8661563383853496, -0.8669407029514304, 
      -0.8677229262868119, -0.8685030064595042, -0.8692809415428105, 
      -0.8700567296153328, -0.8708303687609753, -0.87160185706895, 
      -0.8723711926337813, -0.8731383735553104, -0.8739033979387004, 
      -0.8746662638944405, -0.8754269695383512, -0.8761855129915884, 
      -0.8769418923806487, -0.8776961058373733, -0.8784481514989533, 
      -0.8791980275079335, -0.8799457320122182, -0.8806912631650742, 
      -0.8814346191251367, -0.8821757980564132, -0.8829147981282884, 
      -0.8836516175155281, -0.8843862543982844, -0.8851187069620999, 
      -0.8858489733979119, -0.8865770519020575, -0.8873029406762775, 
      -0.8880266379277211, -0.8887481418689502, -0.8894674507179443, 
      -0.8901845626981038, -0.8908994760382556, -0.8916121889726568, 
      -0.8923226997409991, -0.8930310065884136, -0.8937371077654744, 
      -0.8944410015282036, -0.8951426861380751, -0.8958421598620193, 
      -0.8965394209724272, -0.8972344677471547, -0.8979272984695263, 
      -0.8986179114283408, -0.8993063049178738, -0.899992477237883, 
      -0.9006764266936121, -0.9013581515957951, -0.9020376502606601, 
      -0.9027149210099338, -0.9033899621708457, -0.9040627720761318, 
      -0.9047333490640395, -0.9054016914783306, -0.9060677976682866, 
      -0.9067316659887117, -0.9073932947999377, -0.9080526824678276, 
      -0.9087098273637794, -0.909364727864731, -0.9100173823531633, 
      -0.9106677892171047, -0.9113159468501348, -0.9119618536513888, 
      -0.9126055080255608, -0.9132469083829083, -0.9138860531392561, 
      -0.9145229407159995, -0.9151575695401093, -0.9157899380441348, 
      -0.9164200446662082, -0.9170478878500481, -0.9176734660449635, 
      -0.9182967777058578, -0.9189178212932323, -0.91953659527319, 
      -0.92015309811744, -0.9207673283033002, -0.9213792843137023, 
      -0.9219889646371944, -0.9225963677679454, -0.9232014922057488, 
      -0.9238043364560259, -0.9244048990298299, -0.9250031784438495, 
      -0.9255991732204122, -0.9261928818874886, -0.9267843029786956, 
      -0.9273734350332999, -0.9279602765962224, -0.9285448262180404, 
      -0.9291270824549925, -0.9297070438689817, -0.9302847090275789, 
      -0.930860076504026, -0.9314331448772405, -0.932003912731818, 
      -0.9325723786580362, -0.9331385412518582, -0.9337023991149362, 
      -0.9342639508546147, -0.9348231950839339, -0.9353801304216331, 
      -0.935934755492155, -0.9364870689256475, -0.9370370693579684, 
      -0.9375847554306882, -0.9381301257910937, -0.938673179092191, 
      -0.939213913992709, -0.9397523291571032, -0.9402884232555578, 
      -0.9408221949639906, -0.9413536429640547, -0.9418827659431427, 
      -0.9424095625943897, -0.9429340316166767, -0.9434561717146334, 
      -0.9439759815986415, -0.9444934599848386, -0.9450086055951202, 
      -0.9455214171571438, -0.9460318934043316, -0.9465400330758735, 
      -0.9470458349167309, -0.947549297677639, -0.9480504201151103, 
      -0.9485492009914376, -0.9490456390746971, -0.9495397331387512, 
      -0.950031481963252, -0.950520884333644, -0.9510079390411669, 
      -0.9514926448828589, -0.9519750006615598, -0.9524550051859135, 
      -0.9529326572703715, -0.9534079557351951, -0.953880899406459, 
      -0.954351487116054, -0.9548197177016896, -0.9552855900068972, 
      -0.9557491028810329, -0.9562102551792802, -0.9566690457626529, 
      -0.9571254734979979, -0.9575795372579984, -0.9580312359211758, 
      -0.9584805683718932, -0.958927533500358, -0.9593721302026244, 
      -0.9598143573805964, -0.9602542139420306, -0.9606916988005384, 
      -0.9611268108755892, -0.9615595490925127, -0.961989912382502, 
      -0.9624178996826157, -0.9628435099357808, -0.9632667420907955, 
      -0.9636875951023315, -0.9641060679309365, -0.964522159543037, 
      -0.9649358689109411, -0.9653471950128404, -0.9657561368328129, 
      -0.9661626933608257, -0.9665668635927369, -0.9669686465302988, 
      -0.9673680411811598, -0.967765046558867, -0.9681596616828689, 
      -0.9685518855785173, -0.9689417172770706, -0.9693291558156949, 
      -0.9697142002374676, -0.9700968495913791, -0.9704771029323351, 
      -0.9708549593211596, -0.9712304178245964, -0.971603477515312, 
      -0.9719741374718971, -0.9723423967788704, -0.9727082545266789, 
      -0.9730717098117018, -0.9734327617362517, -0.9737914094085776, 
      -0.9741476519428661, -0.9745014884592449, -0.9748529180837835, 
      -0.9752019399484966, -0.9755485531913457, -0.9758927569562411, 
      -0.9762345503930443, -0.9765739326575701, -0.9769109029115883, 
      -0.9772454603228264, -0.9775776040649712, -0.9779073333176705, 
      -0.9782346472665364, -0.9785595451031459, -0.9788820260250436, 
      -0.9792020892357435, -0.9795197339447314, -0.9798349593674658, 
      -0.9801477647253813, -0.9804581492458893, -0.9807661121623803, 
      -0.9810716527142261, -0.9813747701467813, -0.9816754637113853, 
      -0.981973732665364, -0.982269576272032, -0.9825629938006941, 
      -0.9828539845266473, -0.9831425477311821, -0.9834286827015853, 
      -0.9837123887311405, -0.9839936651191308, -0.9842725111708401, 
      -0.9845489261975552, -0.9848229095165666, -0.9850944604511712, 
      -0.9853635783306738, -0.9856302624903881, -0.9858945122716389, 
      -0.9861563270217637, -0.9864157060941142, -0.9866726488480577, 
      -0.9869271546489791, -0.9871792228682823, -0.9874288528833914, 
      -0.987676044077753, -0.9879207958408368, -0.988163107568138, 
      -0.988402978661178, -0.9886404085275065, -0.9888753965807027, 
      -0.9891079422403765, -0.9893380449321705, -0.9895657040877611, 
      -0.9897909191448596, -0.9900136895472144, -0.9902340147446114, 
      -0.990451894192876, -0.9906673273538744, -0.9908803136955149, 
      -0.9910908526917487, -0.9912989438225719, -0.9915045865740266, 
      -0.9917077804382021, -0.9919085249132357, -0.9921068195033148, 
      -0.9923026637186776, -0.9924960570756143, -0.9926869990964686, 
      -0.9928754893096385, -0.9930615272495777, -0.9932451124567968, 
      -0.9934262444778641, -0.9936049228654071, -0.9937811471781135, 
      -0.9939549169807321, -0.9941262318440742, -0.9942950913450144, 
      -0.9944614950664916, -0.9946254425975103, -0.9947869335331414, 
      -0.9949459674745235, -0.9951025440288632, -0.9952566628094369, 
      -0.9954083234355914, -0.9955575255327445, -0.9957042687323866, 
      -0.9958485526720809, -0.995990376995465, -0.9961297413522513, 
      -0.996266645398228, -0.9964010887952597, -0.9965330712112889, 
      -0.9966625923203362, -0.9967896518025011, -0.9969142493439637, 
      -0.9970363846369837, -0.9971560573799033, -0.9972732672771462, 
      -0.9973880140392192, -0.9975002973827127, -0.9976101170303016, 
      -0.9977174727107455, -0.99782236415889, -0.9979247911156668, 
      -0.9980247533280946, -0.9981222505492797, -0.9982172825384169, 
      -0.9983098490607892, -0.9983999498877697, -0.9984875847968209, 
      -0.998572753571496, -0.9986554560014391, -0.9987356918823862, 
      -0.998813461016165, -0.9988887632106958, -0.998961598279992, 
      -0.9990319660441606, -0.9990998663294022, -0.999165298968012, 
      -0.9992282637983799, -0.999288760664991, -0.9993467894184258, 
      -0.999402349915361, -0.9994554420185693, -0.9995060655969201, 
      -0.9995542205253799, -0.9995999066850121, -0.9996431239629779, 
      -0.9996838722525363, -0.9997221514530442, -0.9997579614699571, 
      -0.9997913022148289, -0.9998221736053122, -0.9998505755651588, 
      -0.9998765080242195, -0.9998999709184445, -0.9999209641898834, 
      -0.9999394877866858, -0.9999555416631006, -0.999969125779477, 
      -0.9999802401022638, -0.9999888846040103, -0.9999950592633655, 
      -0.9999987640650788, -0.999999999}, 
    "name" -> {aVi, hStt, hSrr, hSri, hSij2}, "nearestEigenvaluesByAbs" -> 
     {-1.237042733420694, 1.9750567002239432, 5.938154505305433, 
      6.033991261658481, 11.926775937740862, -11.967154039855918, 
      17.967365573198702, 19.991757128740186, 23.752862943338798, 
      33.721948090553354, -33.80615140892563, 39.822081522805476}, 
    "shift" -> 0., "solver" -> 
     "uselag_lukewarm_fastEig.wl: shift-invert Arnoldi, k=12", 
    "coeffPrecision" -> 50, "minCoeffPrecision" -> 36.2538260010365, 
    "seconds" -> 11.986447`7.530235462919647|>}|>


==> anc/inputs/B2/sample_eigenvalues.csv <==
n,M,lambda
0,0.001,-1.2406584614681138
0,0.003,-1.2388503195974225
0,0.005,-1.237042733420694
0,0.007,-1.235231057422621
0,0.01,-1.232499936981144
1,0.001,0.003592272252593176
1,0.003,0.010312238389240502
1,0.005,0.01735649033766795
1,0.007,0.024545186216649806
1,0.01,0.03558896422825858
2,0.001,3.746532067857624
2,0.003,3.782030707296013
2,0.005,3.8154214845863144
2,0.007,3.8481618617825677
2,0.01,3.896914728791664
3,0.001,9.99539097057877
3,0.003,10.09111400906502
3,0.005,10.179919877811898
3,0.007,10.266687960284811
3,0.01,10.395419014458147


==> anc/inputs/B2/translation_profile.m <==
<|"Nodes" -> {0.1`79.25963731050615, 0.10022204783542055262987198925933619518\
8051901425106328645312117160224192984030258385135343397621`79.26075646407811, 
   0.100887972207276810485662572692423419401824376410974048819044788493067903\
067005463411914562653496`79.26410041007416, 0.1019971159286117751783464201098\
70100596437368759187383442982973765492235173016215619419074599559`79.26962922\
524604, 0.1035483844084810333782503696619245618675263702247684372125248459830\
38110099483537829210907181756`79.2772783824403, 0.105540246732181867384779457\
40104825278256363091493300771503777948032913121444830539760148926791`79.28696\
157377546, 0.1079707371720812371368255600511720334966198352224379914740629656\
75395779110074579515664517107476`79.2985743055113, 0.110837457127551628850087\
159344016345126092724217832083315493948834027652169995501718111412961671`79.3\
1199797179215, 0.114137577492100287809988546600613967961526786667668518424588\
73244977642158491170199201816617833`79.32710410704553, 0.11786784144535576455\
4407511315828152412624291116838520506856160384431580373837882890140086117964`\
79.34375854357155, 0.12202456766715642080574987676533625513412530571511524921\
5775335117654726283878000811585831813995`79.36182525228155, 0.126603653970568\
97783862382414250259327030122816624373702763518497437495102031275671548171672\
8214`79.38116970898393, 0.131600581350251756595519975401934642963891118245472\
570684563965444697155274512222375252993908317`79.40166169502857, 0.1370104184\
42167363797320254673304522890151985769423866152444634307402457291798159825284\
334769097`79.42317750095317, 0.1428278263902436260550821181941429170372800888\
27866017910204165922282337231184170182899113381872`79.44560154978248, 0.14904\
70641151799652002248767950480140389734795901453238270330163375812377630003951\
6701570538153`79.46882749075824, 0.155661993980199539051369775028725895422382\
123974733343105428519527886994624704034758704353440418`79.49275883496068, 0.1\
62666087848155734289442551850878916741574316179291133862493674358968599003207\
120515371400970089`79.51730921352012, 0.1700524335240153786158998787542676016\
10236682115743321890810256310979961852987349631567746451882`79.5424023396387, 
   0.177813741576360719074103797115560684589712812205749206132133154708247762\
113871178107155688958845`79.56797175022666, 0.1859423525311781676511554359797\
82570221521844073133433314475500606850258021423263931583104669814`79.59396039\
407103, 0.1944302444308344131849195899489616547049513765945526612970282558536\
33217717182051399381352398268`79.62032012302448, 0.20326904075078010276003355\
8237121473545947636469851507538133680143350301107365784942730798367391`79.647\
01113211886, 0.21245001866616826185458087910865487713898382500140596891523528\
6376966516568465367156625961970745`79.67400138465567, 0.221964117660229298897\
6820621867067650418703807166042784424740842687694179868217964801116668254`79.\
70126604970497, 0.23180194846590716741021331081501835450287625255982910150409\
1295970379362280523599378278331535993`79.72878697226088, 0.241953802331932370\
37343683340732197022852694991781837409158320510312714573018766179596427952998\
3`79.75655219057917, 0.252409660604187311476782044242238482880455711440654268\
871569359004864272193303517658345784100212`79.78455551087016, 0.2631592046129\
08342415353579600881068460125224095751731342869955010640421914174161687446868\
875766`79.8127961463921, 0.27419182585596703151285276281327079235949445947815\
7050427852133916762407247007259161133714975313`79.84127842592709, 0.285496636\
46818098450022855697700160710837593944488313023629895665476082286732025835825\
4353540521`79.87001157547695, 0.297062479966322271645162664711048866771329049\
465785371616040826558409649794322660106263386756841`79.89900957666602, 0.3088\
77942259219435175400552768697664255324914464994363930260196703495722266311105\
81215187654001`79.92829110569572, 0.32093136291208743558032596441075417760555\
4913277214851702853215381618537734262105856454339661541`79.95787955772211, 0.\
33321084665396900309281468134503525166359216025832878877083585608324023625509\
0271401338317867783`79.98780316322362, 0.345704275116930939047686008534738164\
640807469227431823208132308158580605143577420452552878564445`80.0180952053577\
, 0.3583993187954301976576564357395179844318842570273387110762442859085626074\
00914624366430920944781`80.04879435059738, 0.37128344921404729775584757829811\
2510054960233785295571899984428070314935020922824675369205451337`80.079945109\
31542, 0.38434395129157898065571612260774609966926205109031066851297850627393\
8197251222852202401681081998`80.11159844876939, 0.397567935889288247410094685\
955561743031980574681060801107250681233365456017698383288603444431918`80.1438\
1258863912, 0.410942352530928167651155435979782570221521844073133433314475500\
606850258021423263931583104669814`80.17665401960454, 0.4244540022819863322190\
56711849624401074631712694134737676598612168291330829324587832798253527395`80\
.21019879950839, 0.4380895507754396902345547416912195560850978910843101120969\
206416873241626421248189599823010836`80.2445342010384, 0.45183554137116492320\
982943255155118322916053863621414743476155890012794537773344737720908288976`8\
0.27976081201788, 0.465678408436017606913145031813990114164841877439230473259\
133471905055695111127669043174192139101`80.31599522805924, 0.4796044907314743\
26177972721674279951118478632007609594407954224669050863685498268695139669085\
066`80.35337353336969, 0.4936000448956257561988787102052576021055950432649176\
11756888549266773467596206981061860557936575`80.39205584827481, 0.50765125900\
62156108436891751607724830389600597150312000056668290966205395808440699090643\
66246081`80.4322323468901, 0.521744266211340376025484455633504079207164641208\
561419672584991302065433337463576258529820065733`80.47413134111817, 0.5358651\
58414357973151906410928896366445842347061776895332590331948296128099159472880\
211958828716`80.51803033241917, 0.5499999999995`80.56427143043673, 0.56413484\
15846420268480935890711036335541576529382231046674096680517038719008405271197\
88041171284`80.53204631526154, 0.57825573378765962397451554436649592079283535\
8791438580327415008697934566662536423741470179934268`80.50349401392512, 0.592\
34874099278438915631082483922751696103994028496879999433317090337946041915593\
009093563375392`80.47799186941764, 0.6063999551033742438011212897947423978944\
04956735082388243111450733226532403793018938139442063425`80.45505983833823, 0\
.6203955092675256738220272783257200488815213679923904055920457753309491363145\
01731304860330914934`80.4343202109254, 0.634321591562982393086854968186009885\
835158122560769526740866528094944304888872330956825807860898`80.41547061516974\
, 0.6481644586278350767901705674484488167708394613637858525652384410998720546\
2226655262279091711024`80.39826537132275, 0.661910449223560309765445258308780\
4439149021089156898879030793583126758373578751810400176989164`80.382502276936\
26, 0.67554599771701366778094328815037559892536828730586526232340138783170866\
9170675412167201746472605`80.36801302848201, 0.689057647468071832348844564020\
217429778478155926866566685524499393149741978576736068416895330187`80.3546561\
411225, 0.7024320641097117525899053140444382569680194253189391988927493187666\
34543982301616711396555568082`80.34231162349172, 0.71565604870742101934428387\
7392253900330737948909689331487021493726061802748777147797598318918002`80.330\
87691015088, 0.72871655078495270224415242170188748994503976621470442810001557\
1929685064979077175324630794548663`80.32026371144218, 0.741600681203569802342\
343564260482015568115742972661288923755714091437392599085375633569079055218`8\
0.31039554327303, 0.754295724882069060952313991465261835359192530772568176791\
867691841419394856422579547447121435555`80.30120576813256, 0.7667891533450309\
96907185318654964748336407839741671211229164143916759763744909728598661682132\
217`80.29263602555248, 0.7790686370869125644196740355892458223944450867227851\
48297146784618381462265737894143545660338459`80.28463496279105, 0.79112205773\
97805648245994472313023357446750855350056360697398032965042777336888941878481\
2345999`80.27715719949954, 0.802937520032677728354837335288951133228670950534\
214628383959173441590350205677339893736613243159`80.2701624765834, 0.81450336\
35308190154997714430229983928916240605551168697637010433452391771326797416417\
45646459479`80.26361495141376, 0.82580817414303296848714723718672920764050554\
0521842949572147866083237592752992740838866285024687`80.25748261032119, 0.836\
84079538609165758464642039911893153987477590424826865713004498935957808582583\
8312553131124233`80.25173677582865, 0.847590339394812688523217955757761517119\
544288559345731128430640995135727806696482341654215899788`80.24635169098482, 
   0.858046197667067629626563166592678029771473050082181625908416794896872854\
269812338204035720470017`80.24130416687848, 0.8681980515330928325897866891849\
81645497123747440170898495908704029620637719476400621721668464007`80.23657328\
22678, 0.87803588233877070110231793781329323495812961928339572155752591573123\
0582013178203519888333174599`80.23214012645963, 0.887549981332831738145419120\
891345122861016174998594031084764713623033483431534632843374038029255`80.2279\
875782907, 0.8967309592482198972399664417628785264540523635301484924618663198\
56649698892634215057269201632609`80.22410011541015, 0.90556975556816558681508\
0410051038345295048623405447338702971744146366782282817948600618647601731`80.\
22046364912823, 0.91405764746782183234884456402021742977847815592686656668552\
4499393149741978576736068416895330186`80.21706538094368, 0.922186258422639280\
92589620288443931541028718779425079386786684529175223788612882189284431104115\
5`80.21389367754281, 0.929947566474984621384100121245732398389763317884256678\
109189743689020038147012650368432253548118`80.2109379616112, 0.93733391215084\
42657105574481491210832584256838207088661375063256410314009967928794846285990\
2991`80.20818861624267, 0.944338006018800460948630224971274104577617876025266\
656894571480472113005375295965241295646559582`80.20563690109451, 0.9509529358\
83820034799775123204951985961026520409854676172966983662418762236999604832984\
294618469`80.20327487873284, 0.9571721736087563739449178818058570829627199111\
72133982089795834077717662768815829817100886618128`80.20109534985984, 0.96298\
95815568326362026797453266954771098480142305761338475553656925975427082018401\
74715665230903`80.19909179631536, 0.96839941864874824340448002459806535703610\
8881754527429315436034555302844725487777624747006091683`80.1972583309168, 0.9\
73396346028431022161376175857497406729698771833756262972364815025625048979687\
243284518283271787`80.19558965334117, 0.9779754323318435791942501232346637448\
65874694284884750784224664882345273716121999188414168186005`80.1940810113737, 
   0.982132158553644235445592488684171847587375708883161479493143839615568419\
626162117109859913882036`80.19272816694776, 0.9858624225068997121900114533993\
8603203847321333233148157541126755022357841508829800798183382167`80.191527366\
48765, 0.98916254287144837114991284065598365487390727578216791668450605116597\
2347830004498281888587038329`80.19047531513826, 0.992029262826918762863174439\
948827966503380164777562008525937034324604220889925420484335482892524`80.1895\
6915453056, 0.994459753266818132615220542598951747217436369085066992284962220\
51967086878555169460239851073209`80.1888064437861, 0.996451615590518966621749\
630338075438132473629775231562787475154016961889900516462170789092818244`80.1\
8818514351227, 0.998002884070388224821653579890129899403562631240812616557017\
026234507764826983784380580925400441`80.18770360258408, 0.9991120277917231895\
14337427307576580598175623589025951180955211506932096932994536588085437346503`\
80.1873605475443, 0.999777952163579447370128010740663804811948098574893671354\
687882839775807015969741614864656602379`80.18715507449181, 
   0.999999999999`80.1870866433564}, 
 "P" -> {0.010330242674669825421113686105079584889390986274305702427159860323\
551918936971042812299377428049`71.79643653619256, 0.0103773124560847287748149\
93307582783333506432257989204860631396967296567538269105366511874879991`71.79\
643653619256, 0.0105191323709414192448421331688386940600543933272727278131883\
83171200722426484671322222481932236`71.79643653619256, 0.01075753148568689751\
811740715341539399292407756472240005200594516993988555759492312868740290007`7\
1.79643653619256, 0.011095549395022859256316040856946296217408850228454025822\
89574439536566610377536632416546945723`71.79643653619256, 0.01153742284089701\
42351956630427486220067174072347996156913613195888465048280613188528404953219\
03`71.79643653619256, 0.01208856677651209224128732498476293631394142262627671\
8124374370929094986896892041143400773979477`71.79643653619256, 0.012755549697\
53058260063895271641329075667799033418861042058065708069817932402008650177691\
2373076`71.79643653619256, 0.013546063044283963300002506027457507674499099526\
780791152217356398958296316923773424050896933661`71.79643653619256, 0.0144688\
84479483653064210001727992278246421042682337483098501000069228099715135692457\
79397613997`71.79643653619256, 0.01553383486597620039174601333402793215722465\
14712213898320866722505763533327298243149756157266`71.79643653619256, 0.01675\
17288064088755428433629960990085591176626054738331157430979953345818038703728\
05657522807688`71.79643653619256, 0.01813431865903548990324765495718502464222\
7824831740424045453873626998104864147096146329781883792`71.79643653619254, 0.\
01969423200752745636799564674117909509155991008007604849280232864635737164064\
2837546207086599021`71.79643653619256, 0.021444902634522895029555030191639270\
471249980395133841052128677663747970006806885561176416527277`71.79643653619256\
, 0.0234004951249020123705624643507379348017192729020531003765019998866625917\
96486190571960378579982`71.79643653619256, 0.02557582330288327899670686625709\
4219686029525297544646230955681247531058849508068878677585089453`71.796436536\
19256, 0.02798626278396522481364687445387437001205630480609390509477939360773\
3415319460333692826403150334`71.79643653619254, 0.030647657996962978526594383\
542075860324364036158059266148318635627330302513193376061997519391946`71.7964\
3653619256, 0.033576224100867088601493071849882511927607764987864491671728171\
490629234007258658199317433706504`71.79643653619256, 0.0367884442853983798583\
2003899218277776657249871383936165617558717940074053914611422009644745875`71.\
79643653619256, 0.04030096300167827679003361230965631767062644639720374479887\
1653104888952968449128078507254305771`71.79643653619256, 0.044130475720458409\
63931925622757424799680410135818087047099090309952371832797685832057643247400\
2`71.79643653619256, 0.048293615859061730201002679309330879926415284782745324\
795042339657640572549091470786140026560411`71.79643653619254, 0.0528068395550\
55560558411645138479768200079368633139196806681456251654240215821964395004086\
30975`71.79643653619256, 0.05768630899414836382052442883385916434151208829848\
0899266954775603719300989626892568810929281194`71.79643653619256, 0.062947775\
02256698964264955114581206801369104834572210938596985728315054397811948683782\
120760741`71.79643653619256, 0.0686064597897668447796615141967742923845270833\
14635927540886838641017486275698403641722769887475`71.79643653619256, 0.07467\
69401765616951263447809397877812240001143851926430333399543544020348705141307\
70329065780695`71.79643653619256, 0.08117303276619022046826451611105863878116\
4081356987517199866159415849717914443670897817420659507`71.79643653619256, 0.\
08810768111234792793450003324385390486518192293969502447211956340158974422938\
4572361688699287413`71.79643653619256, 0.095492846048352688978084037492697160\
568701017179548273481500198283567901366063473645769047829269`71.79643653619256\
, 0.1033393997663326343691583010649182888528279025507769740282869233576491658\
68193612649216922085423`71.79643653619256, 0.11165702437415245871959617646482\
5271772721019635620934344319256139827646945663983726344919022341`71.796436536\
19256, 0.12045411561175301852677884411917221977394182340084122973312812316257\
0091491918100274898811776147`71.79643653619256, 0.129737692377171051916843191\
201895464476606568002089728161140615269151656611454681081541915545621`71.7964\
3653619254, 0.139513312676836113175230379745875526022238115207778279557563408\
954871730133455131317856592120834`71.79643653619256, 0.1497849965742846505527\
43247992241298831980821122221280571488022348864933043954541288973993513849`71\
.79643653619256, 0.1605551566673806587047846019277306285280009993870574653371\
02187195193594154988089646223459775891`71.79643653619254, 0.17182453657593006\
53229533194917654899096628145660126687110265535650416692779380817345622190349\
48`71.79643653619256, 0.18359215787051158649179900350816001590428657307065592\
9839446204259670137721623455875398234325952`71.79643653619256, 0.195855275818\
82035119723040709456979400948814469999412500609139201616152769894888997531306\
1743375`71.79643653619256, 0.208609344269222057902678439611245287590807920654\
179004762645448799551222479872890750619373137368`71.79643653619256, 0.2218479\
89931891367450179424123998868227806765378626480962944130952700634233125752031\
140301511344`71.79643653619256, 0.2355629962573521676656782644000479083321925\
29082466329678433201749985086894933365772811348066969`71.79643653619256, 0.24\
97442970497269915558685113485927345230902369010084333508782988399293384586972\
09211743395367801`71.79643653619256, 0.26437997988913789828350217790397022842\
2445205327365947356678651155190782897160278815860820730447`71.79643653619256, 
   0.279456299373672309960037357165431684474642034893498843143239657219492978\
90095112136103427241618`71.79637552009672, 0.29495770012784297174751413355148\
8653378845800630691488740671578727839702524769607092077959083214`71.796436536\
19256, 0.31086684946061460603483396632616156244453411330766683627704314306920\
8426141601429456024183253947`71.79630514405503, 0.327164679493661198125825844\
122454313655690403766531686791698186927704043730108702832376447574442`71.7963\
767812187, 0.3438304385185100134196237941823437085346570626400768612708562901\
16509014215101732892108813858287`71.79625008915883, 0.36084175128155825212343\
4432606392024257194966635558917497982053497610433798828965800188757548141`71.\
7963275727202, 0.378174687837413078609822539660608842389913873794554168545739\
001654908672525759583327284690225063`71.79620634598072, 0.3958038405556660605\
81173741742967403441000057151248519061930668059514377328479265730091185668463`\
71.79628898306997, 0.41370240881268350411117360434909893948989362701201209179\
6331465593923803426394801102304686789621`71.79617100511302, 0.431842290850468\
89889900141342395819835970062983086043014356485328538507550145348442000752503\
088`71.79625854927431, 0.4501941822375350721238024061650949664280289088690912\
63850654403797457901877469870738707564899257`71.79614193058283, 0.46872768032\
43536123106781917883017864478073483972541699540448390068806909194078472742698\
27506242`71.79623448796997, 0.48741139404648541682091610495423801024500636656\
9030207775843750762749558088670003545711809487809`71.79611753173204, 0.506213\
05839444774947925202954635640725567660974244178547543207731228516353056358669\
2181712858135`71.79621550848724, 0.525099652838617503608186898646041650909767\
270492432331578762404844956584945580833506376248118669`71.7960966019438, 0.54\
40375229727088394536865834766885787439572776919974573309815110829755420075295\
76841224100899572`71.79620068370153, 0.56299250461815363969746880511231482379\
9820686561873793906963110410566135808347991295007456575113`71.79607820261735, 
   0.581930049616982442083360411149692917741631198047220441542108734786522747\
964955735715830421151999`71.79618936172065, 0.6008153525297444318511894182668\
3088477511143343717643202716639728856987777491085357164243264372`71.796061577\
35688, 0.61961347745081350807005203557000174404381301563050418724901806933617\
6224000237469106133360453977`71.79618110733476, 0.638289484152879360614529496\
167066988058457287545863846457461128450919868664507183627116614845067`71.7960\
4608552468, 0.656808552779037295139567067063626081175287129664021978272599077\
628886593863368827352028186845788`71.79617566639736, 0.6751361063109662560035\
04566540264641390589493200886851832058073681266435264754822408550349064284`71\
.7960311467543, 0.69323793005913419165317739430078292461223983709389634344212\
8952926650668177623395642510791596529`71.79617294966819, 0.711080287441540064\
66057745350063219246022961479390181511055531902090288039843790293516548389403`\
71.79601618903023, 0.72863003134558872674668348290265252441564952665741099082\
7016764338949532002663695269225714074116`71.79617303580274, 0.745854710398403\
00611794708795615394280541890777978337790607330995023283207505611048305132556\
1844`71.79600059246538, 0.762722669509201175114181798376437925074513796648461\
717850347871999356822771319930562187912794172`71.79617619692281, 0.7792031440\
87656298115172115223785768231817871302513321447151992557339303268706240526173\
158663894`71.79598361842055, 0.7952663473901483928462418518031068978941653110\
38276751972372215594050826208278097244083306663637`71.79618295580646, 0.81088\
35504949684377100214064839447506579993689609770870996294367025826696831263636\
58396752306402`71.79596430769946, 0.82602715446451915240509051248351773975032\
690154269453500142851187350123952640507456131862092265`71.79619419363054, 0.8\
40670754309736894372414105387166619347498314355023648668494938955768693550234\
811022450557235483`71.79594131891852, 0.8547891944372195744395271164721309969\
68702013317789782588080439160654489291605143666581063027393`71.79621134668692\
, 0.8683586153238963143567727521174778086479359174492500871392123353717063765\
31965248543792931129552`71.79591265098134, 0.88135649123696295980847056920733\
3376228619019948356704138768112976250493426584774890124110805539`71.796236772\
15581, 0.89376165888754779753155045199204981431586120897903232278143828836891\
8144137261304471551053805785`71.79587513241336, 0.905554336986670534433459468\
264178448733682151776562686930047983008933335379287254366816080767908`71.7962\
744592637, 0.9167161367486467067564747688907999181583679536514194730327151913\
4003087950866277822965462864208`71.79582341281356, 0.927230063474459917982436\
380215141746058639581278837291033536305346752818392815560427380532355823`71.7\
9633150433528, 0.937080509430024565713505851004460814792373676941689722963338\
595856979625767444402805471803660461`71.79574780327789, 0.9462532383298627939\
77943383395437291057136447819940996425429331967455559243175822120317299474836`\
71.79642144357784, 0.95473536182585077514257603794624189431382250230109866740\
7812948829875910888947109445821437099275`71.7956291692323, 0.9625153085071479\
94250036803167389834903631274553028671130868997370267567880751387451101433734\
041`71.79643653619256, 0.9695827860160395681382838626624685667432574770976698\
57802346413048991118437703815362041387194205`71.79542519090496, 0.97592873700\
75942678332467626785570942388339709915037970053153589037705814942136649372061\
40023941`71.79643653619256, 0.98154528979563567493368329583375904785931262299\
1409974014772732891823859192302303156347666902682`71.79502624342061, 0.986425\
70468009119195029179447988823868386215585030716103069204459695843420138349327\
4502427791968`71.79643653619254, 0.990564317096419139989590545674139938659659\
898168020467019045159236089063294940133803414726877643`71.79407121268216, 0.9\
93956478938996149616717865840457041602672641800275968178975831441214988410453\
085616079516025584`71.79643653619256, 0.9965984996258340115653279417797337042\
77871348025042450365071551154314959790933247692449107242347`71.79075419172045\
, 0.9984875888206395261702169975794385625687028808213203291102913196923471355\
8659129172189884842489`71.79643653619256, 0.999621803144832501217258547247617\
538924517571051517327249573094860131064705711975378355965497121`71.7672228600\
6928, 1.`71.57482300455617}, "W" -> {0.49011712180496316494930971397527065843\
235798208379102626565433398462902377236316739625575421374`71.79540938220558, 
   0.490220874988779708551146237208664852830538532181481968977858784701834674\
987446314396863277814309`71.79543079428028, 0.4905320931266497884888724495280\
13901214675497654740731898203440894614779742969492372213829086206`71.79546235\
101779, 0.4910506516474310928284164672185976434954904856650804440583573059744\
40548484947491448278920628435`71.7955346080296, 0.491776341840160715309001871\
032434213216504319927039093146987423139370971279202974203546933071969`71.7956\
1050023008, 0.492708869246317700078482616186236554140235723755379601001320837\
768151453459683172755153494936222`71.79572165224381, 0.4938478514685947129554\
63443595538725850245737499226171122309643725073186215928232463358020626847`71\
.79582540235592, 0.4951928154512916854892683439880786992335092294946909285663\
45048872905875851256073727739241809915`71.79595790106968, 0.49674319429724335\
33951545940026531886544536337729062486371151786573218403987173626540733005435\
54`71.7960703564742, 0.498498323692644065992673663663876364725348976189179378\
911679505925893228702763762468179282721258`71.79620633766277, 0.5004574380140\
32795588322893983012232833512659290032307297412863182119019894801416855719210\
057753`71.79631059673385, 0.5026196661916540584560279368072215666582804672336\
64158107952055182810903035573615119627162638812`71.7964359284325, 0.504984027\
40061935323239464655298346568438036195476914912050400988790213533941865689791\
4668489226`71.79643653619256, 0.507549426646691335457276351114844308136032981\
447887710523792382951270759714608608814700258156743`71.79643653619256, 0.5103\
14650307360971332618451543771792193962183705410463305961866777229676248390837\
573622945385882`71.79643653619256, 0.5132783616821450867021738199301601391668\
51117031626206071558942952709358291296811004566183314877`71.79643653619256, 0\
.5164390965987724550033358945820247754930562813328272722221108736201723750756\
02391042211414235432`71.79643653619256, 0.51979525911498279284450614090803639\
3933448700247621693621212042632370530499363229307740867492228`71.796436536192\
56, 0.52334511734884106712158920498333041629113555032463631970951288349022302\
7431528363346726298175077`71.79643653619256, 0.527086799464462732623186126820\
544947520287195931317197288192488997999487118552639819741610099749`71.7964365\
3619256, 0.531018289834422351363798205280788733441162935532670782813122166426\
249163213518226783171313826791`71.79643653619256, 0.5351374253954898925426713\
19901722359262673184596987112205944297884521434992484662525578035581261`71.79\
643653619256, 0.5394418922101038390456484784137447700722417180813740395478535\
9666892388519791096973453801090578`71.79643653619256, 0.543929222242742265856\
335798901914030257043625183839250919197913913944886787804691870156044705234`7\
1.79643653619256, 0.548596790357380030577121477605033216331761782653444499373\
35929140036883551557399392150832235307`71.79643653619254, 0.55344181154014578\
67222759618859599328817858996555988639388257677625301411947952364384441468291\
86`71.79643653619256, 0.55846133834933349909075608637131720194667680764458515\
2958507334216917463454404019318807694776615`71.79643653619256, 0.563652258593\
75791044338597623771013784564436694032111762594275893067991047215025897457347\
51662`71.79643653619256, 0.56901129323923848508554522633130235782531929441592\
204164607572911353593236181629503783057237847`71.79643653619256, 0.5745349945\
42494920769615940821086597432590844956907306372411566554749970893320395440771\
376793068`71.79643653619254, 0.5802197444110640421166150099725224116634635155\
64019245508073127926289093440005533697763274014783`71.79643653619256, 0.58606\
17529878123012211602383987906647829769766114458237957319346101420224027682416\
00029390056466`71.79643653619254, 0.59205705745830496524241451288892778699979\
829104920404506728478658421012904696734566710187710754`71.79643653619254, 0.5\
98201521079576207998741837870672209076373313334995994614714103440567779716439\
614087580391285041`71.79643653619256, 0.6044908324287675050131803759212374541\
16482282153633664829618398430535953906473875628642326945028`71.79643653619256\
, 0.6109205048706002084012719229590145562283411979317757245663116370553379457\
61139657881413739886207`71.79643653619256, 0.61748587624272248078699827970332\
2562139824701489399439019697369886273611580471557549282884649965`71.796436536\
19256, 0.62418210875861512864143272595728382834110114332621588418992636522528\
5549816813290446299844493056`71.79643653619256, 0.631004189127909957764392778\
890140664444063173286596761228217366773292074638686411536706330329807`71.7964\
3653619256, 0.637946928894719866065102300725626151741460908247262176699203976\
989739320399982204501494913853225`71.79643653619256, 0.6450049649948079741783\
45988449747143878762418456126138408958407695741048292457461500661724713397`71\
.79642895625878, 0.6521727605332427285458521229986430135806948635159230115710\
87337689488034397939891915931256715065`71.79643653619256, 0.65944460578445138\
57214835553981209672649242670911016231299290429102460917662640195695283216292\
12`71.79638277481178, 0.66681461941746276018392584457702202683545976518692897\
2272115596337407367085481053586773068754575`71.79639859321304, 0.674276749949\
42085503334195813820969099505620400689098243937433266183842842942426559337122\
4806799`71.79634076901068, 0.681824777431381176551142215226584331730799035979\
791327220285546876524136305120035147096653873506`71.7963597162929, 0.68945231\
53707115835181554496945627456638637588003166713042724427504232276361714830803\
77347933521`71.79630281675523, 0.69715281289539961332095947697776897254978618\
593182401814362957054093366594370576804022813515113`71.79632489002245, 0.7049\
19557165895490527222340570406877044787805099182993279275029072775141357677594\
717920700030025`71.79626869761329, 0.7127456760411516554111603485785330602127\
59538236936710823483949092659104610171805849255170979196`71.79629388857003, 0\
.7206241410058642299607761296586716638730621095248502486405816947518215603150\
00342453324263081741`71.79623813278153, 0.72854777036700872901199027078429521\
588537975670918856515120405915499024274520949959427908766187`71.79626644651164\
, 0.7365092327281253063942413695977209085727548351740860757552735561277885135\
08520358727058416584312`71.79621081315648, 0.74450105075095578498636253829926\
8739432088787396643055937656040707485009348719846231209194736536`71.796242283\
33563, 0.75251560521441719694058632930020659991735686937773573270552228956595\
6916032861401259799563341773`71.79618641841361, 0.760545139382108686743283102\
782729653640699224990782230045347538784465118140374761419419340310517`71.7962\
2112051172, 0.768581763689950820180696295141296584898309178256572741189868629\
069740169613775195541439625006897`71.79616462934784, 0.7766174607668382770390\
62458821339661919064362620624859860554701757276558230469869779687553638547`71\
.79620269322456, 0.7846440908016072363193638885460723980405062740139430830443\
00426012392512554569328841478135619396`71.79614513517159, 0.79265339727097389\
03145042703760996743587459757838887297414811413392096242551211719266593165441\
24`71.79618675842293, 0.80063701304353456199949996572078542830111315247953749\
2921992310829760493763893109035926337357526`71.79612763699637, 0.808586466876\
34738366568672952668396255905490366862117445650384700864660063537482772600884\
3449645`71.79617310049802, 0.816493190321054587077546830822047220048516175127\
481616265302983539581214731524722483873642235578`71.79611184832466, 0.8243485\
25058005978738552850077662178965088782870566241210074036968088401515659816332\
574745231462`71.79616153567825, 0.8321437306772736389656329003776531247831666\
47399370631355023414025560451862590124778403628130538`71.79609749302297, 0.83\
98699929270139409788133944897434618033252012878094905577032194521154786036382\
78820842486835508`71.79615191611423, 0.84751843245002963983837841135187631719\
2551570367070177127474710317108080560523678380672039230343`71.79608430089945, 
   0.855080114031000299759644861299026318876062779376811091074176998706155402\
333353650530815613048514`71.79614413464225, 0.8625460563771780451750301104918\
37842869967901496120754400461575943426288114556052193560982415421`71.79607200\
061388, 0.8699072424569846117772142880330149080899645320811913752706810266228\
19433908863173923582451228105`71.79613813139825, 0.87715463042115455416897000\
089560855102979397686629070947891351424573875207853080089639913761953`71.7960\
6030912554, 0.884279165132690263654682232873500946124169696901871642282653374\
061524668712343924543984755386529`71.79613390389424, 0.8912717903319079532172\
85372057095626807858520128339236301636461581416072194069289612312855326558`71\
.79604891608727, 0.8981234614643921933569217114124339271273346916617928642438\
50741938691038794650987177601561572202`71.79613152304593, 0.90482515919938566\
08225341651265981643291568325447294414862758897851090771250512439720056521527\
38`71.79603746024983, 0.91136790366750021785683468038827428143548588173651774\
9659045645756686612408650462986657082566576`71.79613115932038, 0.917742769445\
88316494450925117394509546703453641188040668604503037984660321419040492795906\
668955`71.79602549250397, 0.9239409013200093897152971521344243727494736280182\
60337350133964318518834613615573674720937940547`71.79613312643093, 0.92995353\
08498304200710230758243988434507511284711164237311442223313185110149337249173\
03531645728`71.79601241549781, 0.93577199376851327760666023384610245769590700\
4959105099472968489880864465469259612251129144113817`71.79613795654276, 0.941\
38774823954747541093624080426207613111116591520494080268939156931435735422790\
5386578588763505`71.79599738021696, 0.946792393997650852835454408683248941218\
930109375759283561612151018531947049204908333441250041722`71.7961465347134, 0\
.9519776923949570323618498396650218475253864037226038007186700493055932172358\
43689092629480513115`71.79597909925897, 0.95693558737230109959778487629009630\
5137158995387743555433881756551858791288931712054185423141208`71.796160351068\
32, 0.96165822736926958955203314834712005943043701289164817399825039973486169\
7341183828025569261248915`71.79595548864772, 0.966137988182987700419836833715\
999187077285797260848572842780909305961244911378348614179786738412`71.7961820\
0328888, 0.970367496776191187299254753233882666549448852675194566660719757510\
104860783979370647153836293425`71.7959229294641, 0.97433965602831799002941136\
1586691624168806681741994002280854812579509420191705495646767052872046`71.796\
2162770698, 0.978047670408987581738795990745194588168695133743597863311637978\
038090004093564022408447998208498`71.79587460455127, 0.9814850725415687560084\
99267037801305356567170983845850153588707076384726015305042153909713049716`71\
.79627270703772, 0.9846457506025363758911621708045024944721219924938985792046\
81681455125856876498424700517091090067`71.79579630026353, 0.98752397648291339\
42066172373119788024032861391028397430745342101574794677495422158609600150801\
62`71.79637247860227, 0.99011443460387327837849900069986455690481503622166719\
2537500019299966063167615259199106246323673`71.79565405758886, 0.992412251246\
32974924305878240705161772096356806744534972370215827915573530991400117541541\
0988792`71.79643653619256, 0.994413024199442560537149795376001086682422688151\
098203563408443857206860992589895327983223040801`71.79534890419373, 0.9961128\
52477881374827883869144364143354236837756265439936590376029769389355513997967\
853621783693`71.79643653619256, 0.9975083657645786208389582226877761298757877\
38111354386033218552533615948708357354320794910460588`71.79448056466768, 0.99\
85967531347807547731565040244487706716426598290612862041626702624311514050146\
69314452766039235`71.79643653619256, 0.99937579044192408956298025279486077374\
152124709208659247314820135632731149587495857957597428222`71.78982494721748, 
   0.999843865527457338756633486724143909362237049023841664998240299756107314\
59115005885724025740748`71.79643653619256, 1.`71.79643653619256}, 
 "Py" -> {0.21173367481398735134203932368929501713166693077739206439868406517\
0747871397196750874929426012358`68.55832259381447, 0.212227064130551916440127\
723024044770550357441522067850862737153100051194469934403205338009715102`68.9\
8273424898836, 0.213706995681522939959834530654032194549236617486757447992314\
556158311678583580223450487018126841`69.05769470365657, 0.2161727470846536444\
46271878042615269799233901939454003431801638742082307320233818302190255050603`\
69.10177009593063, 0.21962307234526840541971338758765932395693552416081775218\
7116100629751852713853928597385618368384`69.13315137918454, 0.224056140621186\
43934939841336302915073368711633543703174019972558888753060283993711045513327\
9886`69.15818252379532, 0.229469455810017061097655406214144190932056918601252\
498925308340617578055771316486883891496625437`69.17970862955836, 0.2358597597\
95166250374940874743030056304821184925088065718567585424193505971675749983206\
784755404`69.19918294675402, 0.2432229251426659080470601428525875715151639242\
90809234207745068545984167081757813206461561343293`69.21740053405557, 0.25155\
38407395289061508299907324944145670496130928843098108012677371071147386109559\
86561001534397`69.23480832456677, 0.26084629616562311348518806259775240648416\
2266215207130436543219786363804024066709340454976794871`69.25165491522024, 0.\
27109286771132472285674791339177299915348642991512586236503259124548401210557\
2162819885415638454`69.26807044608567, 0.282284810853329472944379188007337279\
068031879870082569246412234426933856629927172975293897422353`69.28411251975301\
, 0.2944119608423958090015750230571753622829461123473074723386546953160256735\
54493556123013762159191`69.29979413185438, 0.30746264486901371756437173245217\
2324463392408594224725049370072410436300895302477934902614478227`69.315101368\
57786, 0.32142360610228390655879362968742419441177417248414189607057378001315\
8589711696551195416608439506`69.33000492457258, 0.336279941839446612598716774\
801836137991649947249649499586508624422905096616657451627943059407912`69.3444\
6770747432, 0.352015054960491398422379811460187059230554026216811262136254174\
87402271587347305515439266000359`69.35844986715391, 0.36861062004181285831812\
2487155871694240204849546345296194974014599772470262341862285199696916284`69.\
37191208593515, 0.38604656259148781914353001264193623738511644509179875888151\
8828873994454678727283409431400895833`69.38481767075639, 0.404301052242665075\
58814564195313597554141213967186512878704025367618341009668408545276080098963\
9`69.39713381441112, 0.423350507962183446636078019372241609402895790839183547\
008388819729236783968000792259389414761934`69.40883227704968, 0.4431696158791\
36146972424652064086425383598783682687617356567313702944574062028003174133181\
361657`69.41988966760155, 0.4637313576130332950095931187629612232153258190353\
40747923538764485975721235298854120156676491007`69.43028745067753, 0.48500704\
96591465204240713978722362252402225472060719761597833441399180643750590194239\
06778293848`69.44001177154038, 0.50696639166612945260664692277616023914535241\
855312366858821335090417850850687549690821360788755`69.44905316328526, 0.5295\
77524218013952583271891440099003744886706307280046633776552357240799859188222\
883166369654728`69.45740618451198, 0.5528070939742924038080466232914269688577\
77898424122171146705439375811281090350528569511165127592`69.4650690196217, 0.\
57662032688100623748148169153375056690982681687783345110284422309041869485821\
9890857795475238168`69.47204306650215, 0.600981107345106566442729640192748201\
545992814819908465264121589752547036835398051007217417154903`69.47833252666062\
, 0.6258520642004997526747497883712083031626339907144827585671916100434835109\
85287240187007648004739`69.48394400994418, 0.65119466139326409945517954549203\
2111955312758324765819532283921317539693121618772242745297948029`69.488886159\
81097, 0.67696929432927630232819689149875088194094188847020869570630255142290\
2661574779758605907564432988`69.49316930456185, 0.703135389833018000950118160\
088699997882306930345829934039003138792887991311274523013799611070208`69.4968\
0513573125, 0.729651510769363563455676697359475422440020820774717063872914438\
736616774575308342776186287860394`69.49980641552692, 0.7564754632809425632434\
85198428324229697558493074264808528871370589735152122239124557304165596856`69\
.50218671210112, 0.7835644077947667161284709569172433783069868592159511238083\
56402410490730689104729418546154273785`69.50396016275427, 0.81087497173700278\
49365218836774146179799333015577071201308554824978273263177168808633541519023\
38`69.50514126267652, 0.83836336520680425802343959487162278354371447791965857\
2085115945511662600762898310210364054456583`69.50574467842907, 0.865985497518\
11211222010866120877942245945323353220657836967684838268069420703418737375373\
7931605`69.50578508314756, 0.893697095955809675195174704827441150123985379902\
856467342620756748605143969968327256741186620397`69.5052770120186, 0.92145382\
46104269623454942110971362032825021763436258455753521168686761752885145206563\
08665068766`69.50423473414803, 0.94921140473458292586532945069445616726423438\
4241158817763789589581702652402353208860039294898184`69.50267213746534, 0.976\
92573442712502377898459156361795291149225362275816029558676993531816101303936\
0590177029373494`69.50060261763308, 1.004553009189235333691217311732228366393\
993050650550542359524623200069939942738004597739196558979`69.49803894984207, 
   1.032049841087410634932643210674351630440868464059045888101461110969154727\
888221916374544717471964`69.49499305114884, 1.0593733781756795149468415085103\
82096058802858799717332958177917433753297025581618104609358178021`69.49147490\
282762, 1.0864814218282054770695843752842924987895409894422180117680098647663\
65292110753805054007101992561`69.48750481076, 1.11333254375230827221767317897\
858366715859242948214465390063943857928091410121236775592586330854`69.4830698\
7455199, 1.139886200236081569763396898560917468753031505044064371738306064045\
422718896459805898683964266591`69.47821857364276, 1.1661028455303606080686256\
19304014790941158534490728898646864857417845452521953775749315759392282`69.47\
29116062308, 1.19194404180790306302137191977141408307765958389698482970212087\
6339441085287107800346407931664005`69.4671685238011, 1.2173725677438127441193\
16465714214709637558574201748626086944093807888613226740421556715408871865`69\
.46098357737314, 1.2423525230326274656833463565001859321378242591736702112006\
65721084435713941174172879050679793974`69.45441700426449, 1.26684943104758236\
20738552287209056726484775669374979104578807998958136830418542244880530891384\
63`69.44741973273217, 1.29083033681141035270590042325079856177268748882194626\
3118891137897660306574990255548159917462307`69.44005185318231, 1.314263902665\
81455899695352478398605230774724369685298015806521193588867479343792816592827\
6365885`69.43226050813925, 1.337120498641000108054837340412347931167404020315\
775453942425906013124958770418817222162435733138`69.42410610084254, 1.3593722\
90117541908975570878859484332282803206309048997882467503967773266619542812808\
033653357682`69.41553147152267, 1.3809933195878309604481293584963500901618022\
66107190064459383204630421888597986717657304331725262`69.40659777895516, 1.40\
19595853420373584798467092019650344085961527354240720672007957935992199823086\
94438649474604001`69.39724291139017, 1.42224911366007748125905071375533541015\
5957920057007320029145887270599509132230013860362866125961`69.3875292635038, 
   1.441842027599562279048216133347321129155270412929805567997319894130086105\
48530121585913279112456`69.37738896966819, 1.46072060869690432988442960745452\
9663057151619554318771582595022439136338532878828957826723965357`69.366886196\
69323, 1.47886935497498856173772230386962768121848842153492045046069581825575\
7746807982403362321038270296`69.35594632542794, 1.496275031262813883783207178\
154028781998142279159165021434154224781052844645519310106179022924975`69.3446\
3590230763, 1.512926715569893998747611241461564202026343938606777481737091410\
862133457656226401109324183190201`69.33287229138584, 1.5288158371500758394086\
69518908751997266374822691278018482461498146108546195761800312207316641313`69\
.32072511594154, 1.5439362104025712694894714369328987816523512042257764109835\
37781154808420070759124661721367851217`69.30810210394213, 1.55828405980006656\
13053479145713070654239505260091265968876765690855009001254311105318656731768\
74`69.2950767665253, 1.571858040464877984641143757908104187409205349480583332\
846057417116240073590731371171299845717495`69.28154508879496, 1.5846592490441\
92679685892902727939329443931540370336245234144110829232222280775011216037930\
692776`69.26758542650344, 1.5966912300632221627039103306916952078105474544686\
20721272914064026667175946746190926220092510554`69.25307923614973, 1.60795997\
17475014818480730205923111344148593737366435114837701581474420078271203010046\
37647425745`69.23811086324999, 1.61847389715783493438532002124773605430490028\
3405021477503027803090938254337477182409191002402367`69.22254348469846, 1.628\
24384381130417754231459750935187208464199601504921270143085516946821843609219\
6526843660561539`69.20646882644867, 1.637283038433515472262959519506028887995\
55930713589497319013653010482695962518444088121759512594`69.18972662881215, 1\
.6456070589876780933826875458118644469634618012448479105899869955554300699551\
23993243343649064421`69.1724177108572, 1.653233791606410946635739251916960656\
650969018079181953837064842259573588843848754162965520560986`69.15435111218378\
, 1.6601833732591856884633593240057617458174822866836368048603341564351645926\
36786002971932203356916`69.13563888093897, 1.66647812900101600349714790456557\
4614214309381615301055993225633625728464253502901485639276298254`69.116048825\
8254, 1.672142492926829111790237029727153270642920586440164102983997469290068\
72017557785280306800706515`69.09570691251983, 1.67720292322366853270023889818\
9903201946061761809762050701260564754439545419707578659335638740484`69.074323\
91877983, 1.68168779817081487034613439425271591263912685889280110666437062607\
0213882731773909433532937648777`69.05204311500982, 1.685627305486176528544626\
654422069213527873842534419584160374490516497086448799352738852369659656`69.0\
2849351819646, 1.689053308757184129842015189370384031592806297298368271752941\
822582584707465833361345993959576646`69.00383988080236, 1.6919992060289533635\
85406285764214295238314033272609410718286802141427691387160630944686952587731`\
68.97758862642053, 1.69449975988281958656856548261094595379223788458941372420\
4925949726933662994691129714028790407536`68.94993060864658, 1.696590917762989\
38242198581200179388199374718148925943965522261117500722021962895367033176214\
5546`68.92017693179103, 1.698309595372710080207689307805784357936420384088181\
927535671792056538646140566943136195025527743`68.8885437691428, 1.69969344718\
65449250661946942386438598656381450554200074774776601806416860336783856307142\
06725723`68.85404477721258, 1.70078058671165455930116034306251974015555547323\
9824191379337529195199753306194241608588141908422`68.81684553706211, 1.701609\
28853639176430357154843744549874612769515612975595556346039336152898880744219\
8960397189835`68.77547261726987, 1.702217617567190587140368892858007984941569\
578647094461275069219646973372731814421656760678007469`68.72987893202311, 1.7\
02643030398131890478247315586185361552521802543921092920572302093205297045878\
157510130032692382`68.67751840590807, 1.7029218615767996379701871940217505501\
38123839955047008411767906248765310245779761205944749235959`68.61765592710283\
, 1.7030887624438134858279442574458498040200643759948371109055394920581198320\
92053781690690693964441`68.54458069345466, 1.70317593129246380569294030597467\
8617588309894853798804099121865021676296140763738465704785040765`68.454466894\
14428, 1.70321224643015067496805728187661167064049123440307956573374517544634\
2999014439501524603269407248`68.32528302157723, 1.703221910903167710328163608\
061535476443788936155525410240054071571288168340926761380977874050337`68.1140\
3566109223, 1.703222742383519474330751982990056008753831502903655063688288855\
07905811028362`67.588229002049}, "Wy" -> {0.467233097330381768586879464259920\
077469440670316901254573182828026747936263003425420869691051983`67.4238738417\
1953, 0.467278904878012750630712003890413005281160268246042268955670218627421\
235734473557273308357228141`67.9385475775859, 0.46741622298246267011351480986\
2021805760373829387276300591950650272247760403524554201812944823994`68.094039\
97926391, 0.46764474047382647529258093785320648972194340567096943989964435292\
4112444593249302987516091660044`68.1970396020036, 0.4679639461833469662113544\
19319817411792356465079233867207326083923750132651632207363708111381308`68.27\
430557430458, 0.4683731399683183814369553894657330086559618490317782667210244\
20022336867449469959558700466448032`68.33612000288437, 0.46887144697705592246\
77836090814879154139024593957279513528168110435154536346425536102146645828`68\
.38757543272204, 0.4694578350088350487602267515132298340989638636672188201276\
32798275537478917738991106235591350197`68.43155887877212, 0.47013113358375209\
62691816336255769251807582438389822406505644227957703938830127761774008798986\
69`68.46988878543615, 0.47089005448376580878576210426929165924334123934864620\
1599257859267266867581551953480323052005839`68.50376392436446, 0.471733212401\
92738988347267900550112086360910388261648517738001549232921521708702017386404\
7506563`68.53404026236763, 0.472659145596350412794214802120326261608000947729\
835696474703716317538790646956104572622553741435`68.56132103696696, 0.4736663\
35383127062923646294730930477287817305260016829091824022000615911552301732918\
268341364033`68.58609179495521, 0.4747532246176694345375852728364010944258286\
20611706852880989807527635166470251955352453236248095`68.60869553807305, 0.47\
59182342503138073657223703815001176632195019805221411881153344997350254154363\
18157976046014554`68.62942333021492, 0.47715977836396610706929179451697188432\
1719880557624038763240795109183793968831774121426987136781`68.64850477157117, 
   0.478476276994269330270370962261989814873080042105766482252493662962559570\
250481740204041548609652`68.666125916581, 0.479866167338486725896061865278546\
350281666624073144299211324269506590979235029186697224407006577`68.6824399733\
4851, 0.481327912792440922504336868424500538791134374813228600907787062827458\
279654473988853411740543053`68.69757471133983, 0.4828600105442156115349084549\
01626373810929819353124260540379853250125309592550093541519857034743`68.71163\
784184782, 0.4844609972284366949835122913618943247264124167413464426439364566\
47272569142330065275841347581156`68.72472102903662, 0.48612945342955328368738\
4364361814138989835301485168469917493968747415246374282275355207729071483`68.\
73690293789141, 0.48786400654760268606157718368420458839184067328293220353546\
6246641505774800595792470272424826619`68.74825158601637, 0.489663332833988007\
00698728890982380538837521640319469847259958853053222818523448417273551256960\
4`68.75882618299067, 0.491526158087350304959109335531253753795015428740776546\
626192762709145441409880949864144056583199`68.76867858532701, 0.4934512578154\
34785839240832329160332362873302659449122243690713106692522535065944790391431\
580113`68.77785445984037, 0.4954374563132962169155689954117685648131700946181\
78560941031169735771155194852399835526657645908`68.78639422205413, 0.49748362\
54551599373836858455777712485636569509026424964601834718725453448865412314519\
30117926665`68.79433380000083, 0.49958868260466265672237274371443762989935467\
4329412872108058102707404747514652877429210811254519`68.80170526009995, 0.501\
75158843328068559779619644606808361300158064164733551331815282895535814014771\
8138507442531028`68.80853732401813, 0.503971344005581291247513445941612378741\
477295090797155627034300646233348774241665169074479558996`68.81485579756891, 
   0.506246987918611335167898866201599791066482085197974783052373739070316280\
60025774918129687141108`68.82068392903936, 0.50857759280963810294833681450408\
8458113146195875536390305902038295356921886823354678920139589957`68.826042709\
35141, 0.51096226202357602398040667609454772987604383506861678923044886018956\
4059508508439916981233743268`68.83095112487487, 0.513400125711845039372807542\
441032984319960370504202180719623065795543744325099286418612486636949`68.8354\
2637010743, 0.515890337164772968174814994741507689203895622659029859868800315\
481057960618974333160970279478908`68.83948402670941, 0.5184320686081454246428\
50123712827631545166068705350968563030793727297396010724797543066496038273`68\
.84313821176667, 0.5210245072832829150117593383914494062434812576586282633114\
07451477236374284509393282601509596552`68.84640169538137, 0.52366685100044060\
35681215616221042356501073159996456703374237583607787112541891375055882289014\
9`68.84928597237167, 0.526358304008283006604894794524933723010531360219718253\
650768561761673423554787934334726414745033`68.85180117060983, 0.5290980723276\
66393308165327886653338044116575313847541964251982827961002134066188013313946\
085458`68.8539577320838, 0.53188535942166202828059128722989507603728854199417\
2769233820215758236247861831241038758061454771`68.8557595515645, 0.5347193613\
06664787314367341026548692578215008121491470847373114130753671621784292850269\
852917924`68.85722542106544, 0.5375992620113847471610979546104427078874456604\
80513786277464520549034529389027578788415219163378`68.85834516730765, 0.54052\
42284423283040962067265318072118004316369875855670915716065100267712525065278\
08312975647032`68.8591457688856, 0.543493405603193729954324249893275055967677\
881017862264848685084028597710031399972555691827576134`68.85961137189393, 0.5\
46505911176709188781989899147889766178593132885483715236558122679249803339014\
676831883231788874`68.85976869208757, 0.5495608304630212847873507760097620650\
04162331539479081148004519217718737498234939751013474087168`68.8595994277841, 
   0.552657210628253019758436183796452642353442582484292073359488606476245874\
674368894566491824798677`68.85912953538926, 0.5557940553105912996834211006185\
25115441092709759444067872343878395317123762970909436340737671382`68.85833849\
596419, 0.5589703184767527238731331258432033081650817743401976570084744468844\
400499100667884045291996439`68.85725172795948, 0.5621848986367542406619916804\
81070809837719477191967981242875380678677265270576300471424986270195`68.85580\
135310501, 0.5654366322420899084444920730883476736266551625800636210870113069\
91905981274399032572463271202174`68.85405716810645, 0.56872428744412315726789\
5085564678253496047327707904525548949599919521545234044220802316441893013`68.\
85199394521966, 0.57204655696181863376591351202397752781908698517688571081382\
3791162324481618468160621555200380708`68.8496362692618, 0.5754020513141208246\
20156485108079143406972333686139828465237590621238778928015424602926229901894`\
68.8469563906498, 0.578789291080452050145380825060421121766086170522476627112\
211911752986592839718488103781003108184`68.8439786735877, 0.58220669953440574\
97357685543134767984709731569231899246269347950519488337175030044719619702142\
02`68.84067258724964, 0.58565259421707836643388063722431917026368406154501722\
1864500397562379166765031391824079086892928`68.83706236210068, 0.589125178898\
25608323340977792148664967536161549595074186842898229758076281080451953204005\
0789768`68.83311434366482, 0.592622534381448770032939254450247695302008932102\
408319782833679446216774854143036300898926502859`68.82885270721216, 0.5961426\
09720167917825461063205497030531762474241144805565755094189361817130978877596\
247578764812`68.82424023307263, 0.5996832121750799833550488269917740108289922\
14498796751858404863374150045255717567238634737933339`68.81930111233298, 0.60\
32419976180615424214112894583412030392204941876964827140253680955655234243988\
07236363646869517`68.8139939949885, 0.606816459567447354296764899069773708350\
463260186181107491873937365160636598515730865172440327729`68.80834315070891, 
   0.610403918722967720213676175917304113570018571386156509960491955867092243\
571982795058027706110309`68.80230237559803, 0.6140015110165121025597065073713\
30089845312819141587181431771579243468051562519265802663508198788`68.79589606\
992099, 0.6176061762392422847018654519173238268564579576012790762336765387589\
86247639367038889213603268521`68.7890722443902, 0.621214645065371333846116962\
235840593877537788263763806197806115191471959274250062654397998235305`68.7818\
5546599617, 0.624823426762249651128100275898508014520211402618352706386307550\
442168084071011923897232528213079`68.7741867494605, 0.62842879517735972290260\
1666272857777365013626965322599429257741918598595102683956351997319244026`68.\
7660908394558, 0.632026775568140615538048111176902399622050733604310280194933\
32450137548293229914601978457246952`68.75750016110084, 0.63561312959352102744\
1137626382560688630704952625221183168039271392583706590184543705479088755058`\
68.74843960631837, 0.63918334137020080468330657454458615925927841506766942248\
5689576118663556517462855678726059083881`68.73883087905095, 0.642732601588074\
28041015696182859124484913720775582075680726928476220171105593915596649760498\
5823`68.72869891848401, 0.646255793004707643241745862106766804472506564107852\
283594648825615799629610863730727799399922091`68.71795180093754, 0.6497474739\
21484460926457815372024150051615050749993103333734265948737223477206859464338\
644176895`68.70661429387702, 0.6532018634846580004825265897669102781604124546\
71007234421541650157249038001041251936122477047448`68.69457679164428, 0.65661\
28249347821522334212951946637915098109423226345307648655307144576376489533700\
07346857703035`68.68186346341425, 0.65997385131613682121071861364249444923834\
0162161611277030613174889732384931452494538621685175267`68.6683412113938, 0.6\
63278049174690754551645146459829967452071625316081888665050010674959558634000\
365427044207315182`68.65403280890534, 0.6665181256270010693165180666526399514\
12675104946935573925050967295891649302013513029627065106421`68.63877306876473\
, 0.6696863735764392615701480828923706754554647303054963807412287148771026823\
10692727540101874560991`68.62258188708518, 0.67277466162039339236626157593206\
0766380397031433978565048810993174145925075002607931648799515508`68.605248767\
7665, 0.675774422452982794600549246874305242204516948933816279685250584132846\
352012982295467885859538863`68.58678793716616, 0.6786766478992700807896526068\
77537280211063027808467130158966061906289544133435927905712988695515`68.56692\
22894941, 0.68147188309597904540458121119531420396128977438470544495893274504\
5099145172538555888735184210989`68.5456549430185, 0.6841502302137281021805116\
53394924465136690018864300121877022656505453008493036428227831060060158`68.52\
260580153747, 0.6867013524676238682910653784630472131080791021096933669701287\
20545808303152140312104774274343689`68.49775572727303, 0.68911449215622845610\
1433854193644739773199026103516754510409825529176994186664089735231543687981`\
68.4705546664018, 0.691378490949319938607450768402843258806483333197203769861\
210612915006029885823553686368161850004`68.44093652667323, 0.6934818314019480\
51357799747466845588869460566085943308560606588182073838517409945091865058818\
478`68.4080446347388, 0.69541268411060409456918534332730190425669430110511509\
0337657062625180879721777962720027654614592`68.37170108612862, 0.697158988340\
38760722171845309073362257275396985780279585277118330743284562213253942396342\
7347505`68.33046335656765, 0.698708544405429074258107296751156407172497144011\
711617094383558499456115571312257325595843644312`68.2837906527475, 0.70004916\
23512481373314475978665219318064067754556075394221370360424647214831864652771\
80663770558`68.22893483381992, 0.70116883441581728335138464772311699741160689\
6936179535031975728203907156785749749837392452957884`68.16412916677575, 0.702\
05601355522458579266173266247273051979760521838592926544813989634045991568774\
5456157213889895`68.08236816488734, 0.702699944640144019781000529704892163891\
754584526343814403216576869173319594816389007130742305223`67.97705530620297, 
   0.703091247110836370809387153896988277029538895777140435903563087569380014\
064076855371407079584368`67.81622872322633, 0.7032226873177818653147988806042\
88529383209595993050339250926065269454950414936886871558052396269`67.29841880\
209848}, "Weights" -> {1/2, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1/2}, "OuterValuesOfHorizonBasis" -> 
  {{2.99874073741283152749491673559503736555917159235519017401084866417650932\
499284059821384064262082`72.09746653185654, -0.412274776740302781653052439305\
186598505249782304746419383058028906716636093291280610063323900621`72.0974665\
3185654}, {1.8768541010238610060472380245965884064377451387026132016127383993\
14057182083124594645473054195514`72.09746653185654, 0.20531215763271022177210\
8034995820457174139370260949469268173575584896862806653504560841926178986`72.\
09746653185654}}, "HorizonAnalyticP" -> {0, 0, 2.`80., -2.`80., 
   -1.66666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666`79.698970004336, -1.9722222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222`79.59357977\
384988, -2.339316239316239316239316239316239316239316239316239316239316239316\
239316239316239316239316239316`79.43437472879872, 
   -2.72370970160443844654370970160443844654370970160443844654370970160443844\
6543709701604438446543709`79.24409399653368, -3.11544560502725145100313791271\
9559143310830220411866835618522528104174527926214835796482220233907`79.028823\
68823657, -3.5110732975612935694134165425515973832466421404830776676681030325\
32205010913093336346038236511025`78.7944371037917, 
   -3.90905950624420957244375243111839299655877709333867765186395223435513193\
7812082231732735334567326`78.54481748810908, -4.30860505586029004498524682250\
0202586523028188551621722800504467232419069335317555143270877321232`78.282810\
21417878, -4.7092455589497621024906561669456575750485795762056523687741977948\
50568309545733985774347528845004`78.01052758401953, 
   -5.11068941909139733583948136402961631400764937264116552817543881824348296\
7140826109478129687094607`77.72958464975332, -5.51274270638138844425155504796\
8493141613649722280004649908370648665108773486891667298485853299532`77.441242\
8628978, -5.91527062935655417835410295224200225344695339966319169812009189649\
9919789801521977551266254352255`77.14650643026269, 
   -6.31817617666156524003981429844880444221202112946753607574297439653932998\
0579482980024462075881147`76.84618782670022, -6.72138752583665163615703246027\
3859822210945144964735708419943028806958742606442864341285603751595`76.540953\
73199448, -7.1248502431885060589585281666062727015554955827247443929969481529\
01660010307669578252881391065477`76.23135797836146, 
   -7.52852225096500856188615540618841431711781308793045349871953125583980712\
8439861311261521711844884`75.91786568389729, -7.93237046790308166251871593223\
5276937599791959145240390856754688960107960869899745498333305252633`75.600871\
25731262, -8.3363685013734483662065598875427084514178350491063666047805931937\
65770423889569690517118483737156`75.28071205222842, 
   -8.74049502237540675420137006405612596645690754322555404845935036001076202\
4579992014492535293318588`74.95767887492553, -9.14473259660480575962223672021\
2151262798252685036189828390159167884795017479048742542023799927567`74.632024\
1778323, -9.54906682768321538831036399243018539093331562081907325436401898327\
401901849462951371487506796034`74.30396852494381, 
   -9.95348571868863404773757687427549633132940967211205937570028640633238630\
2252622653199283512319067`73.97370574908076, -10.3579791892812162661634176364\
89132101264331426500155048357767866047397217976607218856987801964621`73.64140\
710643434, -10.76253870562722301948073368188331840869052899032523035246367849\
3780238483880215300512425214773481`73.30722465371377, 
   -11.1671569933510127976031240073348657136392595678299882152502759095497843\
08712047677246684500194469`72.97129401625004, -11.571827812448951785756345312\
901877554958412201282018690188933070211360096287574647963988664663889`72.6337\
3667433585, -11.9765457790259243629300377970375803528738201029378486730174560\
52866593461320866157006592194565377`72.29466186508026, 
   -12.3813062228204263021049738213162081399294952872001341864379956662114404\
84460198157818036132748491`71.9541681748765, -12.7861050723723889878893580863\
22353945243062356991660899357211235525629856466501172897202548075076`71.61234\
488100081, -13.19093876174883704367795868654462834693737994782059760539653593\
266562178604919048856803875647547`71.26927308833709, 
   -13.5958041542324420117333634956355181766536083464629789166725465586395197\
78742473496782150512609044`70.9250266976719, -14.0006984794682062326251658078\
47528458971364865897451410700814929447520203255679192218906536597387`70.57967\
323465611, -14.40561928137006778509017839959670831167049077877865061894409697\
6251509485481987935088955650677374`70.23327456282745, 
   -14.8105643746921178966293051412735795112926650166658918569586299028666049\
98198719200195343502920113`69.88588749962896, -15.215531808624126935311782891\
40051504793400187803516807216140188725125295425110192681624278086943`69.53756\
435084507, -15.62051983611754608695041819518610592589792270224120667921419698\
0356154907121503439252353100667036`69.18835337608961, 
   -16.0255268879141925727231545789421060299933157867718136994837346847166739\
10766778974400041326423793`68.8382991957542}, 
 "HorizonAnalyticW" -> {1.`80., 1.`80., 0.33333333333333333333333333333333333\
3333333333333333333333333333333333333333333333333333333333333`79.301029995663\
98, 0.55555555555555555555555555555555555555555555555555555555555555555555555\
5555555555555555555555555`79.35654732351382, 0.788888888888888888888888888888\
888888888888888888888888888888888888888888888888888888888888888889`79.2937511\
4681343, 1.013703703703703703703703703703703703703703703703703703703703703703\
703703703703703703703703703704`79.16527065116668, 1.2321543888210554877221543\
88821055487722154388821055487722154388821055487722154388821055487722155`78.99\
210469565436, 1.4464568880483667451085997451912238879657426023340810308228854\
59476938173680028316619795316537171`78.78857775004651, 1.65800683495949974111\
1891145093809875422025455228120009732159765362430144042294075496740278352428`\
78.56258622212817, 1.86766176409445568461201505042323220946697127792847932255\
7221623080785259176883732938973548737722`78.3192984700182, 2.0759642541872306\
58038346196295552155324731763574872284622061243302892824316107549296303240891\
138`78.06223260946314, 2.2832705740362482921166817779130460969932507036148617\
54557186809624517968264598296133016983682426`77.79391496416164, 2.48982305032\
65781892551319465785310247729573866713370521880342960673378557865563097457554\
88584551`77.51622399525192, 2.69579176301067896449663955642415323958030123781\
8244032098049383138432312309523947195413411778341`77.23059775116108, 2.901299\
40392250038271653620990917253383350571507289878526842602542615113499788935089\
4192496182296`76.93816310601078, 3.106436620191936243019575363403995517420910\
388654871903906962411631837240451579131845360520641563`76.63982043967034, 3.3\
11271795816585732518538050281975059471568564063509503412766050956369380548762\
293462250995965858`76.33630107290956, 3.5158574729459621402050253371161672481\
53202068599465370400454807477616541034176818026748660297015`76.0282074368239, 
   3.720234679570428207481755156859187191792135707193703629484212813558267265\
223206320477184705560775`75.71604189328349, 3.9244359156994193488250489348953\
47537549370758735013667055447056643421833272476716193912266809196`75.40022787\
387299, 4.1284872578230410956451534681163889473688325957479148899865794864363\
81543259596418160858677660304`75.08112568431605, 4.33240987039819945175782195\
8157690143546822137226519214496084918706633124737701669521191736298605`74.759\
04452094218, 4.53622111017353012977308580389970349202047712241913764214610662\
280451294345304591774317781379806`74.43425174417578, 4.7399353456253641601395\
64735372954342600957391493525492202429712712103643238276244126586537357123`74\
.10698013096699, 4.9435645736153549103763298475568298445602734704823228232644\
75581811751863452135917755644144451801`73.77743361480721, 5.14711888944281977\
53396675332092148749359677703993078163377831088204758483176063564473954769762\
63`73.44579187806511, 5.35060684937877611652247301278814547668517751798220141\
4543908538930631383011673988431390883128124`73.11221406236284, 5.554035753306\
85292579202992957395437609571639881491477372235944707767050274567450614385366\
6763384`72.77684179336917, 5.757411867277557292420644712330490803205909518864\
452648813213005376095417364753888888486971088927`72.43980166704638, 5.9607406\
00365776148446788926571577348039498970772515488984549966541649389370040282740\
062552007823`72.10120730876397, 6.1640266464149004063167772895369939449326412\
02122217342280421498339674133661367469967473902647902`71.76116109062893, 6.36\
72740985402824193723214663742367428932185527760891978653854338202229325548907\
05051631107609964`71.419755573079, 6.5704865423105002698623165427296160137207\
02511887911307233501799793671457823744500633242526854995`71.07707472232666, 6\
.7736671320997638899812390321392644035199349961433201554545040341171939004608\
22357131214025444256`70.73319494429855, 6.97681865405432461844262464206183561\
0226907029812763602139145590892755865992115769162937692226448`70.388185967352\
47, 7.17994357833365283256875558329105779343576841989920046721975627070313329\
9113244783772974941406836`70.04211159960443, 7.383044102699374086608001962316\
559155779526705004618763528926618245815104207169334270114387001635`69.6950303\
8168479, 7.586122189079312220237240260932973718777905630513977822606787142932\
52369909674427810545552413705`69.34699615181067, 7.78917959439329727277757020\
6641384803804699647068995773238388372795680483375702460138713373104023`68.998\
05853695992, 7.99221789666489860357603478360061441752230748853107119115278563\
1224084809343944898771302661511353`68.64826338146358, 8.195238517239497114178\
94381543687203922321081329957082331626380583404124770155`68.29765312235969}, 
 "HorizonFractionalP" -> {1.`80., 0.78077640640441513745535246399351925628679\
980634340510859965839327373858658440539839696591270267`79.02954483244876, 0.9\
79894904131227946071419933526497088529476565557055585107061649120748159848133\
043194398608066469`78.87442113376822, 1.1884725782435485787500571061303803591\
66238261039465854014425764146164943226231547770364757782783`78.70334516761456\
, 1.4018577689970904477844204466379351048770850165751323617177013108298410340\
22643545624282209498562`78.50998931331301, 1.61801237557124231846314703985303\
6270173782181367982254457527113491624089891441450789077870952318`78.298113510\
38815, 1.83590578911239801112699255921443953846436205084507209629324245069712\
4383494237311703852098252156`78.06973458005358, 2.054961727792790847343121992\
935364996732475921298676256459666585195466003578187981946512770072313`77.8269\
1302064953, 2.274833014507881360395189845400823262335141057427225559199054899\
910277801658914681675883689477759`77.57155388336689, 2.4952981136676433198721\
86592539462033600366846791114943538005453597071378919789269834992722973859`77\
.30537465506461, 2.7162090471552551994270931577332742486999515261899354313108\
50311215822600737567490138091450556086`77.02987048877101, 2.93746321963446211\
05589198093825977359198309290933037666351319067746675948763513604467110129498\
98`76.7463136963076, 3.158987266008202232500023471365823685064756092355642230\
81221425479594251290636406483833421794471`76.45577211594276, 3.38072733648826\
15957474238293610450539232349459183209551408342458268209278092984650465028120\
12558`76.15913643298443, 3.60264301358137565055441909682974336668479249240856\
4371884555025266118815609774867809326921476712`75.857149044207, 3.82470337033\
07593430497735165407624213588365108848047707421662067177838323501884476857360\
21883256`75.5504306160124, 4.046884339418075345219049472753622797469369543317\
782669451462876995593091675887113855366114688516`75.23950280701843, 4.2691669\
11350220168779525003076271441024756295312615321333411594084310509026926114751\
897529753555`74.92480694181242, 4.4915358721754621028300413567418329463910715\
66814354753211607274726765345105532782545584057680909`74.60671902720011, 4.71\
39789012328288892057742120665113271095421927121354504721343001672309396658965\
79575278510074112`74.28556170445312, 4.93648591457926185886652575192794546304\
5482823325230242957783604828476986333484468203319514714424`73.9616137354159, 
   5.159048579443036030059024726365887425186569154334126608879531825808361644\
235625850425293604789292`73.63511754478168, 5.3816599498948441372126669343741\
50548111025891004828993344519669546403466577512201415839616615348`73.30628524\
475738, 5.6043141898425992995676042646220312604788142181703527853173214245349\
71220879415454122563205256922`72.9753034777599, 5.827006359870310712083588847\
593517443711817964912277090961665280915096104255366298947809478622623`72.6423\
3733670069, 6.049732251389225522565812766290351222615433877823787650522867924\
639116550378857404786572951505779`72.30753356201542, 6.2724882562870038129870\
25791889992548043857271459223017922274937202690841017654224534409571570043`71\
.97102316803097, 6.4952712635160110018998864481991885862741856442500261119651\
07483328124413452990239336541102205361`71.63292361588387, 6.71807857634167395\
37370448599040790226522698977233893832244743044120786381355209512736799108167\
45`71.29334062347412, 6.94090784559054354038046900319904574777954829000013957\
4681669448618464379507131308491000821351685`70.952369682749, 7.16375701540162\
11565102061605559684079783352521270412812361155307780107592917321892375204597\
16901`70.61009733931054, 7.38662427883130712514437526474524632904606571690478\
0012020410089600646296515392568858605315461692`70.26660227768575, 7.609508041\
28519062880311834741192857363729258418585740891441094439302149332100495219541\
8622664104`69.92195624666141, 7.832406890212745221967688221928937477582922696\
361888971754566068101027032039265329227564249086426`69.57622485218585, 8.0553\
19569848229787740101274980875580475078970261023446604660490081917689609739546\
698929437066054`69.22946823997448, 8.2782449600439401769955637933891348331720\
3181645750189313723530952274034300898648146304303850446`68.88174168575236, 8.\
50118205844260096874802935312437700428936190929763572438520567044143840093973\
0681532963714054987`68.53309610775236, 8.724129965390065827184128217060178312\
98152687083949750146600516167292955993321`68.18357851345489, 8.94708787110916\
595939533544106843191215144879073334053770254479443742223843601`67.8332323904\
5106, 9.170055044748968076166230078285065863613976772928589874216040512555589\
34571763`67.4820980496193, 9.393030824997121158724089105335915647913326166260\
18941805949425846123552490634`67.13021292743717}, 
 "HorizonFractionalW" -> {-0.219223593595584862544647536006480743713200193656\
594891400341606726261413415594601603034087297329`80., 
   -0.36931687685298164946422956792223107544159767612086130319590071928486303\
9012864780763590952432052`79.22384685054352, -0.50054258944412049558019626193\
1008273861501033500160272619023214873934477171477929495674075237998`78.958176\
14791049, -0.6240988100411873636010707452700568660058001725825204713451045253\
12592549006066348722358484032452`78.72225799505426, 
   -0.74378417215397641783542854674115205973122814943020065253764768880855321\
4308656547223387700537925`78.48838932836316, -0.86123542362232093068730241284\
8635960291415167879116328929304434433764007459702693033809707691414`78.247077\
55423658, -0.9772751941079563447902556113689489599310260004923557684999888546\
77824557793516254831639148304395`77.9960037058088, 
   -1.09236354877494174486280659244388932872260925074060770592997474491011702\
3970645276703216516218962`77.73498099950385, -1.20677869416239761363941028395\
328920384017697249823238723426252665975857720602420652225890202331`77.4646700\
936182, -1.320699176303087810465021739973604103567753089136517260338318236860\
017632769437156577625147279597`77.18599613675, -1.434245064995711334715116437\
28869281104792087472369578898246953839686541701207923757014041500341`76.89990\
962044013, -1.547500206055456146100002986026497401129228096260400060658899114\
968654224761584759931087093549032`76.60728758361418, 
   -1.66052499419655058183447747055734792488413777207172189400428944747070593\
6484228448436926479786407`76.30890179319483, -1.77336407713830309282132249076\
0252786850315277157952218977357141990947470842825616280843769141966`76.005416\
66893803, -1.8860511984092582224385235731011889078829051066121622934726867524\
22619663926022153143332987055547`75.69739923351446, 
   -1.99861234986109178448854600996479717544667399661373843053871906723659836\
3583782189918026395072158`75.38533264139548, -2.11106788630735027904544754963\
7828494822061594447838736731422151995700809933774003768566034556061`75.069629\
58028055, -2.2234339813231750646926335706924291518142830394308316245802029041\
08380024066805058552514088571702`74.75064413861755, 
   -2.33572365253410332350517119374039986285371069925926548300529990498231294\
448737765852229635473073`74.42868179401377, -2.447947498352101011044791461385\
134719651160182436650936160846146697354809019585679234742715647895`74.1040076\
2052586, -2.56011423690810804892188981783954670719726958064992943343379304166\
3079940076462051769094998538816`73.7768529642372, 
   -2.67223110664397137548757340334402346693698557080293777046410179434280692\
1701947306312832408891286`73.44742085964147, -2.78430416839516244195964510470\
0579425720452694294172655063645559413565511661154906790641092866926`73.115890\
43271692, -2.8963385361796111423707298891818913326106510952207057490587737803\
70878044111082785401612871318922`72.78242049574312, 
   -3.00833855562404823884973402181418826078585141664846851056700112952783605\
2047478330955669166416935`72.44715249859235, -3.12030794341288677636617391688\
0187316757723074402435260800615015635697029997869128772262367525847`72.110212\
96653017, -3.2322498973648254614838777334621966445958062452026108442831026322\
0472610330706011203938215007233`71.77171552646286, 
   -3.34416718412434552319341490134897110420963176788957076767694521868381653\
2575121601887137536432126`71.43176260147567, -3.45606220961484276456557379326\
4410820662518380093830734603446117183355937882485007607249644239441`71.090446\
8363706, -3.56793707608852137752125604179637410194564560272184565504448302756\
481848847413336594836238117695`70.7478523036812, -3.6797936286615445627796404\
01513193823719555476714928592329132369003516921461258908395056409181471`70.40\
405552942724, -3.791633493531677628139412094552547834495626624639983573132329\
49983170718560480911424195906868279`70.05912636995748, 
   -3.90345810956535667140027690154395536889346713336404034253772617487598392\
914728786358510930932565`69.71312876506761, -4.015268754560559292319574567103\
548660200120059979238906211033193786258194991230453107573661323194`69.3661213\
8775617, -4.12706656720535283285448904228376820812336595436653271953667410971\
16514755854209664084920184294`69.01815820718072, -4.2388525655343819640636054\
3876914970908628580514045007689575998736880716784351966944516017095302`68.669\
28897836301, -4.3506276625188855175797430811093354580038219135915733175766660\
9375714187286666133104544360768014`68.3195596697884, 
   -4.46239267929717381342336788912515676832181695561614110520148362519674582\
402438`67.96901283811643, -4.574148356452447309799881796986195608864420288505\
86334113506263639264581082792`67.61768795766176, -4.6858953636664904216313377\
3779453400833158760906457239914836375941867939506229`67.26562171104226, 
   -4.79763430801601770203403567906475877208830381450371281887028756295324986\
099874`66.91284824635896}, "HorizonMatch" -> 1/10, 
 "OuterEpsilon" -> 1/1000000000000, "HorizonBasisAmplitudes" -> 
  {0.444480610720609697702433986609438771377326036761496402474678639014171401\
759612423678744823937549`72.09746653185654, 0.8074277960684303228625229751153\
16470791637368365985662557016850149692710161255378240026385163941`72.09746653\
185654}, "WorkingPrecision" -> 80|>


==> anc/inputs/B3/static_native_action.m <==
(* Input: GetSectorOperator[nameaVhS,nameaShV,0,1]["LagNew"],
   exported from uselag_lukewarm_adaptiveGrid.wl on 2026-10-21. *)
<|"Fields" -> {b3aVi, b3hStt, b3hSrr, b3hSri, b3hSij2}, 
 "LagNew" -> (8*b3r^2*b3aVi[b3r]^2*b3f[b3r]^2 + 16*b3r^2*b3f[b3r]^(5/2)*
     b3hSri[b3r]*(Sqrt[2]*b3hSij2[b3r] - 2*b3hSrr[b3r] + 
      b3mu*Derivative[1][b3aVi][b3r]) + b3r^4*b3f[b3r]*
     (b3hSri[b3r]^2*Derivative[1][b3f][b3r]^2 + (b3hSrr[b3r] - b3hStt[b3r])*
       (2*b3hSrr[b3r]*Derivative[1][b3f][b3r]^2 - 2*b3hStt[b3r]*
         Derivative[1][b3f][b3r]^2)) - 4*b3r*b3aVi[b3r]*b3f[b3r]^2*
     (4*Sqrt[2]*b3mu*b3hSij2[b3r] - 4*b3mu*b3hSrr[b3r] - 4*b3mu*b3hStt[b3r] + 
      b3r^3*Derivative[1][b3aVi][b3r]*Derivative[1][b3f][b3r] + 
      b3r^3*b3f[b3r]*Derivative[2][b3aVi][b3r]) + 
    2*b3f[b3r]^2*(2*(2*b3mu^2 + b3r^2)*b3hSri[b3r]^2 + 
      b3hSij2[b3r]^2*(8*b3mu^2 - 4*b3r^3*Derivative[1][b3f][b3r]) - 
      2*b3r^4*b3hSri[b3r]*Derivative[1][b3f][b3r]*Derivative[1][b3hSri][
        b3r] - Sqrt[2]*b3hSij2[b3r]*(-(b3r^4*Derivative[1][b3f][b3r]*
          (Derivative[1][b3hSrr][b3r] + Derivative[1][b3hStt][b3r])) + 
        b3hSrr[b3r]*(4*b3mu^2 + 2*b3r^2 + 2*b3r^3*Derivative[1][b3f][b3r] + 
          b3r^4*Derivative[2][b3f][b3r]) + b3hStt[b3r]*(4*b3mu^2 + 2*b3r^2 + 
          2*b3r^3*Derivative[1][b3f][b3r] + b3r^4*Derivative[2][b3f][b3r])) - 
      b3r^2*(b3hSrr[b3r]^2*(-2 + b3r*Derivative[1][b3f][b3r] + 
          b3r^2*Derivative[2][b3f][b3r]) + b3hSrr[b3r]*
         (-(b3r^2*Derivative[1][b3f][b3r]*(Sqrt[2]*Derivative[1][b3hSij2][
               b3r] - Derivative[1][b3hSrr][b3r] + Derivative[1][b3hStt][
              b3r])) + b3hStt[b3r]*(4 + 6*b3r*Derivative[1][b3f][b3r] - 
            2*b3r^2*Derivative[2][b3f][b3r])) + b3hStt[b3r]*
         (-(b3r^2*Derivative[1][b3f][b3r]*(Sqrt[2]*Derivative[1][b3hSij2][
               b3r] + Derivative[1][b3hSrr][b3r] - Derivative[1][b3hStt][
              b3r])) + b3hStt[b3r]*(-2 + b3r*Derivative[1][b3f][b3r] + 
            b3r^2*Derivative[2][b3f][b3r])))) + 2*b3r^2*b3f[b3r]^3*
     (4*b3hSij2[b3r]^2 + 10*b3hSri[b3r]^2 + 8*b3hSrr[b3r]^2 + 
      Sqrt[2]*b3r^2*b3hSrr[b3r]*Derivative[2][b3hSij2][b3r] + 
      Sqrt[2]*b3r^2*b3hStt[b3r]*Derivative[2][b3hSij2][b3r] - 
      2*b3r^2*b3hSri[b3r]*Derivative[2][b3hSri][b3r] - 
      b3r^2*b3hSrr[b3r]*Derivative[2][b3hSrr][b3r] + 
      b3r^2*b3hStt[b3r]*Derivative[2][b3hSrr][b3r] + 
      b3r^2*b3hSrr[b3r]*Derivative[2][b3hStt][b3r] - 
      b3r^2*b3hStt[b3r]*Derivative[2][b3hStt][b3r] + 
      Sqrt[2]*b3hSij2[b3r]*(-10*b3hSrr[b3r] - 2*b3hStt[b3r] + 
        b3r^2*(Derivative[2][b3hSrr][b3r] + Derivative[2][b3hStt][b3r]))))/
   (4*b3r^4*b3f[b3r]^2)|>


==> anc/inputs/B4/Actions.m <==
<|"DiskLeadingM2" -> (C*X^(-1 + n/2)*(2 + X)^(-3 - n)*
    (-4*C*X^(n/2)*(-(n^4*(1 + X)) + 2*n*X*(2 + X) + X*(1 + X)*(2 + X)^3 - 
       n^3*(1 + 2*X) - n^2*(8 + X*(13 + 2*X*(4 + X)))) + 
     (2 + X)^(2 + n/2)*(-(n^2*(rr[X] + tt[X])) + 
       X*(2 + X)*(2*(1 + X)*Derivative[1][rr][X] + 
         2*(1 + X)*Derivative[1][tt][X] + X*(2 + X)*(Derivative[2][rr][X] + 
           Derivative[2][tt][X])))))/2, "CuspLeadingM1" -> 
  (-2*C^2*n^2)/(E^((2*n)/eta)*eta^2), "CuspLeadingM2" -> 
  (C*(2*C*(-2*eta^5 + 4*eta^3*n^2 - (-2 + eta)*eta*n^3 + 2*(-1 + eta)*n^4) - 
     E^(n/eta)*eta*(2*eta*n^2*a1[eta] + (2*eta - n)*n^2*b1[eta] + 
       eta*n^2*rr[eta] - 2*eta*n^2*s1[eta] + n^3*s1[eta] + eta*n^2*tt[eta] + 
       4*eta^4*Derivative[1][a1][eta] + 4*eta^3*n*Derivative[1][a1][eta] + 
       2*eta^3*n*Derivative[1][b1][eta] - 2*eta^4*Derivative[1][rr][eta] - 
       2*eta^3*n*Derivative[1][s1][eta] - 2*eta^4*Derivative[1][tt][eta] + 
       2*eta^5*Derivative[2][a1][eta] + eta^4*n*Derivative[2][b1][eta] - 
       eta^5*Derivative[2][rr][eta] - eta^4*n*Derivative[2][s1][eta] - 
       eta^5*Derivative[2][tt][eta])))/(2*E^((2*n)/eta)*eta^4), 
 "DiskResponseM2" -> (C*X^((-3 + n)/2)*(2 + X)^((-3 - n)/2)*
    (-2*n^2*Sqrt[X*(2 + X)]*a1[X] - n*(1 + n^2 - 2*n*(1 + X))*s1[X] - 
     8*Sqrt[X^3*(2 + X)]*Derivative[1][a1][X] - 8*n*Sqrt[X^3*(2 + X)]*
      Derivative[1][a1][X] - 12*Sqrt[X^5*(2 + X)]*Derivative[1][a1][X] - 
     4*n*Sqrt[X^5*(2 + X)]*Derivative[1][a1][X] - 4*Sqrt[X^7*(2 + X)]*
      Derivative[1][a1][X] - 8*Sqrt[X^5*(2 + X)]*Derivative[2][a1][X] - 
     8*Sqrt[X^7*(2 + X)]*Derivative[2][a1][X] - 2*Sqrt[X^9*(2 + X)]*
      Derivative[2][a1][X] + n*((1 + n^2 - 2*n*(1 + X))*b1[X] + 
       X*(2 + X)*(-2*(1 + X)*Derivative[1][b1][X] + 
         2*(1 + X)*Derivative[1][s1][X] - X*(2 + X)*(Derivative[2][b1][X] - 
           Derivative[2][s1][X])))))/2, "CuspResponseM2" -> 
  -1/2*(C*(2*eta*n^2*a1[eta] + (2*eta - n)*n^2*b1[eta] - 2*eta*n^2*s1[eta] + 
      n^3*s1[eta] + 4*eta^4*Derivative[1][a1][eta] + 
      4*eta^3*n*Derivative[1][a1][eta] + 2*eta^3*n*Derivative[1][b1][eta] - 
      2*eta^3*n*Derivative[1][s1][eta] + 2*eta^5*Derivative[2][a1][eta] + 
      eta^4*n*Derivative[2][b1][eta] - eta^4*n*Derivative[2][s1][eta]))/
    (E^(n/eta)*eta^3)|>


==> anc/inputs/B4/Boundary.m <==
<|"FullScaledRawToHermitianQQPrime" -> {{0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}}, 
 "FullScaledRawToHermitianQQ" -> {{0, 0, 0, 0, 0, 0, 0}, 
   {(2*Sqrt[1 + x*(-2 + x - M^2*x^3)])/x^3, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}}|>


==> anc/inputs/B4/Cap.m <==
<|"Fields" -> {aVi, hStt, hSrr, hStr, hSti, hSri, hSij2}, 
 "FieldPowers" -> {0, 1, 1, 1, 0, 0, 0}, 
 "RowPowers" -> {0, 0, 0, 1, 0, 0, 0}, 
 "Coordinate" -> "x = xh + M*xh^2*X, xh=(1-Sqrt[1-4M])/(2M), L=1", 
 "K0" -> <|"A" -> {{-(X*(2 + X)), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, (X*(2 + X))/Sqrt[2]}, {0, 0, 0, 0, 0, 0, 
      (X*(2 + X))/Sqrt[2]}, {0, 0, 0, -(X*(2 + X)), 0, 0, 0}, 
     {0, 0, 0, 0, -(X*(2 + X)), 0, 0}, {0, 0, 0, 0, 0, -(X*(2 + X)), 0}, 
     {0, 0, 0, 0, 0, 0, 0}}, 
   "B" -> {{-2*(1 + X), 0, 0, 0, 0, -2*Sqrt[X]*Sqrt[2 + X], 0}, 
     {0, 0, 0, 0, 0, 0, Sqrt[2]*(1 + X)}, {0, 0, 0, 0, 0, 0, 
      Sqrt[2]*(1 + X)}, {0, 0, 0, -2*(1 + X), 0, 0, 0}, 
     {0, 0, 0, 0, -2*(1 + X), 0, 0}, {2*Sqrt[X]*Sqrt[2 + X], 0, 0, 0, 0, 
      -2*(1 + X), 0}, {0, 0, 0, 0, 0, 0, 0}}, 
   "C" -> {{2 + n^2/(X*(2 + X)), 0, 0, 0, (-2*n)/(Sqrt[X]*Sqrt[2 + X]), 
      (-2*(1 + X))/(Sqrt[X]*Sqrt[2 + X]), -2*Sqrt[2]}, 
     {2, 0, 0, 0, 0, 0, -((n^2 + 4*X*(2 + X))/(Sqrt[2]*X*(2 + X)))}, 
     {2, 0, 0, 0, 0, 0, -((n^2 + 4*X*(2 + X))/(Sqrt[2]*X*(2 + X)))}, 
     {0, (-2*Sqrt[2]*n*(1 + X))/(X*(2 + X)), (2*Sqrt[2]*n*(1 + X))/
       (X*(2 + X)), (n^2 + 4*(1 + X)^2)/(X*(2 + X)), 
      -2*Sqrt[2]*Sqrt[X]*Sqrt[2 + X], 0, 0}, {(-2*n)/(Sqrt[X]*Sqrt[2 + X]), 
      0, 0, 0, (1 + n^2 + 4*X*(2 + X))/(X*(2 + X)), 
      n*(X^(-1) + (2 + X)^(-1)), 0}, {0, 0, 0, 0, n*(X^(-1) + (2 + X)^(-1)), 
      (1 + n^2 + 4*X*(2 + X))/(X*(2 + X)), 0}, {-2*Sqrt[2], 0, 0, 0, 0, 0, 
      4}}|>, "K1" -> <|"A" -> {{2*X*(4 + X*(3 + X)), 0, 0, 0, 0, 0, 0}, 
     {0, -1/2*(X*(2 + X)), (X*(2 + X))/2, 0, 0, 0, 
      -(Sqrt[2]*X*(4 + X*(3 + X)))}, {0, (X*(2 + X))/2, -1/2*(X*(2 + X)), 0, 
      0, 0, -(Sqrt[2]*X*(4 + X*(3 + X)))}, {0, 0, 0, 2*X*(4 + X*(3 + X)), 0, 
      0, 0}, {0, 0, 0, 0, 2*X*(4 + X*(3 + X)), 0, 0}, 
     {0, 0, 0, 0, 0, 2*X*(4 + X*(3 + X)), 0}, {0, (X*(2 + X))/Sqrt[2], 
      (X*(2 + X))/Sqrt[2], 0, 0, 0, 0}}, 
   "B" -> {{8 + 6*X*(2 + X), 0, 0, 0, 0, (2*Sqrt[X]*(8 + 3*X*(3 + X)))/
       Sqrt[2 + X], 0}, {0, -1 - X, 1 + X, 0, 0, 0, 
      -(Sqrt[2]*(4 + 3*X*(2 + X)))}, {0, 1 + X, -1 - X, 0, 0, 0, 
      -(Sqrt[2]*(4 + 3*X*(2 + X)))}, {0, 0, 0, 8 + 6*X*(2 + X), 0, 0, 0}, 
     {0, 0, 0, 0, 8 + 6*X*(2 + X), 0, 0}, 
     {(-2*Sqrt[X]*(8 + 3*X*(3 + X)))/Sqrt[2 + X], 0, 0, 0, 0, 
      8 + 6*X*(2 + X), 0}, {0, Sqrt[2]*(1 + X), Sqrt[2]*(1 + X), 0, 0, 0, 
      0}}, "C" -> {{-4*(1 + X) + (2*n^2*(-4 + (-1 + X)*X))/(X*(2 + X)^2), 2, 
      2, 0, (2*n*(8 + X*(7 + X)))/(Sqrt[X]*(2 + X)^(3/2)), 
      (2*(8 + 3*X*(9 + 2*X*(4 + X))))/(Sqrt[X]*(2 + X)^(3/2)), 
      6*Sqrt[2]*(1 + X)}, {-6*(1 + X), (n^2 + 4*(1 + X)^2)/(2*X*(2 + X)), 
      -1/2*(n^2 + 4*(1 + X)^2)/(X*(2 + X)), (-2*Sqrt[2]*n*(1 + X))/
       (X*(2 + X)), 0, 0, Sqrt[2]*(7*(1 + X) + (n^2*(4 + X - X^2))/
         (X*(2 + X)^2))}, {-6*(1 + X), -1/2*(n^2 + 4*(1 + X)^2)/(X*(2 + X)), 
      (n^2 + 4*(1 + X)^2)/(2*X*(2 + X)), (2*Sqrt[2]*n*(1 + X))/(X*(2 + X)), 
      0, -4*Sqrt[X]*Sqrt[2 + X], Sqrt[2]*(7*(1 + X) + (n^2*(4 + X - X^2))/
         (X*(2 + X)^2))}, {0, (2*Sqrt[2]*n*(8 + X*(14 + X*(8 + X))))/
       (X*(2 + X)^2), (-2*Sqrt[2]*n*(8 + X*(14 + X*(8 + X))))/(X*(2 + X)^2), 
      (-2*(4 + n^2))/X - 6*X + (-32 - 6*X*(4 + X) + n^2*(6 + 4*X))/(2 + X)^2, 
      (2*Sqrt[2]*Sqrt[X]*(1 + X)*(4 + 3*X))/Sqrt[2 + X], 0, 0}, 
     {(2*n*(8 + X*(7 + X)))/(Sqrt[X]*(2 + X)^(3/2)), 0, 0, 0, 
      (-2*(n^2*(4 + X - X^2) + (1 + X)*(4 + X*(29 + 7*X*(4 + X)))))/
       (X*(2 + X)^2), (-2*n*(8 + X*(14 + X*(8 + X))))/(X*(2 + X)^2), 0}, 
     {0, 0, 0, 0, (-2*n*(8 + X*(14 + X*(8 + X))))/(X*(2 + X)^2), 
      (-2*(n^2*(4 + X - X^2) + (1 + X)*(4 + X*(29 + 7*X*(4 + X)))))/
       (X*(2 + X)^2), 2*Sqrt[2]*Sqrt[X]*Sqrt[2 + X]}, 
     {6*Sqrt[2]*(1 + X), -((n^2 + 4*X*(2 + X))/(Sqrt[2]*X*(2 + X))), 
      -((n^2 + 4*X*(2 + X))/(Sqrt[2]*X*(2 + X))), 0, 0, 
      2*Sqrt[2]*Sqrt[X]*Sqrt[2 + X], -20*(1 + X)}}|>, 
 "Checks" -> <|"K0EqualsSavedTerminalMatrices" -> <|"A" -> True, "B" -> True, 
     "C" -> True|>, "K0ResidualOnLeadingProfile" -> 
    {0, 0, 0, -((Sqrt[2]*Cc*n*X^(n/2))/(2 + X)^(n/2)) + 
      ((n^2 + 4*(1 + X)^2)*cc[X])/(X*(2 + X)) + 
      (2*Sqrt[2]*n*(1 + X)*(RR[X] - tt[X]))/(X*(2 + X)) - 
      2*(1 + X)*Derivative[1][cc][X] - X*(2 + X)*Derivative[2][cc][X], 0, 0, 
     0}, "LeadingRowsIndependentOfUnfixedFields" -> {1, 2, 3, 5, 6, 7}, 
   "LeadingRowsVerifiedZero" -> {1, 2, 3, 5, 6, 7}, 
   "RowsContainingUnfixedFields" -> {4}, "K0ResidualInUDVariables" -> 
    {0, 0, 0, ((n^2 + 4*(1 + X)^2)*cc[X] + 2*Sqrt[2]*n*(1 + X)*dd[X] - 
       X*(2 + X)*((Sqrt[2]*Cc*n*X^(n/2))/(2 + X)^(n/2) + 
         2*(1 + X)*Derivative[1][cc][X] + X*(2 + X)*Derivative[2][cc][X]))/
      (X*(2 + X)), 0, 0, 0}, "K1SourceInUDVariables" -> 
    {Cc*X^(n/2)*(2 + X)^(-2 - n/2)*(2*n^2*(1 + X) + 2*(1 + X)*(2 + X)^2 - 
        n*(6 + X*(4 + X))) + 2*uu[X], 
     ((2*Cc*X^(1 + n/2)*(-2*n^2*(1 + X) + (1 + X)*(2 + X)^2 - 
          n*(2 + X*(4 + X))))/(2 + X)^(n/2) - 4*Sqrt[2]*n*(1 + X)*(2 + X)*
        cc[X] + (2 + X)*(-((n^2 + 4*(1 + X)^2)*dd[X]) + 
         X*(2 + X)*(2*(1 + X)*Derivative[1][dd][X] + X*(2 + X)*
            Derivative[2][dd][X])))/(2*X*(2 + X)^2), 
     Cc*X^(n/2)*(2 + X)^(-2 - n/2)*(-2*n^2*(1 + X) + (1 + X)*(2 + X)^2 + 
        n*(6 + X*(4 + X))) + (4*Sqrt[2]*n*(1 + X)*cc[X] + 
        (n^2 + 4*(1 + X)^2)*dd[X] + X*(2 + X)*
         (-2*(1 + X)*Derivative[1][dd][X] - X*(2 + X)*Derivative[2][dd][X]))/
       (2*X*(2 + X)), 
     (2*(n^2*(-4 + (-1 + X)*X) - (1 + X)*(16 + X*(16 + 3*X*(4 + X))))*cc[X] - 
       2*Sqrt[2]*n*(8 + X*(14 + X*(8 + X)))*dd[X] + 
       X*(2 + X)*((Sqrt[2]*Cc*n*X^(n/2)*(1 + X)*(4 + 3*X))/(2 + X)^(n/2) + 
         2*(2 + X)*((4 + 3*X*(2 + X))*Derivative[1][cc][X] + 
           X*(4 + X*(3 + X))*Derivative[2][cc][X])))/(X*(2 + X)^2), 
     2*Cc*n*X^(-1 + n/2)*(2 + X)^(-3 - n/2)*(-9*X^(3/2)*Sqrt[2 + X] - 
       11*X^(5/2)*Sqrt[2 + X] - 3*X^(7/2)*Sqrt[2 + X] + 
       n*(Sqrt[X]*Sqrt[2 + X] + 2*X^(3/2)*Sqrt[2 + X] + 
         n*(Sqrt[X]*Sqrt[2 + X] + X^(3/2)*Sqrt[2 + X]))), 
     2*Cc*X^((-2 + n)/2)*(2 + X)^(-4 + (2 - n)/2)*(8*X^(3/2)*Sqrt[2 + X] + 
       12*X^(5/2)*Sqrt[2 + X] + 6*X^(7/2)*Sqrt[2 + X] + X^(9/2)*Sqrt[2 + X] + 
       n*(5*X^(3/2)*Sqrt[2 + X] + 5*X^(5/2)*Sqrt[2 + X] + 
         X^(7/2)*Sqrt[2 + X] - n*(Sqrt[X]*Sqrt[2 + X] + 
           2*X^(3/2)*Sqrt[2 + X] + n*(Sqrt[X]*Sqrt[2 + X] + 
             X^(3/2)*Sqrt[2 + X])))), 
     (-((4*X^(5/2)*Sqrt[2 + X] + Sqrt[X]*Sqrt[2 + X]*(n^2 + 8*X))*uu[X]) + 
       X*(2 + X)^(3/2)*((-2*Cc*X^((1 + n)/2)*(4 + n + 4*X))/(2 + X)^(n/2) + 
         Sqrt[X]*(2*(1 + X)*Derivative[1][uu][X] + X*(2 + X)*
            Derivative[2][uu][X])))/(Sqrt[2]*X^(3/2)*(2 + X)^(3/2))}, 
   "K0ProfileDependenciesByRow" -> {{}, {}, {}, {dd, cc}, {}, {}, {}}, 
   "K1ProfileDependenciesByRow" -> {{uu}, {dd, cc}, {dd, cc}, {dd, cc}, {}, 
     {}, {uu}}, "K1CompactSourceChecks" -> <|"Row2MinusRow3" -> True, 
     "Row1USource" -> True, "Row7USource" -> True|>, 
   "K1Row2MinusRow3Compatibility" -> -2*Cc*n*(X/(2 + X))^(n/2) - 
     (4*Sqrt[2]*n*(1 + X)*cc[X])/(X*(2 + X)) - ((n^2 + 4*(1 + X)^2)*dd[X])/
      (X*(2 + X)) + 2*(1 + X)*Derivative[1][dd][X] + 
     X*(2 + X)*Derivative[2][dd][X], "K1Row1USource" -> 
    (Cc*(X/(2 + X))^(n/2)*(2*n^2*(1 + X) + 2*(1 + X)*(2 + X)^2 - 
        n*(6 + X*(4 + X))))/(2 + X)^2 + 2*uu[X], 
   "K1Row7USource" -> (-2*Cc*(X/(2 + X))^(n/2)*(4 + n + 4*X) - 
      ((n^2 + 4*X*(2 + X))*uu[X])/(X*(2 + X)) + 
      2*(1 + X)*Derivative[1][uu][X] + X*(2 + X)*Derivative[2][uu][X])/
     Sqrt[2], "K1DifferenceFromDeltaEqualsM" -> 
    <|"A" -> {{4*X, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2*Sqrt[2]*X}, 
       {0, 0, 0, 0, 0, 0, -2*Sqrt[2]*X}, {0, 0, 0, 4*X, 0, 0, 0}, 
       {0, 0, 0, 0, 4*X, 0, 0}, {0, 0, 0, 0, 0, 4*X, 0}, 
       {0, 0, 0, 0, 0, 0, 0}}, "B" -> {{4, 0, 0, 0, 0, 4*Sqrt[X/(2 + X)], 0}, 
       {0, 0, 0, 0, 0, 0, -2*Sqrt[2]}, {0, 0, 0, 0, 0, 0, -2*Sqrt[2]}, 
       {0, 0, 0, 4, 0, 0, 0}, {0, 0, 0, 0, 4, 0, 0}, {-4*Sqrt[X/(2 + X)], 0, 
        0, 0, 0, 4, 0}, {0, 0, 0, 0, 0, 0, 0}}, 
     "C" -> {{(-4*n^2*(1 + X))/(X*(2 + X)^2), 0, 0, 0, 
        (4*n*(1 + X))/(Sqrt[X]*(2 + X)^(3/2)), 4/(Sqrt[X]*(2 + X)^(3/2)), 0}, 
       {0, 0, 0, 0, 0, 0, (2*Sqrt[2]*n^2*(1 + X))/(X*(2 + X)^2)}, 
       {0, 0, 0, 0, 0, 0, (2*Sqrt[2]*n^2*(1 + X))/(X*(2 + X)^2)}, 
       {0, (4*Sqrt[2]*n*(2 + X*(2 + X)))/(X*(2 + X)^2), 
        (-4*Sqrt[2]*n*(2 + X*(2 + X)))/(X*(2 + X)^2), (-4*(4 + n^2)*(1 + X))/
         (X*(2 + X)^2), -4*Sqrt[2]*(1 + X)*Sqrt[X/(2 + X)], 0, 0}, 
       {(4*n*(1 + X))/(Sqrt[X]*(2 + X)^(3/2)), 0, 0, 0, 
        (-4*(1 + n^2)*(1 + X))/(X*(2 + X)^2), (-4*n*(2 + X*(2 + X)))/
         (X*(2 + X)^2), 0}, {0, 0, 0, 0, (-4*n*(2 + X*(2 + X)))/
         (X*(2 + X)^2), (-4*(1 + n^2)*(1 + X))/(X*(2 + X)^2), 0}, 
       {0, 0, 0, 0, 0, 0, 0}}|>, "K1ChangedEntries" -> 
    <|"A" -> {{1, 1, 4*X}, {2, 7, -2*Sqrt[2]*X}, {3, 7, -2*Sqrt[2]*X}, 
       {4, 4, 4*X}, {5, 5, 4*X}, {6, 6, 4*X}}, 
     "B" -> {{1, 1, 4}, {1, 6, 4*Sqrt[X/(2 + X)]}, {2, 7, -2*Sqrt[2]}, 
       {3, 7, -2*Sqrt[2]}, {4, 4, 4}, {5, 5, 4}, {6, 1, -4*Sqrt[X/(2 + X)]}, 
       {6, 6, 4}}, "C" -> {{1, 1, (-4*n^2*(1 + X))/(X*(2 + X)^2)}, 
       {1, 5, (4*n*(1 + X))/(Sqrt[X]*(2 + X)^(3/2))}, 
       {1, 6, 4/(Sqrt[X]*(2 + X)^(3/2))}, {2, 7, (2*Sqrt[2]*n^2*(1 + X))/
         (X*(2 + X)^2)}, {3, 7, (2*Sqrt[2]*n^2*(1 + X))/(X*(2 + X)^2)}, 
       {4, 2, (4*Sqrt[2]*n*(2 + X*(2 + X)))/(X*(2 + X)^2)}, 
       {4, 3, (-4*Sqrt[2]*n*(2 + X*(2 + X)))/(X*(2 + X)^2)}, 
       {4, 4, (-4*(4 + n^2)*(1 + X))/(X*(2 + X)^2)}, 
       {4, 5, -4*Sqrt[2]*(1 + X)*Sqrt[X/(2 + X)]}, 
       {5, 1, (4*n*(1 + X))/(Sqrt[X]*(2 + X)^(3/2))}, 
       {5, 5, (-4*(1 + n^2)*(1 + X))/(X*(2 + X)^2)}, 
       {5, 6, (-4*n*(2 + X*(2 + X)))/(X*(2 + X)^2)}, 
       {6, 5, (-4*n*(2 + X*(2 + X)))/(X*(2 + X)^2)}, 
       {6, 6, (-4*(1 + n^2)*(1 + X))/(X*(2 + X)^2)}}|>|>|>


==> anc/inputs/B4/RN.m <==
<|"YStrongMatrices" -> {{{-((-1 + y)^4*y^2), 0, 0, 0, 0, 0, 0}, 
    {0, -((-1 + y)^4*y^2), 0, 0, 0, 0, 0}, {0, 0, -((-1 + y)^4*y^2), 0, 0, 0, 
     0}, {0, 0, 0, -((-1 + y)^4*y^2), 0, 0, 0}, {0, 0, 0, 0, (-1 + y)^4*y^2, 
     0, 0}, {0, 0, 0, 0, 0, -((-1 + y)^4*y^2), 0}, 
    {0, 0, 0, 0, 0, 0, -((-1 + y)^4*y^2)}}, 
   {{-2*(-1 + y)^3*y*(-1 + 2*y), -2*(-1 + y)^4*y, 0, 0, 0, 0, 0}, 
    {2*(-1 + y)^4*y, -2*(-1 + y)^3*y*(-1 + 2*y), 0, 0, 0, 0, 0}, 
    {0, 0, -2*(-1 + y)^3*y*(-1 + 2*y), 0, 0, 0, 0}, 
    {0, 0, 0, -2*(-1 + y)^3*y*(-1 + 2*y), 0, 0, 0}, 
    {0, 0, 0, 0, 2*(-1 + y)^3*y*(-1 + 2*y), 0, 0}, 
    {0, 0, 0, 0, 0, -2*(-1 + y)^3*y*(-1 + 2*y), 0}, 
    {0, 0, 0, 0, 0, 0, -2*(-1 + y)^3*y*(-1 + 2*y)}}, 
   {{2*(-1 + y)^2 + sigma^2/y^2, -2*(-1 + y)^3*(-1 + 3*y), 0, -4*(-1 + y)^3, 
     0, 0, (-2*sigma*(-1 + y)^2)/y}, 
    {0, sigma^2/y^2 + 2*(-1 + y)^2*(2 + y*(-3 + 4*y)), 
     2*Sqrt[2]*(-1 + y)^2*y, -4*(-1 + y)^2*y, 0, 0, (2*sigma*(-1 + y)^2)/y}, 
    {0, 2*Sqrt[2]*(-1 + y)^2*y, sigma^2/y^2 - 2*(-2 + y)*(-1 + y)^2*(1 + y), 
     -2*Sqrt[2]*(-1 + y)^2*y^2, 0, (-4*sigma*(-1 + y)^2)/y, 0}, 
    {-4*(-1 + y)^3, -4*(-1 + y)^2*y, -2*Sqrt[2]*(-1 + y)^2*y^2, 
     sigma^2/y^2 + 2*(-1 + y)^2*(3 + 7*(-1 + y)*y), -2*(-1 + y)^4, 0, 0}, 
    {0, 0, 0, -2*(-1 + y)^4, -(sigma^2/y^2) + 2*(-1 + y)^2*(-1 + (-1 + y)*y), 
     0, 0}, {0, 0, (-4*sigma*(-1 + y)^2)/y, 0, 0, 
     sigma^2/y^2 - 2*(-2 + y)*(-1 + y)^2*(1 + y), -2*Sqrt[2]*(-1 + y)^2*y}, 
    {(-2*sigma*(-1 + y)^2)/y, (2*sigma*(-1 + y)^2)/y, 0, 0, 0, 
     -2*Sqrt[2]*(-1 + y)^2*y, sigma^2/y^2 + 2*(-1 + y)^2*
       (2 + y*(-3 + 2*y))}}}, "PaperFromNative" -> 
  {{1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, {0, 1/Sqrt[2], -(1/Sqrt[2]), 
    0, 0, 0, 0}, {0, 1/2, 1/2, 0, 0, 0, -(1/Sqrt[2])}, 
   {0, 1/2, 1/2, 0, 0, 0, 1/Sqrt[2]}, {0, 0, 0, 1, 0, 0, 0}, 
   {0, 0, 0, 0, 1, 0, 0}}, "RawToHermitianEndpointMatrices" -> 
  <|"QQPrime" -> {{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}}, 
   "QQ" -> {{((2 - 2*x)/x^3 - (2*(-1 + x)^2)/x^3 + (2*(-1 + x))/x^2)/2, 0, 0, 
      0, 0, 0, 0}, {(2*(-1 + x))/x^3, ((2 - 2*x)/x^3 - (2*(-1 + x)^2)/x^3 + 
        (2*(-1 + x))/x^2)/2, 0, 0, 0, 0, 0}, 
     {0, 0, ((2 - 2*x)/x^3 - (2*(-1 + x)^2)/x^3 + (2*(-1 + x))/x^2)/2, 0, 0, 
      0, 0}, {0, 0, 0, ((2 - 2*x)/x^3 - (2*(-1 + x)^2)/x^3 + 
        (2*(-1 + x))/x^2)/2, 0, 0, 0}, {0, 0, 0, 0, 
      ((2*(-1 + x))/x^3 + (2*(-1 + x)^2)/x^3 - (2*(-1 + x))/x^2)/2, 0, 0}, 
     {0, 0, 0, 0, 0, ((2 - 2*x)/x^3 - (2*(-1 + x)^2)/x^3 + (2*(-1 + x))/x^2)/
       2, 0}, {0, 0, 0, 0, 0, 0, ((2 - 2*x)/x^3 - (2*(-1 + x)^2)/x^3 + 
        (2*(-1 + x))/x^2)/2}}|>|>

